Divergence and resummation of the moment expansion for an ultrarelativistic gas in Bjorken flow

In this letter, we demonstrate for the first time that the moment expansion for an ultrarelativistic gas undergoing Bjorken flow diverges. We then show how this series can be resummed using the Borel-Pad\'e method and use this to determine the single-particle distribution function of the gas. Finally, we compare the exact resummed solution of the single-particle distribution function with solutions of the Boltzmann equation in the hydrodynamic limit and verify that the system displays considerable deviations from local equilibrium.

==> anc/README.dat <==
The .dat files in this folder contain the data for the quantities displayed in all the figures of the manuscript.

In the following, one can find the lists of files employed in the generation of each figure along with a brief description of their content.

• Figure 1: Rescaled irreducible moments of the single-particle distribution function.

irred_moments_rank_1_t0_0.05.dat
irred_moments_rank_1_t0_0.5.dat
irred_moments_rank_1_t0_1.dat

The data is arranged as: \tau/\tau_R     \chi_{0, 1}     \chi_{2, 1}     \chi_{4, 1}     [...]     \chi_{40, 1}

• Figure 2: Exact solution and Chapman-Enskog limit of the expansion coefficients.

Chapman-Enskog limit (dashed lines):

expansion_coeffs_CE_rank_1_t0_0.05.dat
expansion_coeffs_CE_rank_1_t0_0.5.dat
expansion_coeffs_CE_rank_1_t0_0.1.dat

Complete solution (solid lines):

expansion_coeffs_exact_rank_1_t0_0.05.dat
expansion_coeffs_exact_rank_1_t0_0.5.dat
expansion_coeffs_exact_rank_1_t0_1.dat

In both cases, the data is arranged as: \tau/\tau_R     c_{0, 1}     c_{2, 1}     c_{4, 1}     [...]     c_{40, 1}

• Figure 3: Divergent multipoles of the single-particle distribution function.

divergent_multipole_0_t0_0.5_t_10.dat (zeroth multipole)
divergent_multipole_1_t0_0.5_t_10.dat (first multiple)
divergent_multipole_2_t0_0.5_t_10.dat (second multipole)

The first column contains the value of \beta E_k, while the others contain the value of a given multipole \mathcal{F}^{(\ell)}_k for the different truncations considered -- nMax = 29, 30 and 31, respectively. For example, the data contained in the file 'divergent_multipole_1_t0_0.5_t_10.dat' is arranged as follows:

\beta E_k     \mathcal{F}^{(1)}_k (\beta E_k) [for nMax=29]     \mathcal{F}^{(1)}_k (\beta E_k) [for nMax=30]     \mathcal{F}^{(1)}_k (\beta E_k) [for nMax=31]

• Figure 4: Resummed multipoles of the single-particle distribution function.

resummed_multipoles_t0_0.5_t_1_nMax_29.dat
resummed_multipoles_t0_0.5_t_1_nMax_30.dat
resummed_multipoles_t0_0.5_t_1_nMax_31.dat
resummed_multipoles_t0_0.5_t_5_nMax_29.dat
resummed_multipoles_t0_0.5_t_5_nMax_30.dat
resummed_multipoles_t0_0.5_t_5_nMax_31.dat
resummed_multipoles_t0_0.5_t_10_nMax_29.dat
resummed_multipoles_t0_0.5_t_10_nMax_30.dat
resummed_multipoles_t0_0.5_t_10_nMax_31.dat

Each line of these files contain a value of \beta E_k and the first three resummed multipoles of the single-particle distribution function evaluated at the corresponding value of \beta E_k considering different time instants and truncations, arranged as:

\beta E_k     \mathcal_{F}^{(0)}_k (\beta E_k)     \mathcal_{F}^{(1)}_k (\beta E_k)     \mathcal_{F}^{(2)}_k (\beta E_k)

• Figure 5: Comparison between solutions for the first multipole of the single-particle distribution function.

compare_solutions_multipoles_t0_0.5_t_1.dat
compare_solutions_multipoles_t0_0.5_t_5.dat
compare_solutions_multipoles_t0_0.5_t_10.dat

Each line of these files contain a value of \beta E_k and three solutions for the first multipole of the distribution function evaluated at \beta E_k, namely the Chapman-Enskog limit, 14-moment approximation and the complete (resummed) solution, arranged as: 

\beta E_k     \mathcal{F}^{(1)}_k (\beta E_k) [Chapman-Enskog limit]     \mathcal{F}^{(1)}_k (\beta E_k) [14 moments]     \mathcal{F}^{(1)}_k (\beta E_k) [Complete solution]

• Figure 6: Integration of the Borel-transformed series.

integrand_Borel_NO_Pade_rank_0.dat
integrand_Borel_NO_Pade_rank_1.dat
integrand_Borel_NO_Pade_rank_2.dat
integrand_Borel_NO_Pade_rank_3.dat

These files contain the values of integrals of the Borel transform of a given multipole, defined in the Supplemental Material as \mathcal{I}_\ell (\beta E_k, y), as functions of the integration variable y, for different truncations ranging from nMax=10 to nMax=31. For example, the lines of the file 'integrand_Borel_NO_Pade_rank_0.dat' are arranged as:

y     \mathcal{I}_0 (1, y) [nMax = 10]     \mathcal{I}_0 (1, y) [nMax = 11]     \mathcal{I}_0 (1, y) [nMax = 12]     [...]     \mathcal{I}_0 (1, y) [nMax = 31]

• Figure 7: Integration of the Borel-transformed series computed with Padé approximants.

integrand_Borel_WITH_Pade_rank_0.dat
integrand_Borel_WITH_Pade_rank_1.dat
integrand_Borel_WITH_Pade_rank_2.dat
integrand_Borel_WITH_Pade_rank_3.dat

These files contain the values of integrals of the Borel transform of a given multipole computed with Padé approximants for the maximum truncation, nMax=31. For instance, the lines in 'integrand_Borel_WITH_Pade_rank_0.dat' are arranged as:

 y     \mathcal{I}_0 (1, y) [calculated using Padé approximants for nMax = 31] 

• Figure 8: Comparison between exact solution for the irreducible moments and analytical approximation.

rhom1l0.dat: Data for the moments \rho_{1,0}
rhom60l10.dat: Data for the moments \rho_{60,0}

In both cases, the data is arranged as: \hat{\tau}     \rho_{m,0} [exact solution]     \rho_{m,0} [analytical approximation]

• Figure 9: Analytical approximation of the irreducible moments in a simplified case.

The files

chinmax40l0.dat
chinmax40l1.dat

contain the data for the normalized moments \chi_{m,0} and \chi_{m,1}, with 0 ≤ m ≤ 40. For example, the lines in 'chinmax40l0.dat' are arranged as:

\hat{\tau}     \chi_{2, 0}     \chi_{4, 0}     \chi_{6, 0}     [...]     \chi_{40, 0}

On the other hand, the files

chimaxl0.dat
chimaxl1.dat

contain the values of \chi_{m,l} at the approximate maximum. For instance, the lines of 'chimaxl0.dat' are arranged as

\hat{\tau} [at which \chi_{2, 0} is maximum]     \chi_{2, 0}^{max}
\hat{\tau} [at which \chi_{4, 0} is maximum]     \chi_{4, 0}^{max}
				[...]
\hat{\tau} [at which \chi_{40, 0} is maximum]    \chi_{40, 0}^{max}

• Figure 10: Analytical evaluation of multipoles of the distribution function.

Zeroth multipole:

fl0E3Ana.dat
fl0E3N0.dat
fl0E3N10.dat
fl0E3N50.dat
fl0E3N100.dat

First multipole:

fl1E3Ana.dat
fl1E3N0.dat
fl1E3N10.dat
fl1E3N50.dat
fl1E3N100.dat

In all these files, the values are arranged as:

\hat{\tau}     \mathcal{F}^{(\ell)}_k (\beta E_k = 3)
 
• Figure 11: Analytical treatment of the distribution function.

\beta E_k = 1:

fE1Ana.dat
fE1Num.dat

\beta E_k = 3:

fE3Ana.dat
fE3Num.dat

In all these files, the values are arranged as:

\hat{\tau}     f_k (\tau/\tau_R)



==> anc/chimaxl0.dat <==
1.333333333	0.7968315616
2.	0.463620707
2.666666667	0.3475014632
3.333333333	0.3708767691
4.	0.5255302159
4.666666667	0.920836733
5.333333333	1.903317168
6.	4.498169763
6.666666667	11.89388313
7.333333333	34.63289048
8.	109.7255063
8.666666667	374.7082953
9.333333333	1368.88414
10.	5316.691501
10.66666667	21841.30174
11.33333333	94489.57631
12.	428879.5325
12.66666667	2.035766717e6
13.33333333	1.007706299e7
14.	5.188845735e7

==> anc/chimaxl1.dat <==
1.333333333	0.1142238682
2.	0.2983649601
2.666666667	0.390278469
3.333333333	0.5263892053
4.	0.8333061922
4.666666667	1.551901415
5.333333333	3.330748138
6.	8.07259563
6.666666667	21.73049746
7.333333333	64.12006263
8.	205.2246528
8.666666667	706.4727405
9.333333333	2597.600186
10.	10142.55656
10.66666667	41850.58931
11.33333333	181729.7473
12.	827485.9885
12.66666667	3.938646444e6
13.33333333	1.954304463e7
14.	1.008418946e8

==> anc/chinmax40l0.dat <==
1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.	1.
2.	0.4918981019	0.463620707	0.4809471635	0.5383614899	0.638663328	0.7916428762	1.014638833	1.334626017	1.791955424	2.446245227	3.385325441	4.738670672	6.697520367	9.545024255	13.7014653	19.79220816	28.74996023	41.96891971	61.53749709	90.59017873
3.	0.2261535982	0.2351917875	0.2939100471	0.4138237484	0.6297575458	1.010469172	1.683983402	2.88714048	5.05986796	9.024297995	16.32622786	29.88868288	55.26773546	103.0743339	193.6604522	366.2147289	696.4673382	1331.244366	2556.073188	4927.75468
4.	0.0996002721	0.115656937	0.1700697244	0.286719537	0.5255302159	1.018015117	2.050570647	4.251987214	9.01624056	19.46161229	42.61988076	94.46128263	211.4872967	477.5988754	1086.628453	2488.428315	5731.351411	13267.70084	30853.54002	72041.8621
5.	0.04261555986	0.05480113407	0.09222140889	0.179453843	0.3806401114	0.854187681	1.994296391	4.794667617	11.79043127	29.51744335	74.98060518	192.7779956	500.6999782	1311.788613	3462.603931	9199.818128	24584.00451	66029.84511	178157.8357	482664.6555
6.	0.01786006558	0.02516639721	0.04744379993	0.1039309715	0.2485349537	0.6291793589	1.657669912	4.498169763	12.48614339	35.28857796	101.2013632	293.7618765	861.4501418	2548.249381	7594.77665	22784.13197	68746.81738	208493.0888	635201.6998	1.943170356e6
7.	0.007369414662	0.01126943416	0.02342248593	0.05674667977	0.1502232461	0.4211686382	1.229150579	3.695080219	11.36404692	35.58605345	113.0811717	363.7226895	1181.913805	3874.233557	12795.3757	42537.25721	142230.4137	478010.7517	1.613862375e6	5.47112785e6
8.	0.003004026807	0.004944652141	0.01119266843	0.02959804072	0.08558023039	0.2621405623	0.8359749256	2.74639231	9.230993165	31.592923	109.7255063	385.7486426	1370.072915	4908.774591	17720.42576	64391.4138	235337.5465	864528.0497	3.190454903e6	1.182250132e7
9.	0.00121265175	0.002133680339	0.005209991481	0.01488613184	0.0465293915	0.1541064167	0.5314525337	1.888207648	6.863912332	25.40756376	95.44223004	362.9146025	1394.171834	5402.846226	21096.18755	82916.47859	327785.2659	1.302460259e6	5.199083039e6	2.083884245e7
10.	0.0004856099042	0.0009080544213	0.002373530763	0.007268754603	0.02436116451	0.0865289032	0.3200488545	1.219657178	4.755674363	18.88281808	76.08791148	310.3535162	1278.939841	5316.691501	22269.50783	93893.92455	398178.5713	1.697251704e6	7.267802251e6	3.124968047e7
11.	0.0001931644853	0.0003819743469	0.001062095148	0.003463458534	0.01236428403	0.04678602361	0.1843695611	0.7485988822	3.110106206	13.15802543	56.49459259	245.5387313	1078.174949	4775.943908	21316.17493	95767.66021	432756.3947	1.965609894e6	8.968931039e6	4.109325576e7
12.	0.00007640011734	0.0001590900875	0.0004681079737	0.001616676525	0.006114042825	0.02451176991	0.1023470355	0.4403316325	1.938481831	8.690418339	39.53900735	182.1008028	847.338906	3977.457884	18812.04539	89562.77276	428879.5325	2.06430268e6	9.981638316e6	4.84638081e7
13.	0.00003006998652	0.00006569525995	0.0002036526778	0.0007415138456	0.00295715942	0.01250304721	0.05505993464	0.2498470265	1.160110703	5.485652842	26.32497831	127.8828231	627.6510224	3107.631257	15503.30688	77854.12222	393238.6908	1.996466529e6	1.018260685e7	5.21487389e7
14.	0.00001178479272	0.00002692702333	0.00008761003809	0.0003350018158	0.001403302089	0.006232747693	0.02883418155	0.1374570697	0.6705351495	3.331082046	16.79438074	85.71368491	441.9778121	2299.099541	12050.36292	63577.87876	337388.4746	1.799643142e6	9.643492656e6	5.188845735e7
15.	4.601356033e-6	0.00001096479099	0.00003732097072	0.0001493666083	0.0006549956175	0.003045660495	0.01475172175	0.0736285831	0.3760559287	1.956017501	10.32550952	55.17729477	297.9034049	1622.553816	8904.48999	49190.76265	273323.6377	1.526523378e6	8.564896306e6	4.825359716e7
16.	1.79065216e-6	4.43911945e-6	0.00001576136302	0.000065831158	0.0003013133411	0.001462491609	0.0073943983	0.03852695441	0.2054164479	1.115384165	6.146605866	34.28931184	193.2636231	1098.882973	6295.644259	36307.33565	210604.8882	1.227936069e6	7.192435242e6	4.230245126e7
17.	6.94790393e-7	1.787933821e-6	6.605381058e-6	0.00002871809145	0.0001368422291	0.0006915117601	0.003640223155	0.01974775156	0.1096280663	0.6197956669	3.55631148	20.65692476	121.2274851	717.7079496	4281.370605	25708.93931	155276.6032	942674.3165	5.749243222e6	3.520865604e7
18.	2.688716421e-7	7.167960291e-7	2.749284416e-6	0.0000124138682	0.00006144029021	0.0003225063517	0.001763540406	0.009938062445	0.05731095795	0.3365889615	2.006268749	12.10583834	73.80259543	453.9006081	2812.80224	17546.26285	110090.84	694307.7686	4.398925766e6	2.798538927e7
19.	1.037998748e-7	2.861716823e-7	1.13726055e-6	5.322227926e-6	0.00002730438832	0.0001485703251	0.0008421815413	0.004919893985	0.02941237667	0.1790746008	1.106540287	6.921794796	43.74642128	278.9200504	1791.872325	11587.82817	75373.50241	492799.2978	3.236798104e6	2.134772364e7
20.	3.99857781e-8	1.1381888e-7	4.678172894e-7	2.264969021e-6	0.00001202254289	0.00006768787248	0.0003970180612	0.002399897159	0.0148458014	0.09352917876	0.5980287853	3.870943983	25.31542427	167.0197646	1110.302696	7429.903679	50008.88054	338334.4554	2.29953389e6	1.569365582e7
21.	1.537285412e-8	4.511338844e-8	1.914655383e-7	9.574423826e-7	5.249545425e-6	0.00003053018006	0.0001849830141	0.001155110007	0.007381547763	0.04804040947	0.3173214375	2.121843781	14.33514307	97.70253988	670.9671113	4638.370431	32251.6725	225410.7252	1.58267492e6	1.115834682e7
22.	5.899515426e-9	1.782494106e-8	7.80002279e-8	4.022572004e-7	2.27475486e-6	0.00001364522524	0.00008527678092	0.0005492568286	0.003620398389	0.02430384278	0.165587969	1.14210289	7.958978563	55.95326491	396.3562601	2826.281011	20270.66492	146135.7662	1.058376405e6	7.696885337e6
23.	2.260241152e-9	7.022544728e-9	3.164175558e-8	1.68059046e-7	9.788566404e-7	6.047934437e-6	0.00003893207199	0.0002582900604	0.001753668373	0.01212627056	0.08510282088	0.6046227944	4.340119388	31.42936222	229.3307222	1684.452287	12444.53329	92413.34913	689423.6519	5.164509932e6
24.	8.646214836e-10	2.75932993e-9	1.278594597e-8	6.985302745e-8	4.185276169e-7	2.660162314e-6	0.00001761621035	0.000120232357	0.0008397943829	0.005974020903	0.04313193874	0.3152508261	2.328042833	17.34375455	130.1932882	983.7943401	7477.283217	57124.16152	438421.1246	3.378740119e6
25.	3.302782013e-10	1.08154135e-9	5.148060814e-9	2.889674134e-8	1.778971962e-7	1.161844015e-6	7.905952876e-6	0.00005544592161	0.0003979519557	0.00290894736	0.02158146882	0.1620885076	1.229990478	9.416062552	72.63246034	563.9788733	4404.727452	34578.96772	272709.8778	2.159641163e6
26.	1.259971845e-10	4.229519674e-10	2.06589974e-9	1.190167269e-8	7.520529368e-8	5.041500276e-7	3.521321807e-6	0.00002534923188	0.0001867550163	0.001401282877	0.01067138105	0.08227019664	0.6408310009	5.035738286	39.87283375	317.8060045	2547.836395	20531.3741	166211.3121	1.351124006e6
27.	4.80074391e-11	1.650506258e-10	8.264817938e-10	4.882034953e-9	3.163261159e-8	2.174462339e-7	1.557434191e-6	0.00001149700196	0.00008685812583	0.0006683195107	0.00521915712	0.04126146496	0.3295859633	2.655901691	21.56502892	176.2623283	1449.084463	11974.71499	99410.66075	828691.6861
28.	1.82708479e-11	6.428122526e-11	3.296922387e-10	1.995038178e-9	1.324291747e-8	9.326309194e-8	6.843574058e-7	5.175793087e-6	0.00004006122283	0.0003158064523	0.002526745724	0.02046590767	0.167486942	1.382772236	11.50311687	96.32791561	811.3604123	6869.307936	58426.33461	498995.5928
29.	6.946139795e-12	2.498897287e-11	1.311653399e-10	8.124003326e-10	5.519924048e-9	3.979240147e-8	2.988958788e-7	2.314003192e-6	0.00001833426973	0.0001479497895	0.001211741438	0.01004697538	0.08416699652	0.7113258261	6.057464897	51.92605241	447.7184516	3880.274225	33784.42362	295367.8197
30.	2.638105303e-12	9.697526872e-12	5.205228517e-11	3.297294266e-10	2.291439581e-9	1.689557352e-8	1.298062448e-7	1.027887936e-6	8.330167584e-6	0.00006875657985	0.0005759976792	0.004884923494	0.04185781157	0.3618395212	3.151747671	27.63498658	243.7208085	2160.547953	19241.19555	172065.1482
31.	1.000992862e-12	3.757233688e-12	2.060815713e-11	1.334150095e-10	9.475948337e-10	7.141077791e-9	5.607484312e-8	4.538402576e-7	3.75922042e-6	0.00003171367196	0.0002715452569	0.002353798222	0.0206147719	0.1821415446	1.621570417	14.53233084	130.9967472	1186.926679	10803.99267	98750.09584
32.	3.794758809e-13	1.453490472e-12	8.141027339e-12	5.382614965e-11	3.904617598e-10	3.005353557e-9	2.410353273e-8	1.992505036e-7	1.685698553e-6	0.00001452498526	0.0001270279826	0.001124644162	0.01006036425	0.0907891358	0.8255639388	7.556844524	69.57548728	643.8880393	5986.343385	55886.36738
33.	1.43738706e-13	5.614762515e-13	3.209345824e-12	2.165700912e-11	1.603500962e-10	1.259737873e-9	1.031249651e-8	8.701294143e-8	7.513935838e-7	6.608572891e-6	0.00005899248829	0.0005331119985	0.004867697239	0.04483845805	0.4161738216	3.888409982	36.54227245	345.1894888	3275.796312	31215.43076
34.	5.440261833e-14	2.166012739e-13	1.262707456e-12	8.691376783e-12	6.564173031e-11	5.260410334e-10	4.392747827e-9	3.780872248e-8	3.330527947e-7	2.988078077e-6	0.0000272094961	0.0002508316968	0.002336297729	0.02195312518	0.2078556369	1.981074053	18.99179564	183.0079794	1771.6237	17221.30956
35.	2.057505038e-14	8.345134124e-14	4.958898799e-13	3.479575167e-12	2.679099495e-11	2.188805609e-10	1.863402915e-9	1.635113779e-8	1.468439998e-7	1.343146445e-6	0.00001246927084	0.0001171905862	0.001112829733	0.01066074315	0.1029067396	0.9999397775	9.77305812	96.01209784	947.5868609	9390.861885
36.	7.775961293e-15	3.211278933e-14	1.944050354e-13	1.389853052e-12	1.090353196e-11	9.076710354e-11	7.873629422e-10	7.039884446e-9	6.442059126e-8	6.004044738e-7	5.679556923e-6	0.00005439006292	0.0005262710046	0.005137152307	0.05052813876	0.5002856835	4.982297375	49.87469025	501.566476	5064.892741
37.	2.936804759e-15	1.234305053e-14	7.608684589e-14	5.539485627e-13	4.425688656e-12	3.751994123e-11	3.314610295e-10	3.018208217e-9	2.812781925e-8	2.669832533e-7	2.572077574e-6	0.00002508529644	0.0002471949653	0.002457443036	0.02461645023	0.2482227174	2.517587651	25.66650986	262.8735456	2703.463534
38.	1.108455857e-15	4.739058161e-15	2.973229342e-14	2.203315277e-13	1.791803708e-12	1.54625354e-11	1.390476561e-10	1.288828904e-9	1.22263963e-8	1.181309711e-7	1.158462264e-6	0.00001150100211	0.0001153652728	0.001167450001	0.0119041905	0.1221900344	1.261533686	13.09185546	136.4902155	1428.87917
39.	4.181167271e-16	1.817649054e-15	1.160107314e-14	8.746525389e-14	7.236889005e-13	6.354056869e-12	5.813617818e-11	5.482676597e-10	5.291901971e-9	5.202283626e-8	5.190745926e-7	5.243263838e-6	0.00005351304592	0.0005509874658	0.005716397234	0.05970045235	0.62713372	6.621892187	70.24285259	748.1969614
40.	1.576249638e-16	6.964632533e-16	4.520125619e-15	3.46567561e-14	2.916198818e-13	2.603965788e-12	2.42299757e-11	2.323932499e-10	2.281226451e-9	2.280747953e-8	2.31441039e-7	2.37760738e-6	0.00002467892914	0.0002584263945	0.002726756117	0.02896212717	0.3094155126	3.32271631	35.84615966	388.3165183
41.	5.938987412e-17	2.666101827e-16	1.758793369e-15	1.370794659e-14	1.172557512e-13	1.064365231e-12	1.006815748e-11	9.816668446e-11	9.796115591e-10	9.956543162e-9	1.027112671e-7	1.072666621e-6	0.00001131874339	0.0001204914789	0.001292449414	0.0139555093	0.1515672759	1.654645182	18.14690685	199.8454612
42.	2.2365087e-17	1.019681153e-16	6.834684058e-16	5.412837931e-15	4.704870198e-14	4.339809572e-13	4.171570694e-12	4.133188828e-11	4.191290739e-10	4.328885442e-9	4.537951457e-8	4.815941847e-7	5.164041737e-6	0.0000558628646	0.0006089140274	0.006681344275	0.07373938086	0.8180407214	9.116932897	102.0273551
43.	8.418014553e-18	3.896536063e-17	2.652692082e-16	2.133925605e-15	1.884079315e-14	1.765325983e-13	1.72369154e-12	1.734813223e-11	1.786997731e-10	1.87482991e-9	1.996437837e-8	2.152225593e-7	2.344267962e-6	0.00002576036001	0.0002852306122	0.003179183575	0.0356420753	0.4016523179	4.547116371	51.69112427
44.	3.166934609e-18	1.487770737e-17	1.028356682e-16	8.399750844e-16	7.530564299e-15	7.164727662e-14	7.103684228e-13	7.259854427e-12	7.593665097e-11	8.089885285e-10	8.74762003e-9	9.575819863e-8	1.05913133e-6	0.00001181814008	0.0001328765019	0.001503912852	0.01712084503	0.1959150282	2.25221008	25.9982576
45.	1.190879201e-18	5.676120796e-18	3.982093495e-17	3.301532703e-16	3.004476858e-15	2.901604473e-14	2.920264201e-13	3.029479972e-12	3.216580378e-11	3.478475117e-10	3.818040881e-9	4.242591059e-8	4.763321303e-7	5.395283888e-6	0.00006157701848	0.0007074546469	0.00817535692	0.09496312095	1.108158595	12.98503532
46.	4.476141513e-19	2.163913436e-18	1.540318969e-17	1.29584836e-16	1.196622224e-15	1.172683735e-14	1.197628206e-13	1.260743638e-12	1.358354161e-11	1.490624197e-10	1.660278848e-9	1.872118042e-8	2.13291641e-7	2.451548e-6	0.0000283927258	0.0003310164076	0.00388168467	0.04575422751	0.5418024615	6.442361203
47.	1.681725757e-19	8.243548932e-19	5.951972202e-18	5.079345246e-17	4.75799343e-16	4.730048592e-15	4.900351661e-14	5.233041031e-13	5.719572109e-12	6.367113323e-11	7.194156132e-10	8.229185484e-9	9.51092053e-8	1.10895633e-6	0.00001302886675	0.0001540900992	0.001833037072	0.02191836259	0.2632957341	3.175952229
48.	6.31581109e-20	3.138248061e-19	2.297631809e-18	1.988384007e-17	1.888856348e-16	1.90426685e-15	2.000686693e-14	2.166691844e-13	2.401589252e-12	2.711256796e-11	3.10671432e-10	3.603894531e-9	4.22407696e-8	4.994798648e-7	5.951201205e-6	0.00007137848415	0.0008611098307	0.01044215697	0.1272098755	1.556130198
49.	2.371005514e-20	1.19390813e-19	8.861076336e-19	7.774175216e-18	7.487042185e-17	7.652456107e-16	8.151100576e-15	8.949523993e-14	1.005699232e-12	1.151084794e-11	1.337228877e-10	1.572695439e-9	1.868842842e-8	2.240410331e-7	2.706344068e-6	0.00003290899585	0.0004025083616	0.004948524463	0.06111890378	0.7580013024
50.	8.897581293e-21	4.539168748e-20	3.414249087e-19	3.035925726e-18	2.963358295e-17	3.069842281e-16	3.314172902e-15	3.688111024e-14	4.200667011e-13	4.873087381e-12	5.737858655e-11	6.839688069e-10	8.237819809e-9	1.00095631e-7	1.225515421e-6	0.00001510423569	0.0001872438199	0.002333226297	0.02920823608	0.3671541358
51.	3.33774734e-21	1.724702025e-20	1.314382752e-19	1.184215389e-18	1.171238462e-17	1.22942761e-16	1.344900294e-15	1.516520698e-14	1.750221285e-13	2.057358095e-12	2.454635329e-11	2.964867e-10	3.618372342e-9	4.455006472e-8	5.526935687e-7	6.902349225e-6	0.0000867038375	0.001094763809	0.01388678517	0.1768795777
52.	1.251649788e-21	6.549288176e-21	5.055694317e-20	4.614151444e-19	4.622927576e-18	4.915745113e-17	5.447451028e-16	6.222570127e-15	7.275008804e-14	8.663037087e-13	1.047050025e-11	1.281168244e-10	1.583926249e-9	1.975563482e-8	2.48283677e-7	3.141101144e-6	0.00003997096667	0.0005112675044	0.006569782243	0.08477123542
53.	4.692081538e-22	2.485568966e-21	1.943057488e-20	1.795942248e-19	1.822306703e-18	1.962463066e-17	2.202497278e-16	2.548021424e-15	3.017024907e-14	3.638549122e-13	4.453881202e-12	5.519386578e-11	6.910879171e-10	8.72977845e-9	1.111154483e-7	1.423712705e-6	0.00001834844898	0.0002376934691	0.003093388429	0.04042466944
54.	1.758355958e-22	9.427968568e-22	7.46189647e-21	6.983113192e-20	7.174295758e-19	7.822834901e-18	8.889657263e-17	1.041312206e-15	1.248434806e-14	1.524491076e-13	1.889493335e-12	2.370871153e-11	3.005806936e-10	3.84451743e-9	4.954776092e-8	6.428106307e-7	8.388247697e-6	0.0001100272902	0.001449869699	0.01918458468
55.	6.587361184e-23	3.574204953e-22	2.863410848e-21	2.712550904e-20	2.821046059e-19	3.113872485e-18	3.582032087e-17	4.247510444e-16	5.155006591e-15	6.372336042e-14	7.995211985e-13	1.015555612e-11	1.303371473e-10	1.687565026e-9	2.201681095e-8	2.891513639e-7	3.819665675e-6	0.00005071851318	0.0006765612628	0.009062388394
56.	2.467085731e-23	1.354309064e-22	1.097995352e-21	1.052673955e-20	1.107982253e-19	1.237752093e-18	1.441034956e-17	1.729389869e-16	2.124231709e-15	2.657578433e-14	3.374679701e-13	4.338321542e-12	5.635103738e-11	7.384312616e-10	9.750344619e-9	1.296005684e-7	1.73269936e-6	0.00002328523667	0.0003143674817	0.004261765599
57.	9.236969505e-24	5.129094534e-23	4.207369381e-22	4.081420162e-21	4.346751522e-20	4.91341829e-19	5.788213867e-18	7.028847628e-17	8.736048672e-16	1.105914938e-14	1.420990109e-13	1.848431595e-12	2.429444217e-11	3.221355333e-10	4.30399941e-9	5.788725202e-8	7.831106378e-7	0.00001064889443	0.0001454740405	0.00199554497
58.	3.457414738e-24	1.941580515e-23	1.611107234e-22	1.581043178e-21	1.703424774e-20	1.947919405e-19	2.321468487e-18	2.851901216e-17	3.585900835e-16	4.592385716e-15	5.969548258e-14	7.855753636e-13	1.044541447e-11	1.401173191e-10	1.893912736e-9	2.576946355e-8	3.526795996e-7	4.851729531e-6	0.00006705211313	0.000930515145
59.	1.293761255e-24	7.346301196e-24	6.16526518e-23	6.119332086e-22	6.668423016e-21	7.712840524e-20	9.297178573e-19	1.155231412e-17	1.469195713e-16	1.903124102e-15	2.502176615e-14	3.330522432e-13	4.479178898e-12	6.077331651e-11	8.308633437e-10	1.143466996e-8	1.582877492e-7	2.202481792e-6	0.00003078768637	0.000432152393
60.	4.839954676e-25	2.778351486e-24	2.357772732e-23	2.366488583e-22	2.607837214e-21	3.050224768e-20	3.71818162e-19	4.672092606e-18	6.008773697e-17	7.871138297e-16	1.046533151e-14	1.408679693e-13	1.915858212e-12	2.628712667e-11	3.634336459e-10	5.058067486e-9	7.080661404e-8	9.963328694e-7	0.00001408428654	0.0001999219305
61.	1.810158318e-25	1.05030872e-24	9.011226212e-24	9.144427939e-23	1.018847881e-21	1.204871078e-20	1.484981148e-19	1.886620072e-18	2.453252343e-17	3.249209894e-16	4.367947525e-15	5.944579426e-14	8.174419115e-13	1.134021962e-11	1.585215876e-10	2.230657726e-9	3.157237566e-8	4.491827587e-7	6.420054497e-6	0.00009214029344
62.	6.768359028e-26	3.968843607e-25	3.441962203e-24	3.53078675e-23	3.976705527e-22	4.753974606e-21	5.922991411e-20	7.606932019e-19	9.999376249e-18	1.338796381e-16	1.819368161e-15	2.503058387e-14	3.479474107e-13	4.879610833e-12	6.895396889e-11	9.808690335e-10	1.403436154e-8	2.018440051e-7	2.91634518e-6	0.00004231138914
63.	2.530143012e-26	1.499111241e-25	1.313943345e-24	1.362259392e-23	1.550728532e-22	1.873683366e-21	2.35944087e-20	3.062719289e-19	4.069123745e-18	5.506470362e-17	7.563285373e-16	1.051700899e-14	1.477632488e-13	2.094448633e-12	2.991407775e-11	4.300899469e-10	6.219749927e-9	9.041243787e-8	1.32033266e-6	0.00001936127201
64.	9.455940893e-27	5.66020249e-26	5.013063795e-25	5.252082981e-24	6.04169523e-23	7.376891761e-22	9.387330205e-21	1.231393808e-19	1.6532864e-18	2.260884498e-17	3.138150409e-16	4.409749834e-15	6.261044093e-14	8.968272858e-13	1.29441519e-11	1.88068582e-10	2.748456926e-9	4.03741421e-8	5.958235481e-7	8.829322868e-6
65.	3.533177278e-27	2.13630589e-26	1.911583325e-25	2.023468287e-24	2.351821762e-23	2.901366604e-22	3.730409189e-21	4.944216609e-20	6.707109512e-19	9.267293118e-18	1.299678142e-16	1.845286414e-15	2.647186541e-14	3.831198817e-13	5.587115932e-12	8.201978542e-11	1.21109911e-9	1.797556253e-8	2.68031188e-7	4.013133393e-6
66.	1.319866424e-27	8.05996532e-27	7.285404629e-26	7.790466365e-25	9.147109511e-24	1.139980108e-22	1.480702698e-21	1.982560998e-20	2.716956966e-19	3.792442319e-18	5.373050607e-17	7.706694834e-16	1.116884754e-14	1.632969535e-13	2.405751478e-12	3.567808056e-11	5.322092096e-10	7.980040564e-9	1.202064854e-7	1.818218892e-6
67.	4.929480498e-28	3.03980596e-27	2.775180817e-26	2.997377988e-25	3.554741789e-24	4.47476557e-23	5.870718011e-22	7.939646569e-21	1.099029215e-19	1.549522e-18	2.217442061e-17	3.21256797e-16	4.702680893e-15	6.944937627e-14	1.033461388e-12	1.54809743e-11	2.332558682e-10	3.532716089e-9	5.375081219e-8	8.212149255e-7
68.	1.840693906e-28	1.146056403e-27	1.056604573e-26	1.152494761e-25	1.380343895e-24	1.754825626e-23	2.325095589e-22	3.175686154e-21	4.439489654e-20	6.321343254e-19	9.135914353e-18	1.336719844e-16	1.976159893e-15	2.947362494e-14	4.429433598e-13	6.701022125e-12	1.019680778e-10	1.559657867e-9	2.396594915e-8	3.697902671e-7
69.	6.871851502e-29	4.319344641e-28	4.020901503e-27	4.428573147e-26	5.355888149e-25	6.875433656e-24	9.198781573e-23	1.268677735e-21	1.790901163e-20	2.574975924e-19	3.75786641e-18	5.552076569e-17	8.288253601e-16	1.248246998e-14	1.89426748e-13	2.893745768e-12	4.446413372e-11	6.867541327e-10	1.06559693e-8	1.660275771e-7
70.	2.56495732e-29	1.62736727e-28	1.529431484e-27	1.70068463e-26	2.076587053e-25	2.691410558e-24	3.635572277e-23	5.062409561e-22	7.215087933e-21	1.047388077e-19	1.543265033e-18	2.3020755e-17	3.469702551e-16	5.275880732e-15	8.083530239e-14	1.246767702e-12	1.934195991e-11	3.016181373e-10	4.725140299e-9	7.43305921e-8
71.	9.572007324e-30	6.129331294e-29	5.814841878e-28	6.527189451e-27	8.045486542e-26	1.052650841e-24	1.435425874e-23	2.017760921e-22	2.903080335e-21	4.254322734e-20	6.328036584e-19	9.529144068e-18	1.4498818e-16	2.225571075e-15	3.442340378e-14	5.359750969e-13	8.393941473e-12	1.321384948e-10	2.089744062e-9	3.318581689e-8
72.	3.571450437e-30	2.307832049e-29	2.209797625e-28	2.503676294e-27	3.114918724e-26	4.113614822e-25	5.661953219e-24	8.033453133e-23	1.166646296e-21	1.725673208e-20	2.590868364e-19	3.938027137e-18	6.047919606e-17	9.370518021e-16	1.462934089e-14	2.299134907e-13	3.634416869e-12	5.774935933e-11	9.218493882e-10	1.477639457e-8
73.	1.332315542e-30	8.686854027e-30	8.394194022e-29	9.598125798e-28	1.205151692e-26	1.606229997e-25	2.231211907e-24	3.194979312e-23	4.682704674e-22	6.990500379e-21	1.059223155e-19	1.624850587e-18	2.518450952e-17	3.938074854e-16	6.204947338e-15	9.841716376e-14	1.570125048e-12	2.517907884e-11	4.056447388e-10	6.562171871e-9
74.	4.969268618e-31	3.268824141e-30	3.187296033e-29	3.677540814e-28	4.659564374e-27	6.266805275e-26	8.784467651e-25	1.269344875e-23	1.877352515e-22	2.828102601e-21	4.324266606e-20	6.693861462e-19	1.046972383e-17	1.652054052e-16	2.626739682e-15	4.204249726e-14	6.768472787e-13	1.095305125e-11	1.780655926e-10	2.906836997e-9
75.	1.853116565e-31	1.2296872e-30	1.209727334e-29	1.40830789e-28	1.800384317e-27	2.443139031e-26	3.455419456e-25	5.037894666e-24	7.517958285e-23	1.142705275e-21	1.762936933e-20	2.753508794e-19	4.345407937e-18	6.918393707e-17	1.109899969e-15	1.792425714e-14	2.911583608e-13	4.754005347e-12	7.798131692e-11	1.284450228e-9
76.	6.909391237e-32	4.624609163e-31	4.589642776e-30	5.390297945e-29	6.951985006e-28	9.517490926e-27	1.35802258e-25	1.997505526e-24	3.007267143e-23	4.611475101e-22	7.177549577e-21	1.130992872e-19	1.800686345e-18	2.892324526e-17	4.681229196e-16	7.626962692e-15	1.249896844e-13	2.058918095e-12	3.407253997e-11	5.661946997e-10
77.	2.575760264e-32	1.738744649e-31	1.740608122e-30	2.062095367e-29	2.682768777e-28	3.704908804e-27	5.332660012e-26	7.912386541e-25	1.201640641e-23	1.858771053e-22	2.918407365e-21	4.63888324e-20	7.450332356e-19	1.20717076e-17	1.970905451e-16	3.239229933e-15	5.354866571e-14	8.898113234e-13	1.485414925e-11	2.48996661e-10
78.	9.600668148e-33	6.535517027e-32	6.598695982e-31	7.884807369e-30	1.034654401e-28	1.441190745e-27	2.092285329e-26	3.131254123e-25	4.796447723e-24	7.483514928e-23	1.185115024e-21	1.900041448e-20	3.077942196e-19	5.030241162e-18	8.283640872e-17	1.373196507e-15	2.289681448e-14	3.837601588e-13	6.461678198e-12	1.09251318e-10
79.	3.577911018e-33	2.45589809e-32	2.500658171e-31	3.013457945e-30	3.987967458e-29	5.602245295e-28	8.202516234e-27	1.238028824e-25	1.912576794e-24	3.009482686e-23	4.806556074e-22	7.771843557e-21	1.269723142e-19	2.092787286e-18	3.475724406e-17	5.810916289e-16	9.77180761e-15	1.651762826e-13	2.804924186e-12	4.782891383e-11
80.	1.333187712e-33	9.226346218e-33	9.473131954e-32	1.151160902e-30	1.536237876e-29	2.176241165e-28	3.21315139e-27	4.890516641e-26	7.618741293e-25	1.208918087e-23	1.94706277e-22	3.174761286e-21	5.230428619e-20	8.693499922e-19	1.455983e-17	2.454692304e-16	4.162640216e-15	7.095503638e-14	1.215061545e-12	2.089340917e-11
81.	4.966933337e-34	3.465299987e-33	3.587399127e-32	4.395504493e-31	5.914553983e-30	8.448185068e-29	1.257713095e-27	1.930188952e-26	3.031959927e-25	4.851014436e-24	7.877915788e-23	1.295204415e-21	2.151594913e-20	3.605902456e-19	6.089362038e-18	1.035163116e-16	1.770014787e-15	3.042198733e-14	5.252898429e-13	9.107652281e-12
82.	1.850214754e-34	1.301206375e-33	1.358051794e-32	1.677598395e-31	2.275873303e-30	3.27746682e-29	4.919334795e-28	7.611587015e-27	1.205451909e-25	1.94451076e-24	3.183762717e-23	5.277392755e-22	8.838803488e-21	1.493478286e-19	2.542779973e-18	4.358106997e-17	7.513082529e-16	1.301910278e-14	2.266442598e-13	3.961908487e-12
83.	6.891189492e-35	4.884816631e-34	5.139336239e-33	6.399977612e-32	8.752706838e-31	1.27068649e-29	1.922708236e-28	2.999092004e-27	4.788202039e-26	7.786481195e-25	1.285227801e-23	2.147669891e-22	3.626188778e-21	6.176817373e-20	1.060189809e-18	1.831815755e-17	3.183546303e-16	5.561388318e-15	9.760140694e-14	1.719986405e-12
84.	2.566291005e-35	1.833367301e-34	1.944263881e-33	2.440532116e-32	3.364421285e-31	4.923458069e-30	7.509484582e-29	1.180734087e-27	1.900206417e-26	3.114840783e-25	5.182523027e-24	8.729619911e-23	1.485747525e-21	2.551092835e-20	4.41379441e-19	7.687361418e-18	1.346709013e-16	2.371444386e-15	4.195202859e-14	7.452278834e-13
85.	9.555614783e-36	6.879425023e-35	7.352993078e-34	9.302731881e-33	1.292579687e-31	1.906514299e-30	2.930919387e-29	4.644836278e-28	7.534320315e-27	1.24481392e-25	2.087542473e-24	3.544174277e-23	6.079817249e-22	1.052198413e-20	1.834887428e-19	3.221073468e-18	5.687522842e-17	1.009458408e-15	1.799925726e-14	3.222677723e-13
86.	3.55757207e-36	2.580824543e-35	2.779950489e-34	3.544545233e-33	4.963503595e-32	7.378259651e-31	1.143145809e-29	1.825797831e-28	2.984772912e-27	4.970005603e-26	8.399882264e-25	1.43727059e-23	2.4848473e-22	4.334037113e-21	7.617111023e-20	1.347619941e-18	2.398147761e-17	4.289703168e-16	7.708670068e-15	1.39100228e-13
87.	1.324318349e-36	9.679895174e-36	1.050695795e-34	1.350014954e-33	1.905058577e-32	2.853761609e-31	4.455640722e-30	7.171444233e-29	1.181438302e-27	1.982452212e-26	3.376489081e-25	5.822066271e-24	1.014343107e-22	1.782889659e-21	3.157685418e-20	5.62979783e-19	1.009597235e-17	1.81989503e-16	3.295683312e-15	5.992952046e-14
88.	4.92919427e-37	3.629867312e-36	3.969967277e-35	5.139827385e-34	7.308395803e-33	1.103156131e-31	1.73554557e-30	2.814748917e-29	4.672525316e-28	7.900438644e-27	1.355881982e-25	2.355818875e-24	4.135785082e-23	7.324971905e-22	1.307250594e-20	2.348504153e-19	4.243803632e-18	7.708361985e-17	1.406597698e-15	2.577353137e-14
89.	1.834448462e-37	1.360882985e-36	1.499580316e-35	1.956113809e-34	2.802425726e-33	4.262037501e-32	6.755935889e-31	1.103974333e-29	1.846465478e-28	3.145655963e-27	5.439420008e-26	9.522334571e-25	1.684342664e-23	3.00572668e-22	5.404723457e-21	9.783114253e-20	1.781198347e-18	3.259795482e-17	5.993347191e-16	1.106483067e-14
90.	6.826251589e-38	5.101086735e-37	5.66276037e-36	7.441816258e-35	1.074110422e-33	1.645749827e-32	2.628238478e-31	4.326846785e-30	7.291005307e-29	1.2513863e-27	2.180052309e-26	3.844961967e-25	6.851938626e-24	1.231875991e-22	2.231647216e-21	4.069713201e-20	7.465065528e-19	1.376405483e-17	2.549530486e-16	4.742095585e-15
91.	2.539845967e-38	1.911694143e-37	2.137789663e-36	2.830130727e-35	4.115009236e-34	6.351579524e-33	1.021832425e-31	1.694665544e-30	2.876721722e-29	4.973934434e-28	8.729190836e-27	1.550949577e-25	2.784311111e-24	5.0427802e-23	9.202957341e-22	1.690692193e-20	3.12416014e-19	5.802899042e-18	1.082823867e-16	2.028929378e-15
92.	9.448913242e-39	7.162913663e-38	8.06831226e-37	1.07592044e-35	1.575810244e-34	2.450055765e-33	3.970415599e-32	6.632891937e-31	1.134174258e-29	1.975355485e-28	3.492067712e-27	6.249855108e-26	1.130195936e-24	2.061910517e-23	3.790452382e-22	7.014425377e-21	1.305644066e-19	2.442870948e-18	4.591740732e-17	8.666635351e-16
93.	3.514849922e-39	2.683356648e-38	3.044274973e-37	4.088869009e-36	6.031874126e-35	9.446072721e-34	1.541839506e-32	2.594385885e-31	4.468278759e-30	7.838533438e-29	1.395730196e-27	2.51604365e-26	4.582806002e-25	8.421261215e-24	1.559294076e-22	2.906422825e-21	5.449055757e-20	1.026896727e-18	1.944166371e-17	3.696038124e-16
94.	1.307323803e-39	1.005046538e-38	1.148341207e-37	1.553383836e-36	2.307914747e-35	3.640091604e-34	5.984042089e-33	1.014109944e-31	1.759082029e-30	3.107966046e-29	5.573637575e-28	1.011932069e-26	1.856353591e-25	3.435599184e-24	6.406923952e-23	1.202753353e-21	2.27109508e-20	4.310594339e-19	8.219400854e-18	1.573763803e-16
95.	4.861966845e-40	3.763697376e-39	4.330582104e-38	5.89942899e-37	8.826939916e-36	1.402050109e-34	2.321173311e-33	3.961505144e-32	6.920283541e-31	1.231336991e-29	2.22383433e-28	4.066101753e-27	7.511918488e-26	1.400090202e-24	2.629459706e-23	4.971151564e-22	9.453209101e-21	1.806943851e-19	3.469854383e-18	6.690741494e-17
96.	1.807982464e-40	1.40917712e-39	1.632721641e-38	2.239751103e-37	3.37463768e-36	5.397706848e-35	8.998766506e-34	1.546556655e-32	2.720570904e-31	4.874654982e-30	8.865441326e-29	1.632327426e-27	3.036764464e-26	5.699641556e-25	1.077927115e-23	2.052160297e-22	3.929750547e-21	7.564179965e-20	1.462715795e-18	2.840236362e-17
97.	6.722499167e-41	5.275217794e-40	6.154188386e-39	8.500627907e-38	1.289657089e-36	2.077082742e-35	3.486789716e-34	6.034029213e-33	1.068810653e-31	1.928341731e-30	3.531344152e-29	6.547065107e-28	1.226451244e-26	2.317856787e-25	4.413959952e-24	8.461556535e-23	1.631563538e-21	3.162284391e-20	6.157424772e-19	1.203909283e-17
98.	2.499323778e-41	1.974425019e-40	2.319125979e-39	3.225273247e-38	4.926686214e-37	7.989160119e-36	1.350332162e-34	2.352828729e-33	4.196160337e-32	7.622614101e-31	1.405493314e-29	2.623640541e-28	4.948538953e-27	9.416346101e-26	1.805482871e-24	3.484853006e-23	6.765617719e-22	1.320303219e-20	2.58845843e-19	5.095715702e-18
99.	9.291169378e-42	7.388696129e-41	8.737252797e-40	1.223345117e-38	1.881362324e-37	3.07153335e-36	5.226754845e-35	9.16895323e-34	1.646340951e-32	3.010995727e-31	5.589508969e-30	1.050480515e-28	1.994800887e-27	3.821588657e-26	7.377240235e-25	1.433587131e-23	2.802116588e-22	5.505434218e-21	1.086671477e-19	2.153780619e-18
100.	3.453624947e-42	2.764542701e-41	3.290974326e-40	4.638751111e-39	7.181747046e-38	1.180374899e-36	2.022109906e-35	3.571089932e-34	6.455197716e-33	1.188526519e-31	2.22116863e-30	4.202474978e-29	8.03389302e-28	1.54945819e-26	3.011198182e-25	5.89086467e-24	1.159179605e-22	2.292797603e-21	4.555982507e-20	9.09064936e-19

==> anc/chinmax40l1.dat <==
1.	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
2.	0.1671653969	0.2983649601	0.4288742698	0.5833932242	0.7847890057	1.059798504	1.444045618	1.987834132	2.763950696	3.878885045	5.489373037	7.827032962	11.23522788	16.22437723	23.5551264	34.36362986	50.35058038	74.06685263	109.3457603	161.9580664
3.	0.1184164228	0.2182862251	0.3517829328	0.5668914507	0.9351675806	1.581895633	2.735804508	4.820612261	8.627889514	15.6462275	28.69118587	53.11579232	99.14513476	186.3939748	352.635638	670.8713449	1282.644749	2463.221981	4749.407585	9190.720334
4.	0.06409815343	0.1253311662	0.2276779656	0.4270491318	0.8333061922	1.681492222	3.485505205	7.382385715	15.9118835	34.79367344	77.00245677	172.1604613	388.2870563	882.3767507	2018.471174	4644.265556	10741.20875	24956.95537	58227.64302	136361.5916
5.	0.03110345285	0.06475972932	0.1310149778	0.2791829143	0.6244504586	1.450708142	3.470514455	8.495750747	21.18428345	53.62408383	137.4457651	356.0202581	930.508741	2450.95078	6499.571774	17338.68609	46498.01481	125283.058	338985.1834	920705.5515
6.	0.01421408262	0.03144951846	0.06995998888	0.1661406568	0.4164735762	1.087301461	2.927451662	8.07259563	22.68785297	64.75609146	187.2046945	547.0360646	1613.195076	4794.905729	14350.00251	43205.55406	130780.233	397747.6688	1.214851318e6	3.724832884e6
7.	0.006252775313	0.01464877573	0.0354424517	0.09243474711	0.2554596748	0.7366604552	2.192964122	6.690314732	20.81094631	65.76019842	210.5078858	681.2392764	2225.105195	7325.898591	24287.31512	81009.81263	271662.7928	915380.9052	3.097683296e6	1.052329639e7
8.	0.002678776176	0.00661956938	0.01726381319	0.04888814952	0.1471268291	0.4626263085	1.502839335	5.005438777	17.00316776	58.68556467	205.2246528	725.6051202	2589.56072	9316.202021	33750.62457	123021.7472	450848.7025	1.660240043e6	6.140227405e6	2.279744322e7
9.	0.001125486463	0.002922899295	0.008156273349	0.02485513613	0.08067214149	0.2738656787	0.9610496275	3.459020909	12.70040284	47.38746712	179.1657373	684.9439777	2643.245774	10283.20429	40287.14366	158809.0898	629425.4743	2.506765488e6	1.002684751e7	4.026334321e7
10.	0.0004658495653	0.001267225415	0.003760390453	0.01224241142	0.04252581472	0.1546355984	0.5815147539	2.243534143	8.831628193	35.3333681	143.2563306	587.3272975	2430.809968	10142.55656	42619.13334	180195.3908	766040.7091	3.272411725e6	1.404014589e7	6.047492481e7
11.	0.0001905447648	0.000541303037	0.001699329922	0.00587531416	0.02170536856	0.08399893079	0.3363096723	1.381737751	5.793129812	24.68777496	106.6270428	465.7085783	2053.448272	9128.366912	40867.15692	184097.0178	833864.8088	3.795409526e6	1.735059683e7	7.962961626e7
12.	0.00007718928274	0.0002283880425	0.0007552016559	0.002759111816	0.01078419385	0.04418021199	0.1873118056	0.8150930987	3.619974575	16.34265669	74.7796857	346.0399088	1616.615482	7614.458541	36120.42384	172411.137	827485.9885	3.990940976e6	1.933245981e7	9.401714605e7
13.	0.00003101983023	0.00009536497816	0.0003308979974	0.001272084929	0.005237233225	0.02261121883	0.1010558441	0.4636342336	2.171164629	10.33620702	49.87658522	243.4058655	1199.268711	5957.498834	29805.8215	150052.5836	759581.0289	3.863923699e6	1.974166987e7	1.012629435e8
14.	0.00001238193399	0.00003946743984	0.000143232185	0.0005772990874	0.002494113507	0.01130456056	0.05305288601	0.2556249977	1.257307757	6.287227141	31.8686713	163.3738561	845.5975687	4412.815844	23193.41163	122666.0684	652344.793	3.486242962e6	1.871295098e7	1.008418946e8
15.	4.91392932e-6	0.00001620846728	0.00006134774098	0.000258421543	0.001167768796	0.005538219421	0.02720139818	0.1371848184	0.7063186283	3.69742391	19.6201726	105.301213	570.6062675	3117.586091	17155.49928	94995.77407	528934.976	2.959589039e6	1.663288522e7	9.384697871e7
16.	1.940432882e-6	6.611764678e-6	0.00002603361077	0.0001142973805	0.0005386911339	0.002665464866	0.01366134947	0.07190458585	0.3863946879	2.111210836	11.69372336	65.51076926	370.5562353	2113.397908	12139.95149	70173.49804	407877.7817	2.382435457e6	1.397725385e7	8.232680352e7
17.	7.629060662e-7	2.681079582e-6	0.00001095759377	0.00005001855409	0.0002452562333	0.001262896276	0.006737117616	0.03691190095	0.2064898561	1.174563677	6.773127861	39.50491589	232.6497299	1381.484224	8262.335078	49726.07603	300932.8622	1.830172171e6	1.117959796e7	6.856161824e7
18.	2.987931622e-7	1.081447178e-6	4.578579126e-6	0.00002168304763	0.0001103639316	0.000590077465	0.003268992998	0.0186013301	0.108078599	0.6385555177	3.824769068	23.172367	141.7530282	874.3632515	5432.120928	33960.58015	213495.0378	1.348776045e6	8.558662115e6	5.452482865e7
19.	1.166229182e-7	4.341552252e-7	1.900683026e-6	9.320332447e-6	0.00004914640388	0.0002722905716	0.001563345182	0.009220146007	0.05552770479	0.3400642553	2.111404385	13.2601695	84.08723325	537.6674912	3462.737361	22441.75213	146252.6306	957838.3674	6.30081364e6	4.161261678e7
20.	4.538032017e-8	1.735534939e-7	7.843897385e-7	3.975834092e-6	0.00002168029114	0.0001242449432	0.0007379500798	0.004502652074	0.02805563408	0.1777730092	1.142039968	7.421161161	48.69358536	322.1655182	2146.901615	14397.25436	97086.62421	657934.7022	4.478409178e6	3.060484579e7
21.	1.760980759e-8	6.911072749e-8	3.219863766e-7	1.68431433e-6	9.482750976e-6	0.00005611908306	0.000344247092	0.002169466596	0.01396257414	0.09138723774	0.6064361237	4.070679162	27.59075133	188.5696935	1298.103953	8992.579102	62643.14023	438539.1087	3.083630315e6	2.176923021e7
22.	6.816460482e-9	2.742411167e-8	1.315328284e-7	7.090650296e-7	4.115607635e-6	0.00002511471253	0.0001588733222	0.001032581224	0.00685401948	0.04626860762	0.3166765755	2.192473782	15.32755229	108.0505274	767.2083937	5482.006845	39389.67136	284428.0594	2.062923619e6	1.502179689e7
23.	2.632562623e-9	1.084741252e-8	5.349371015e-8	2.967919056e-7	1.773597297e-6	0.00001114498779	0.00007260631178	0.0004860098914	0.003322617908	0.02310187421	0.1628586172	1.16136679	8.362819154	60.72330152	444.1128575	3268.687934	24192.01666	179936.636	1.344278043e6	1.008295408e7
24.	1.014610433e-9	4.278004916e-9	2.166714096e-8	1.23573959e-7	7.593680589e-7	4.907600687e-6	0.00003288478795	0.0002264229806	0.001592304216	0.01138869163	0.08258973209	0.6058695886	4.488087111	33.52479993	252.2372001	1909.837545	14541.32646	111265.8873	855151.9527	6.598645425e6
25.	3.902971587e-10	1.682593478e-9	8.743200009e-9	5.12026133e-8	3.231842964e-7	2.145680605e-6	0.00001477151211	0.000104497656	0.0007550621671	0.005548954026	0.04134768343	0.3116717715	2.372339701	18.20883975	140.7758767	1095.268539	8569.095488	67375.37054	532098.18	4.219039805e6
26.	1.498761591e-10	6.601300864e-10	3.515869642e-9	2.112069057e-8	1.367878031e-7	9.319750497e-7	6.584761348e-6	0.00004780993709	0.0003545719911	0.002674559741	0.02045589867	0.1582690777	1.236546726	9.742131229	77.31083628	617.4120481	4958.306928	40017.02902	324400.7148	2.640285801e6
27.	5.746043012e-11	2.583877585e-10	1.409284522e-9	8.675964602e-9	5.759971149e-8	4.0234412e-7	2.91464423e-6	0.00002169877486	0.0001650082728	0.001276281986	0.01000949751	0.07941341442	0.6362327388	5.140080855	41.82819058	342.5455648	2820.932423	23346.47827	194078.1458	1.619813244e6
28.	2.199661918e-11	1.009200825e-10	5.632050113e-10	3.550166767e-9	2.413941928e-8	1.727163502e-7	1.281682476e-6	9.774790455e-6	0.00007614953895	0.0006034006769	0.004848138104	0.03940620049	0.3234432413	2.677108903	22.31933715	187.2614554	1579.944959	13396.49061	114095.2768	975614.3295
29.	8.408911974e-12	3.933782602e-11	2.244525347e-10	1.447490117e-9	1.007183077e-8	7.37531342e-8	5.601715145e-7	4.372791636e-6	0.00003486909306	0.0002828192852	0.002326021297	0.01935276073	0.162599536	1.377630071	11.7569646	100.9743959	872.0775318	7569.297085	65990.96223	577627.7287
30.	3.210419455e-12	1.530480137e-11	8.921794502e-11	5.881952358e-10	4.184971828e-9	3.133940219e-8	2.434355115e-7	1.943527302e-6	0.00001585083485	0.0001314944795	0.001106125781	0.009413042927	0.08089202763	0.7010043345	6.119090132	53.75365195	474.8518445	4215.663527	37592.66188	336570.1663
31.	1.224218733e-12	5.944038007e-12	3.537704186e-11	2.382646979e-10	1.732185193e-9	1.325566189e-8	1.052273756e-7	8.585882884e-7	7.156589015e-6	0.00006067755524	0.0005216710368	0.004537301682	0.03985213657	0.3529775644	3.149165912	28.27485599	255.2909825	2316.483374	21113.15096	193202.6232
32.	4.662996702e-13	2.30472497e-12	1.399579707e-11	9.623095174e-11	7.143617113e-10	5.58260692e-9	4.525848808e-8	3.771434414e-7	3.210610161e-6	0.00002780200475	0.0002441271544	0.002168662175	0.01945465189	0.1759943348	1.603720027	14.70673296	135.6235782	1256.937731	11701.00769	109362.7775
33.	1.774232265e-13	8.922429811e-13	5.52509731e-12	3.875820813e-11	2.936020141e-10	2.341589446e-9	1.937444605e-8	1.647802925e-7	1.431742361e-6	0.00001265430557	0.0001134142824	0.001028339239	0.009415933845	0.0869432912	0.8086582186	7.569253083	71.24812746	673.9913841	6404.229955	61096.57829
34.	6.744081122e-14	3.449155505e-13	2.176719978e-12	1.556957059e-11	1.202827965e-10	9.78420879e-10	8.257267496e-9	7.163374823e-8	6.348795331e-7	5.723805045e-6	0.00005232854559	0.0004839883957	0.004520557858	0.04257912472	0.4039793934	3.857287687	37.03721093	357.4010528	3464.222465	33712.71434
35.	2.561104403e-14	1.331508001e-13	8.559237931e-13	6.239041093e-12	4.912819944e-11	4.073580378e-10	3.504538282e-9	3.099335884e-8	2.800316429e-7	2.57377851e-6	0.00002398831233	0.0002261901831	0.002153827719	0.02068224248	0.2000522958	1.947381205	19.06306846	187.5412289	1853.249023	18386.9366
36.	9.717332052e-15	5.133445625e-14	3.359564742e-13	2.494285957e-12	2.000846035e-11	1.690242441e-10	1.481539095e-9	1.33497343e-8	1.228968315e-7	1.150905952e-6	0.00001092967888	0.0001050082558	0.001018837425	0.009968677506	0.0982496143	0.9745111565	9.720265006	97.43888027	981.1156089	9918.527734
37.	3.683860951e-15	1.976689708e-14	1.316400791e-13	9.9498377e-13	8.126785025e-12	6.990743473e-11	6.239870759e-10	5.725781454e-9	5.367970092e-8	5.119431594e-7	4.951144505e-6	0.00004844408448	0.0004786779905	0.004769787825	0.04787586715	0.4836130194	4.912646715	50.15297643	514.2949184	5295.017591
38.	1.395453255e-15	7.602565844e-15	5.149783985e-14	3.960746436e-13	3.292362802e-12	2.88252203e-11	2.618805698e-10	2.445974534e-9	2.334124423e-8	2.265882803e-7	2.230625749e-6	0.00002221620999	0.0002234512824	0.00226647138	0.02315692573	0.2381092922	2.462117968	25.5861952	267.0776203	2799.042193
39.	5.282033577e-16	2.920785851e-15	2.011505689e-14	1.573531669e-13	1.330568505e-12	1.185125775e-11	1.095404854e-10	1.040910781e-9	1.010608032e-8	9.981554471e-8	9.997534765e-7	0.00001013081181	0.0001036733596	0.001069907305	0.01112217288	0.1163587121	1.224182201	12.94369391	137.4693619	1465.865899
40.	1.997916681e-16	1.120936087e-15	7.845450106e-15	6.239560818e-14	5.364880018e-13	4.859161847e-12	4.567329674e-11	4.413693594e-10	4.357918388e-9	4.377305309e-8	4.458792209e-7	4.595012527e-6	0.0000478222128	0.0005019150041	0.005306355985	0.05645849794	0.6040890103	6.495883421	70.16355211	760.8972613
41.	7.551952567e-17	4.297596543e-16	3.055690707e-15	2.469745624e-14	2.158364368e-13	1.987107696e-12	1.898600896e-11	1.865067629e-10	1.871970589e-9	1.911431551e-8	1.979266813e-7	2.073535139e-6	0.0000219378361	0.0002340642835	0.002515610168	0.02720941411	0.2959609917	3.235311174	35.52501156	391.6462332
42.	2.852732163e-17	1.646093776e-16	1.188568647e-15	9.759034869e-15	8.665163732e-14	8.10584771e-13	7.869572247e-12	7.855283697e-11	8.011657162e-10	8.312706052e-9	8.74684534e-8	9.311598454e-7	0.00001001092308	0.000108538636	0.001185393448	0.01302894437	0.1440111438	1.599741738	17.85010384	199.9740326
43.	1.076950639e-17	6.299219076e-17	4.617309106e-16	3.849924255e-15	3.471827896e-14	3.298698285e-13	3.252915956e-12	3.298148768e-11	3.416829817e-10	3.601141415e-9	3.84900914e-8	4.162207207e-7	4.545453734e-6	0.00005006018651	0.0005553626522	0.006200550899	0.06961851392	0.7855732916	8.904022639	101.3277045
44.	4.063272296e-18	2.40846223e-17	1.791546567e-16	1.516422017e-15	1.388379814e-14	1.33937006e-13	1.341074844e-12	1.380642892e-11	1.452349623e-10	1.554278006e-9	1.68686777e-8	1.852258129e-7	2.054009301e-6	0.00002297027843	0.0002587617728	0.002933622319	0.03344643446	0.3832335349	4.410778417	50.96943039
45.	1.532190721e-18	9.200905265e-18	6.94328137e-17	5.964037379e-16	5.541964722e-15	5.426452771e-14	5.514958197e-13	5.763055451e-12	6.153616163e-11	6.684663789e-10	7.364212721e-9	8.20811208e-8	9.239367457e-7	0.00001048830708	0.0001199332322	0.001380208519	0.01597320502	0.1857838781	2.170513526	25.4601032
46.	5.77453721e-19	3.512160875e-18	2.687945712e-17	2.342291165e-16	2.208304121e-15	2.193964988e-14	2.262495649e-13	2.399044822e-12	2.599329741e-11	2.865231197e-10	3.203009593e-9	3.622671898e-8	4.13793154e-7	4.766537206e-6	0.00005530884817	0.0006458892151	0.007585151865	0.08952403513	1.061338633	12.63315608
47.	2.175198963e-19	1.339633233e-18	1.039478414e-17	9.186450832e-17	8.784676766e-16	8.852781843e-15	9.260487913e-14	9.960667145e-13	1.094764197e-11	1.224141506e-10	1.388179184e-9	1.592698454e-8	1.845468356e-7	2.156483747e-6	0.00002538391686	0.0003007070572	0.003582383242	0.04289138774	0.5158311127	6.228577828
48.	8.189692495e-20	5.105975695e-19	4.015768329e-18	3.598201365e-17	3.488948721e-16	3.56534891e-15	3.782004844e-14	4.125249515e-13	4.597915553e-12	5.213797024e-11	5.995875776e-10	6.976331824e-9	8.197625526e-8	9.714415652e-7	0.00001159628924	0.0001393139655	0.00168311698	0.02043638469	0.2492491192	3.052161237
49.	3.081993962e-20	1.944758645e-19	1.549879059e-18	1.407592688e-17	1.383545889e-16	1.433277002e-15	1.541314826e-14	1.704386482e-13	1.925893655e-12	2.214023651e-11	2.581309133e-10	3.0449179e-9	3.627429535e-8	4.358039127e-7	5.274215604e-6	0.000064238973	0.0007868354248	0.00968589634	0.1197666562	1.486882495
50.	1.159310568e-20	7.402166897e-20	5.976125228e-19	5.49976325e-18	5.478344359e-17	5.751692411e-16	6.268712166e-15	7.025604238e-14	8.046022606e-13	9.374925286e-12	1.107808128e-10	1.324466083e-9	1.59921298e-8	1.947339006e-7	2.38864863e-6	0.0000294874766	0.0003660733468	0.004567406536	0.0572416062	0.720275926
51.	4.358924834e-21	2.815591103e-20	2.30223709e-19	2.146380942e-18	2.166141902e-17	2.304243384e-16	2.544588047e-15	2.889590159e-14	3.353140924e-13	3.958763267e-12	4.740014913e-11	5.742237469e-10	7.025432439e-9	8.668336958e-8	1.077394537e-6	0.00001347687011	0.0001695309578	0.002143287819	0.02721779478	0.3470328917
52.	1.638241175e-21	1.070307455e-20	8.861428541e-20	8.367286208e-19	8.553225008e-18	9.216292752e-17	1.030958807e-15	1.185940084e-14	1.394072671e-13	1.667259971e-12	2.022254925e-11	2.48171209e-10	3.075803786e-9	3.844480444e-8	4.840539106e-7	6.133745274e-6	0.00007816349366	0.001001046221	0.01287791704	0.1663346351
53.	6.154631374e-22	4.066173228e-21	3.407962403e-20	3.258333808e-19	3.372877595e-18	3.680491737e-17	4.169466406e-16	4.857334926e-15	5.782573509e-14	7.003941426e-13	8.603609112e-12	1.069309332e-10	1.342205476e-9	1.699054905e-8	2.166574528e-7	2.780458374e-6	0.00003588441689	0.0004654443396	0.006064168944	0.07932694072
54.	2.31131161e-22	1.543871365e-21	1.309593365e-20	1.267525693e-19	1.328372862e-18	1.467581059e-17	1.68330937e-16	1.985523773e-15	2.393293555e-14	2.93506676e-13	3.650555134e-12	4.593946357e-11	5.838577951e-10	7.483451291e-9	9.662184919e-8	1.255526548e-6	0.00001640679231	0.0002154736829	0.002842541494	0.03765005012
55.	8.676675098e-23	5.858592491e-22	5.028532837e-21	4.925886551e-20	5.225261598e-19	5.843440787e-18	6.784519276e-17	8.10074594e-16	9.88427329e-15	1.227067438e-13	1.54494516e-12	1.968091567e-11	2.532053324e-10	3.28529968e-9	4.293944362e-8	5.648271522e-7	7.471751574e-6	0.00009933503629	0.00132655373	0.01778663065
56.	3.256059655e-23	2.221984197e-22	1.929394964e-21	1.912466365e-20	2.052974469e-19	2.323420769e-18	2.730057641e-17	3.298961788e-16	4.073807623e-15	5.118355491e-14	6.522037702e-13	8.408629825e-12	1.094872646e-10	1.4377304e-9	1.901828217e-8	2.531881747e-7	3.389719183e-6	0.00004560973886	0.0006164447177	0.008365220893
57.	1.221465058e-23	8.422911667e-23	7.397539109e-22	7.418216453e-21	8.056833297e-20	9.225734541e-19	1.096848649e-17	1.341095898e-16	1.675693487e-15	2.130289849e-14	2.746677502e-13	3.583167808e-12	4.720893093e-11	6.272743384e-10	8.395982811e-9	1.131004713e-7	1.532166334e-6	0.00002086033869	0.0002852855652	0.003917285617
58.	4.580623819e-24	3.191279367e-23	2.834329617e-22	2.874850557e-21	3.158402381e-20	3.658541731e-19	4.400145462e-18	5.442508788e-17	6.879495893e-16	8.847611865e-15	1.154043664e-13	1.523036538e-12	2.030004559e-11	2.728731962e-10	3.69492879e-9	5.035361576e-8	6.900877527e-7	9.505003591e-6	0.0001315053927	0.00182676255
59.	1.717228274e-24	1.208526021e-23	1.085226862e-22	1.113151329e-21	1.23682674e-20	1.448999147e-19	1.762604646e-18	2.205059607e-17	2.819127939e-16	3.667108343e-15	4.837948673e-14	6.457910717e-13	8.706076277e-12	1.183670672e-10	1.621142855e-9	2.234557861e-8	3.097500777e-7	4.315249483e-6	0.00006038707687	0.0008484565777
60.	6.435702328e-25	4.574490548e-24	4.15247902e-23	4.306542573e-22	4.83842348e-21	5.731911005e-20	7.05068542e-19	8.919639404e-18	1.153176675e-16	1.516915452e-15	2.023751774e-14	2.731792459e-13	3.724250013e-12	5.120457152e-11	7.09187802e-10	9.885399142e-9	1.3857251e-7	1.952247939e-6	0.00002762719348	0.0003925421798
61.	2.411197801e-25	1.730739143e-24	1.58788943e-23	1.664756463e-22	1.890893285e-21	2.264744353e-20	2.816542373e-19	3.602489595e-18	4.708962694e-17	6.262779865e-16	8.447751349e-15	1.152951357e-13	1.589214447e-12	2.209192604e-11	3.093626552e-10	4.359966212e-9	6.179433925e-8	8.802167289e-7	0.00001259432038	0.0001809288668
62.	9.031147642e-26	6.54529069e-25	6.068309121e-24	6.430301914e-23	7.382647336e-22	8.938070658e-21	1.12364409e-19	1.452808108e-18	1.919672739e-17	2.580880358e-16	3.51918681e-15	4.85527597e-14	6.76531686e-13	9.506982106e-12	1.345801608e-10	1.917347483e-9	2.74708024e-8	3.955647209e-7	5.721477977e-6	0.00008308969295
63.	3.38166276e-26	2.474233581e-25	2.317704569e-24	2.481883762e-23	2.879733913e-22	3.523618391e-21	4.476997895e-20	5.850384856e-19	7.813124622e-18	1.061668892e-16	1.463150033e-15	2.04026704e-14	2.873351338e-13	4.081046105e-12	5.83900288e-11	8.407904544e-10	1.21755329e-8	1.772001962e-7	2.590509349e-6	0.00003802372019
64.	1.265898086e-26	9.349160245e-26	8.847067304e-25	9.572186652e-24	1.122277594e-22	1.387616142e-21	1.781590558e-20	2.352615182e-19	3.174971923e-18	4.359685363e-17	6.071660092e-16	8.555774706e-15	1.217631059e-13	1.7476476e-12	2.526835711e-11	3.676905825e-10	5.380709084e-9	7.913577289e-8	1.169098752e-6	0.00001734116406
65.	4.73752979e-27	3.531263395e-26	3.375196221e-25	3.689183753e-24	4.369863793e-23	5.458828223e-22	7.081222995e-21	9.447705428e-20	1.28823049e-18	1.787266257e-17	2.514916449e-16	3.580623265e-15	5.148717747e-14	7.466585005e-13	1.09076325e-11	1.603695072e-10	2.371182435e-9	3.523585263e-8	5.25956556e-7	7.882498261e-6
66.	1.772529315e-27	1.333270996e-26	1.286958042e-25	1.420849713e-24	1.700069302e-23	2.145323042e-22	2.811277471e-21	3.789035234e-20	5.219222562e-19	7.314987358e-18	1.039828001e-16	1.495585853e-15	2.172538371e-14	3.182780763e-13	4.697124762e-12	6.976550213e-11	1.042081281e-9	1.564369749e-8	2.358971805e-7	3.571537626e-6
67.	6.630198063e-28	5.032022075e-27	4.904585654e-26	5.468568211e-25	6.608568532e-24	8.422909213e-23	1.114831523e-21	1.517661294e-20	2.111522594e-19	2.989160865e-18	4.291849808e-17	6.23509075e-16	9.148463691e-15	1.353746643e-13	2.01796326e-12	3.027420926e-11	4.567567352e-10	6.925870255e-9	1.054895692e-7	1.613221625e-6
68.	2.479444402e-28	1.898485089e-27	1.868183087e-26	2.103368044e-25	2.56685106e-24	3.303848268e-23	4.416103136e-22	6.071294481e-21	8.530639601e-20	1.219597749e-18	1.76845813e-17	2.59463985e-16	3.84474334e-15	5.745688992e-14	8.649759607e-13	1.310539384e-11	1.996866642e-10	3.057916181e-9	4.70379202e-8	7.26474209e-7
69.	9.270007725e-29	7.160064668e-28	7.112496175e-27	8.085021987e-26	9.96222713e-25	1.294727825e-23	1.747460408e-22	2.425847899e-21	3.441762348e-20	4.968610062e-19	7.27500909e-18	1.077798005e-16	1.612686687e-15	2.433591955e-14	3.699416219e-13	5.659827073e-12	8.708160314e-11	1.346565496e-9	2.091581565e-8	3.261909342e-7
70.	3.465026729e-29	2.699455434e-28	2.706550932e-27	3.105841122e-26	3.863529911e-25	5.069307515e-24	6.907593858e-23	9.681365119e-22	1.386788771e-20	2.021262475e-19	2.988003574e-18	4.469364484e-17	6.751807152e-16	1.028679417e-14	1.578804107e-13	2.438716867e-12	3.788332918e-11	5.914431192e-10	9.275222137e-9	1.460446361e-7
71.	1.294901253e-29	1.017393647e-28	1.029455809e-27	1.192385913e-26	1.497246681e-25	1.983085496e-24	2.727785061e-23	3.859354742e-22	5.580664685e-21	8.211032153e-20	1.225340989e-18	1.850220387e-17	2.821631827e-16	4.339738993e-15	6.723811711e-14	1.048462281e-12	1.644159805e-11	2.591275591e-10	4.102323451e-9	6.520731896e-8
72.	4.838079072e-30	3.833182786e-29	3.913831444e-28	4.575106116e-27	5.79819036e-26	7.751170841e-25	1.076141714e-23	1.536779568e-22	2.242967967e-21	3.33101843e-20	5.017411699e-19	7.646993855e-18	1.177098752e-16	1.827351282e-15	2.857724345e-14	4.497843614e-13	7.11938757e-12	1.132555643e-10	1.809770072e-9	2.903605394e-8
73.	1.80724941e-30	1.443748445e-29	1.487321188e-28	1.754442395e-27	2.243830469e-26	3.027166081e-25	4.241469262e-24	6.112802723e-23	9.004020367e-22	1.349512357e-20	2.051480186e-19	3.155491948e-18	4.902061293e-17	7.680296291e-16	1.212179214e-14	1.925492347e-13	3.075893839e-12	4.938326223e-11	7.964075527e-10	1.289559806e-8
74.	6.749545119e-31	5.436115947e-30	5.649639897e-29	6.724147884e-28	8.677490837e-27	1.181293599e-25	1.670174403e-24	2.428922855e-23	3.61027471e-22	5.460254502e-21	8.376004184e-20	1.300083189e-18	2.038065098e-17	3.222204626e-16	5.131900939e-15	8.226022492e-14	1.326039342e-12	2.148335322e-11	3.496190626e-10	5.71266616e-9
75.	2.520255477e-31	2.046230803e-30	2.14513703e-29	2.575739477e-28	3.353610388e-27	4.606184474e-26	6.570775421e-25	9.641480168e-24	1.445932355e-22	2.206480597e-21	3.415111494e-20	5.348362894e-19	8.459607738e-18	1.349485768e-16	2.168587385e-15	3.507295778e-14	5.704571755e-13	9.325091371e-12	1.531195802e-10	2.524406259e-9
76.	9.40872014e-32	7.700034207e-31	8.141647707e-30	9.861414917e-29	1.295247706e-27	1.794715145e-26	2.582801118e-25	3.823331771e-24	5.784591253e-23	8.905390564e-22	1.390551736e-20	2.19701726e-19	3.505854408e-18	5.642136203e-17	9.147117007e-16	1.492492336e-14	2.449037693e-13	4.038856923e-12	6.690664594e-11	1.112835853e-9
77.	3.511839331e-32	2.896717175e-31	3.088852049e-30	3.773592492e-29	4.999447527e-28	6.987614835e-27	1.014366016e-25	1.514675925e-24	2.311675512e-23	3.589924568e-22	5.654560881e-21	9.012089481e-20	1.450664205e-18	2.355039104e-17	3.851418969e-16	6.339149099e-15	1.049293403e-13	1.745592223e-12	2.917001471e-11	4.894200181e-10
78.	1.310566097e-32	1.089426879e-31	1.171423168e-30	1.443294185e-29	1.928532907e-28	2.718628082e-27	3.980496658e-26	5.994979106e-25	9.228319099e-24	1.445474711e-22	2.296437894e-21	3.691584863e-20	5.99358243e-19	9.814099855e-18	1.618848862e-16	2.687509705e-15	4.486935605e-14	7.528869133e-13	1.268988984e-11	2.147520682e-10
79.	4.889961515e-33	4.096110468e-32	4.440855238e-31	5.517524036e-30	7.434890698e-29	1.05697793e-27	1.560730041e-26	2.370588554e-25	3.680200258e-24	5.81354875e-23	9.314695808e-22	1.51011791e-20	2.472687235e-19	4.083366911e-18	6.792972941e-17	1.137338155e-15	1.91503039e-14	3.240724255e-13	5.508798357e-12	9.402064724e-11
80.	1.824215399e-33	1.539677402e-32	1.682904902e-31	2.108280187e-30	2.864646315e-29	4.106623582e-28	6.114698314e-27	9.365591403e-26	1.4661708e-24	2.335555152e-23	3.773586734e-22	6.169276454e-21	1.018663944e-19	1.696363982e-18	2.845770177e-17	4.804732159e-16	8.158215119e-15	1.39220022e-13	2.386474628e-12	4.107368533e-11
81.	6.804133537e-34	5.785955938e-33	6.375240681e-32	8.052155684e-31	1.103119272e-29	1.594461464e-28	2.393797668e-27	3.696871308e-26	5.835427569e-25	9.372788324e-24	1.526949659e-22	2.517080832e-21	4.190704713e-20	7.036697338e-19	1.190265263e-17	2.026317767e-16	3.469191111e-15	5.969386462e-14	1.031762961e-12	1.790531874e-11
82.	2.537449314e-34	2.173754676e-33	2.414245343e-32	3.073976756e-31	4.245559272e-30	6.186718308e-29	9.364252976e-28	1.458017708e-26	2.320310715e-25	3.757411968e-24	6.171523438e-23	1.025683374e-21	1.721679624e-20	2.914632307e-19	4.970598483e-18	8.531449373e-17	1.472631536e-15	2.554738148e-14	4.451922953e-13	7.7893448e-12
83.	9.461314874e-35	8.164668745e-34	9.139399247e-33	1.173000616e-31	1.633104729e-30	2.399002048e-29	3.660496273e-28	5.745522226e-27	9.217537743e-26	1.504739009e-24	2.491548988e-23	4.174417311e-22	7.063842559e-21	1.205532878e-19	2.072578415e-18	3.58618281e-17	6.240383515e-16	1.09136839e-14	1.917258148e-13	3.381753974e-12
84.	3.527255047e-35	3.065926662e-34	3.458667565e-33	4.474140777e-32	6.278636939e-31	9.296755152e-30	1.42986651e-28	2.262262783e-27	3.658378482e-26	6.020000789e-25	1.004772024e-23	1.696904903e-22	2.894455021e-21	4.979313678e-20	8.629118105e-19	1.505057848e-17	2.63996172e-16	4.653969274e-15	8.241356535e-14	1.465298958e-12
85.	1.314786066e-35	1.151019125e-34	1.308453488e-33	1.705843302e-32	2.412649495e-31	3.600551042e-30	5.581449607e-29	8.900444746e-28	1.450696452e-26	2.406052981e-25	4.047603415e-24	6.889861526e-23	1.184521552e-21	2.053852701e-20	3.587486225e-19	6.306688025e-18	1.114988433e-16	1.981166742e-15	3.536072655e-14	6.336855819e-13
86.	4.90013159e-36	4.320194005e-35	4.948451403e-34	6.501160686e-33	9.266287269e-32	1.393636276e-30	2.177216168e-29	3.498996254e-28	5.747614367e-27	9.607203791e-26	1.628814229e-24	2.794258969e-23	4.841526126e-22	8.460425831e-21	1.489351331e-19	2.638715389e-18	4.701604526e-17	8.41940691e-16	1.514490519e-14	2.735295552e-13
87.	1.825981268e-36	1.621161048e-35	1.870876096e-34	2.476674824e-33	3.557172379e-32	5.391116076e-31	8.487229019e-30	1.374504224e-28	2.275257191e-27	3.83249473e-26	6.547851616e-25	1.131976476e-23	1.97650121e-22	3.480579359e-21	6.174493708e-20	1.102406882e-18	1.979433312e-17	3.57208589e-16	6.475193269e-15	1.178518387e-13
88.	6.803341501e-37	6.082098677e-36	7.071124385e-35	9.431424929e-34	1.364886317e-32	2.084310284e-31	3.306333724e-30	5.395441272e-29	8.99939927e-28	1.527453919e-26	2.629601333e-25	4.580720196e-24	8.059336735e-23	1.430079104e-21	2.556327744e-20	4.599006753e-19	8.320897929e-18	1.51306853e-16	2.763738787e-15	5.068603437e-14
89.	2.534469137e-37	2.281325596e-36	2.671791712e-35	3.590208312e-34	5.234619236e-33	8.053895602e-32	1.287212338e-30	2.11637858e-29	3.55667976e-28	6.082268462e-27	1.055005184e-25	1.851681969e-24	3.282467614e-23	5.868541299e-22	1.056953658e-20	1.915900951e-19	3.492601429e-18	6.398931379e-17	1.177649448e-15	2.176094126e-14
90.	9.4404323e-38	8.555189662e-37	1.009230182e-35	1.366153978e-34	2.006666681e-33	3.110390107e-32	5.008210541e-31	8.295684156e-30	1.404533249e-28	2.419817447e-27	4.228655851e-26	7.477313691e-25	1.335400894e-23	2.405325315e-22	4.364478848e-21	7.970445017e-20	1.46383405e-18	2.701990157e-17	5.009864678e-16	9.326558704e-15
91.	3.51591372e-38	3.207617319e-37	3.811133124e-36	5.19661875e-35	7.689024409e-34	1.200588283e-32	1.947375819e-31	3.249453012e-30	5.542208324e-29	9.618946738e-28	1.693332756e-26	3.016347226e-25	5.426798633e-24	9.846969768e-23	1.799940937e-21	3.311355332e-20	6.126502883e-19	1.139206172e-17	2.12785725e-16	3.990579656e-15
92.	1.309264092e-38	1.202397083e-37	1.438788384e-36	1.975998829e-35	2.944945668e-34	4.631788036e-33	7.567588691e-32	1.271961697e-30	2.18526709e-29	3.820396251e-28	6.774595242e-27	1.215579121e-25	2.202961959e-24	4.026500044e-23	7.413879209e-22	1.373901056e-20	2.560501035e-19	4.795981181e-18	9.023616172e-17	1.704657855e-15
93.	4.874838752e-39	4.506377713e-38	5.430267385e-37	7.511046358e-36	1.12745038e-34	1.786007979e-33	2.939079772e-32	4.975650123e-31	8.610019267e-30	1.5161183e-28	2.707908846e-27	4.893962304e-26	8.933293731e-25	1.644598792e-23	3.050041419e-22	5.693035968e-21	1.068665736e-19	2.016150932e-18	3.820805929e-17	7.270102165e-16
94.	1.814840203e-39	1.688586749e-38	2.048941155e-37	2.854074729e-36	4.314551112e-35	6.883398411e-34	1.140818919e-32	1.945108225e-31	3.389912411e-30	6.011863689e-29	1.0814406e-27	1.96844155e-26	3.61882276e-25	6.709804531e-24	1.253285936e-22	2.356042646e-21	4.454265613e-20	8.46354783e-19	1.615398696e-17	3.095713264e-16
95.	6.755582753e-40	6.326114009e-39	7.729014998e-38	1.084137785e-36	1.65042439e-35	2.651622649e-34	4.425667199e-33	7.599092956e-32	1.333718598e-30	2.382011441e-29	4.315163692e-28	7.91002188e-27	1.464480332e-25	2.734560709e-24	5.143866125e-23	9.738334488e-22	1.854128857e-20	3.547959829e-19	6.819751602e-18	1.316170856e-16
96.	2.514401638e-40	2.369573536e-39	2.914791847e-38	4.116810473e-37	6.31075278e-36	1.020972861e-34	1.715941725e-33	2.9669452e-32	5.243698683e-31	9.43070897e-30	1.720384964e-28	3.175664188e-27	5.920650956e-26	1.113276157e-24	2.108796801e-23	4.020311999e-22	7.708061781e-21	1.48530056e-19	2.87497936e-18	5.587391364e-17
97.	9.357395167e-41	8.87410456e-40	1.098960141e-38	1.562778524e-37	2.41210269e-36	3.929294432e-35	6.649560665e-34	1.157690921e-32	2.06022786e-31	3.730933455e-30	6.853229927e-29	1.273800427e-27	2.391299255e-26	4.527572554e-25	8.635661202e-24	1.657750706e-22	3.200394084e-21	6.20971398e-20	1.210294633e-18	2.368452695e-17
98.	3.481968391e-41	3.322780498e-40	4.142376155e-39	5.930577572e-38	9.216010768e-37	1.511530608e-35	2.57545964e-34	4.514570594e-33	8.089148651e-32	1.474925189e-30	2.727806626e-29	5.104886553e-28	9.649072098e-27	1.839434564e-25	3.532499644e-24	6.827687058e-23	1.327168003e-21	2.592759698e-20	5.088035663e-19	1.002518149e-17
99.	1.295523302e-41	1.243950398e-40	1.561034333e-39	2.24989518e-38	3.519865489e-37	5.811995855e-36	9.969939471e-35	1.759487593e-33	3.173995111e-32	5.826507075e-31	1.084894631e-29	2.044072994e-28	3.889848304e-27	7.465667478e-26	1.443457208e-24	2.808879608e-23	5.49696981e-22	1.08117953e-20	2.136111568e-19	4.237448038e-18
100.	4.819668517e-42	4.656185413e-41	5.881292441e-40	8.532886691e-39	1.34384238e-37	2.233795859e-36	3.857542624e-35	6.853414095e-34	1.244604123e-32	2.300057178e-31	4.311457609e-30	8.177862206e-29	1.566691029e-27	3.027101686e-26	5.892101963e-25	1.154270718e-23	2.27408302e-22	4.502869422e-21	8.956208244e-20	1.788600988e-18

==> anc/compare_solutions_multipoles_t0_0.5_t_1.dat <==
0.000000000000	-0.000000000000	-0.000000000000	-0.000000000000
0.125313283208	-0.020826433999	-0.000262945211	-0.013612672602
0.250626566416	-0.036747012966	-0.000927902594	-0.035568278843
0.375939849624	-0.048628450819	-0.001841883000	-0.052697594168
0.501253132832	-0.057201353270	-0.002888794478	-0.062430644553
0.626566416040	-0.063080256274	-0.003982115055	-0.066486998007
0.751879699248	-0.066780832341	-0.005058868943	-0.067234918345
0.877192982456	-0.068734653855	-0.006074690283	-0.065708451396
1.002506265664	-0.069301850210	-0.006999792514	-0.063120964989
1.127819548872	-0.068781950067	-0.007815690345	-0.060085653317
1.253132832080	-0.067423160689	-0.008512545734	-0.056746733243
1.378446115288	-0.065430302092	-0.009087029985	-0.053224713373
1.503759398496	-0.062971584167	-0.009540611588	-0.049670850352
1.629072681704	-0.060184389264	-0.009878194215	-0.046121535014
1.754385964912	-0.057180200484	-0.010107041756	-0.042585605017
1.879699248120	-0.054048796713	-0.010235937826	-0.039115997128
2.005012531328	-0.050861818751	-0.010274536021	-0.035779335553
2.130325814536	-0.047675796485	-0.010232864635	-0.032615330865
2.255639097744	-0.044534714605	-0.010120955822	-0.029638544892
2.380952380952	-0.041472183550	-0.009948574430	-0.026860655695
2.506265664160	-0.038513273102	-0.009725026098	-0.024296101546
2.631578947368	-0.035676057971	-0.009459027894	-0.021950252315
2.756892230576	-0.032972917779	-0.009158627821	-0.019814728262
2.882205513784	-0.030411627856	-0.008831162048	-0.017873942475
3.007518796992	-0.027996272092	-0.008483240861	-0.016112363151
3.132832080201	-0.025728004632	-0.008120756052	-0.014516614424
3.258145363409	-0.023605683351	-0.007748903913	-0.013074064547
3.383458646617	-0.021626394748	-0.007372219215	-0.011771050053
3.508771929825	-0.019785887059	-0.006994616492	-0.010593173037
3.634085213033	-0.018078925906	-0.006619435782	-0.009527301749
3.759398496241	-0.016499584748	-0.006249490605	-0.008562774577
3.884711779449	-0.015041480534	-0.005887116503	-0.007690916499
4.010025062657	-0.013697963450	-0.005534218883	-0.006903963332
4.135338345865	-0.012462268308	-0.005192319254	-0.006194454552
4.260651629073	-0.011327633964	-0.004862599203	-0.005555206389
4.385964912281	-0.010287396216	-0.004545941700	-0.004979559075
4.511278195489	-0.009335058758	-0.004242969473	-0.004461616863
4.636591478697	-0.008464346076	-0.003954080314	-0.003996248782
4.761904761905	-0.007669241558	-0.003679479300	-0.003578821712
4.887218045113	-0.006944013555	-0.003419207973	-0.003204912728
5.012531328321	-0.006283231726	-0.003173170577	-0.002870227178
5.137844611529	-0.005681775566	-0.002941157502	-0.002570699854
5.263157894737	-0.005134836753	-0.002722866081	-0.002302619820
5.388471177945	-0.004637916643	-0.002517918942	-0.002062679203
5.513784461153	-0.004186820022	-0.002325880081	-0.001847947222
5.639097744361	-0.003777646036	-0.002146268870	-0.001655806754
5.764411027569	-0.003406777049	-0.001978572165	-0.001483885602
5.889724310777	-0.003070866039	-0.001822254704	-0.001330009498
6.015037593985	-0.002766823041	-0.001676767978	-0.001192193618
6.140350877193	-0.002491801018	-0.001541557716	-0.001068661861
6.265664160401	-0.002243181506	-0.001416070158	-0.000957861260
6.390977443609	-0.002018560266	-0.001299757244	-0.000858448631
6.516290726817	-0.001815733140	-0.001192080858	-0.000769254156
6.641604010025	-0.001632682278	-0.001092516234	-0.000689241603
6.766917293233	-0.001467562824	-0.001000554644	-0.000617479247
6.892230576441	-0.001318690155	-0.000915705460	-0.000553123659
7.017543859649	-0.001184527735	-0.000837497678	-0.000495412268
7.142857142857	-0.001063675596	-0.000765480975	-0.000443660150
7.268170426065	-0.000954859483	-0.000699226388	-0.000397257475
7.393483709273	-0.000856920666	-0.000638326653	-0.000355664573
7.518796992481	-0.000768806396	-0.000582396275	-0.000318402982
7.644110275689	-0.000689561022	-0.000531071371	-0.000285043678
7.769423558897	-0.000618317719	-0.000484009329	-0.000255196207
7.894736842105	-0.000554290818	-0.000440888311	-0.000228501933
8.020050125313	-0.000496768720	-0.000401406653	-0.000204631789
8.145363408521	-0.000445107341	-0.000365282162	-0.000183286423
8.270676691729	-0.000398724084	-0.000332251350	-0.000164196337
8.395989974937	-0.000357092286	-0.000302068627	-0.000147120811
8.521303258145	-0.000319736128	-0.000274505452	-0.000131845607
8.646616541353	-0.000286225961	-0.000249349478	-0.000118179983
8.771929824561	-0.000256174032	-0.000226403686	-0.000105953526
8.897243107769	-0.000229230575	-0.000205485530	-0.000095013230
9.022556390977	-0.000205080244	-0.000186426082	-0.000085221143
9.147869674185	-0.000183438851	-0.000169069213	-0.000076452804
9.273182957393	-0.000164050407	-0.000153270786	-0.000068596424
9.398496240602	-0.000146684421	-0.000138897876	-0.000061552455
9.523809523810	-0.000131133439	-0.000125828029	-0.000055233065
9.649122807018	-0.000117210823	-0.000113948547	-0.000049561185
9.774436090226	-0.000104748720	-0.000103155807	-0.000044469166
9.899749373434	-0.000093596228	-0.000093354614	-0.000039897297
10.025062656642	-0.000083617731	-0.000084457596	-0.000035792462
10.150375939850	-0.000074691390	-0.000076384618	-0.000032107093
10.275689223058	-0.000066707783	-0.000069062248	-0.000028798416
10.401002506266	-0.000059568667	-0.000062423242	-0.000025827928
10.526315789474	-0.000053185862	-0.000056406070	-0.000023161020
10.651629072682	-0.000047480248	-0.000050954466	-0.000020766681
10.776942355890	-0.000042380847	-0.000046017014	-0.000018617227
10.902255639098	-0.000037824010	-0.000041546761	-0.000016688008
11.027568922306	-0.000033752669	-0.000037500853	-0.000014957073
11.152882205514	-0.000030115674	-0.000033840202	-0.000013404802
11.278195488722	-0.000026867189	-0.000030529176	-0.000012013527
11.403508771930	-0.000023966148	-0.000027535311	-0.000010767216
11.528822055138	-0.000021375772	-0.000024829043	-0.000009651243
11.654135338346	-0.000019063124	-0.000022383467	-0.000008652249
11.779448621554	-0.000016998715	-0.000020174106	-0.000007758073
11.904761904762	-0.000015156153	-0.000018178705	-0.000006957705
12.030075187970	-0.000013511817	-0.000016377037	-0.000006241237
12.155388471178	-0.000012044572	-0.000014750728	-0.000005599794
12.280701754386	-0.000010735514	-0.000013283095	-0.000005025451
12.406015037594	-0.000009567734	-0.000011958994	-0.000004511134
12.531328320802	-0.000008526112	-0.000010764687	-0.000004050522
12.656641604010	-0.000007597130	-0.000009687713	-0.000003637959
12.781954887218	-0.000006768703	-0.000008716778	-0.000003268363
12.907268170426	-0.000006030033	-0.000007841646	-0.000002937161
13.032581453634	-0.000005371467	-0.000007053044	-0.000002640232
13.157894736842	-0.000004784384	-0.000006342576	-0.000002373873
13.283208020050	-0.000004261080	-0.000005702639	-0.000002134767
13.408521303258	-0.000003794676	-0.000005126357	-0.000001919964
13.533834586466	-0.000003379029	-0.000004607507	-0.000001726855
13.659147869674	-0.000003008650	-0.000004140460	-0.000001553144
13.784461152882	-0.000002678644	-0.000003720130	-0.000001396812
13.909774436090	-0.000002384638	-0.000003341918	-0.000001256083
14.035087719298	-0.000002122729	-0.000003001671	-0.000001129381
14.160401002506	-0.000001889436	-0.000002695634	-0.000001015304
14.285714285714	-0.000001681651	-0.000002420421	-0.000000912596
14.411027568922	-0.000001496600	-0.000002172972	-0.000000820126
14.536340852130	-0.000001331813	-0.000001950525	-0.000000736878
14.661654135338	-0.000001185081	-0.000001750590	-0.000000661933
14.786967418546	-0.000001054439	-0.000001570919	-0.000000594466
14.912280701754	-0.000000938131	-0.000001409486	-0.000000533736
15.037593984962	-0.000000834593	-0.000001264464	-0.000000479077
15.162907268170	-0.000000742431	-0.000001134206	-0.000000429897
15.288220551378	-0.000000660401	-0.000001017227	-0.000000385665
15.413533834586	-0.000000587395	-0.000000912191	-0.000000345906
15.538847117794	-0.000000522425	-0.000000817892	-0.000000310193
15.664160401003	-0.000000464611	-0.000000733246	-0.000000278139
15.789473684211	-0.000000413168	-0.000000657276	-0.000000249393
15.914786967419	-0.000000367398	-0.000000589103	-0.000000223631
16.040100250627	-0.000000326679	-0.000000527936	-0.000000200557
16.165413533835	-0.000000290454	-0.000000473062	-0.000000179899
16.290726817043	-0.000000258231	-0.000000423840	-0.000000161409
16.416040100251	-0.000000229569	-0.000000379695	-0.000000144862
16.541353383459	-0.000000204077	-0.000000340109	-0.000000130052
16.666666666667	-0.000000181405	-0.000000304614	-0.000000116796
16.791979949875	-0.000000161242	-0.000000272793	-0.000000104931
16.917293233083	-0.000000143313	-0.000000244269	-0.000000094308
17.042606516291	-0.000000127370	-0.000000218704	-0.000000084797
17.167919799499	-0.000000113195	-0.000000195793	-0.000000076280
17.293233082707	-0.000000100591	-0.000000175263	-0.000000068652
17.418546365915	-0.000000089387	-0.000000156870	-0.000000061817
17.543859649123	-0.000000079426	-0.000000140392	-0.000000055692
17.669172932331	-0.000000070572	-0.000000125633	-0.000000050199
17.794486215539	-0.000000062702	-0.000000112413	-0.000000045270
17.919799498747	-0.000000055706	-0.000000100575	-0.000000040842
18.045112781955	-0.000000049489	-0.000000089975	-0.000000036859
18.170426065163	-0.000000043963	-0.000000080484	-0.000000033274
18.295739348371	-0.000000039053	-0.000000071987	-0.000000030041
18.421052631579	-0.000000034689	-0.000000064382	-0.000000027123
18.546365914787	-0.000000030812	-0.000000057574	-0.000000024487
18.671679197995	-0.000000027366	-0.000000051482	-0.000000022103
18.796992481203	-0.000000024305	-0.000000046030	-0.000000019947
18.922305764411	-0.000000021585	-0.000000041152	-0.000000017996
19.047619047619	-0.000000019169	-0.000000036787	-0.000000016230
19.172932330827	-0.000000017023	-0.000000032883	-0.000000014631
19.298245614035	-0.000000015116	-0.000000029391	-0.000000013184
19.423558897243	-0.000000013422	-0.000000026267	-0.000000011875
19.548872180451	-0.000000011918	-0.000000023473	-0.000000010691
19.674185463659	-0.000000010582	-0.000000020975	-0.000000009619
19.799498746867	-0.000000009395	-0.000000018741	-0.000000008650
19.924812030075	-0.000000008341	-0.000000016744	-0.000000007773
20.050125313283	-0.000000007405	-0.000000014958	-0.000000006980
20.175438596491	-0.000000006573	-0.000000013362	-0.000000006264
20.300751879699	-0.000000005835	-0.000000011935	-0.000000005617
20.426065162907	-0.000000005180	-0.000000010659	-0.000000005034
20.551378446115	-0.000000004598	-0.000000009520	-0.000000004508
20.676691729323	-0.000000004081	-0.000000008501	-0.000000004035
20.802005012531	-0.000000003622	-0.000000007591	-0.000000003609
20.927318295739	-0.000000003215	-0.000000006778	-0.000000003227
21.052631578947	-0.000000002853	-0.000000006052	-0.000000002885
21.177944862155	-0.000000002532	-0.000000005403	-0.000000002579
21.303258145363	-0.000000002247	-0.000000004823	-0.000000002306
21.428571428571	-0.000000001994	-0.000000004305	-0.000000002062
21.553884711779	-0.000000001769	-0.000000003842	-0.000000001845
21.679197994987	-0.000000001570	-0.000000003429	-0.000000001651
21.804511278195	-0.000000001393	-0.000000003061	-0.000000001479
21.929824561404	-0.000000001236	-0.000000002731	-0.000000001325
22.055137844612	-0.000000001097	-0.000000002437	-0.000000001188
22.180451127820	-0.000000000973	-0.000000002175	-0.000000001067
22.305764411028	-0.000000000863	-0.000000001940	-0.000000000959
22.431077694236	-0.000000000766	-0.000000001731	-0.000000000862
22.556390977444	-0.000000000680	-0.000000001544	-0.000000000776
22.681704260652	-0.000000000603	-0.000000001378	-0.000000000700
22.807017543860	-0.000000000535	-0.000000001229	-0.000000000632
22.932330827068	-0.000000000474	-0.000000001096	-0.000000000571
23.057644110276	-0.000000000421	-0.000000000977	-0.000000000517
23.182957393484	-0.000000000373	-0.000000000872	-0.000000000469
23.308270676692	-0.000000000331	-0.000000000777	-0.000000000425
23.433583959900	-0.000000000294	-0.000000000693	-0.000000000387
23.558897243108	-0.000000000260	-0.000000000618	-0.000000000352
23.684210526316	-0.000000000231	-0.000000000551	-0.000000000320
23.809523809524	-0.000000000205	-0.000000000491	-0.000000000292
23.934837092732	-0.000000000182	-0.000000000438	-0.000000000266
24.060150375940	-0.000000000161	-0.000000000391	-0.000000000243
24.185463659148	-0.000000000143	-0.000000000348	-0.000000000221
24.310776942356	-0.000000000127	-0.000000000310	-0.000000000202
24.436090225564	-0.000000000112	-0.000000000277	-0.000000000184
24.561403508772	-0.000000000100	-0.000000000247	-0.000000000167
24.686716791980	-0.000000000088	-0.000000000220	-0.000000000152
24.812030075188	-0.000000000078	-0.000000000196	-0.000000000138
24.937343358396	-0.000000000069	-0.000000000175	-0.000000000126
25.062656641604	-0.000000000062	-0.000000000156	-0.000000000114
25.187969924812	-0.000000000055	-0.000000000139	-0.000000000103
25.313283208020	-0.000000000048	-0.000000000123	-0.000000000093
25.438596491228	-0.000000000043	-0.000000000110	-0.000000000084
25.563909774436	-0.000000000038	-0.000000000098	-0.000000000076
25.689223057644	-0.000000000034	-0.000000000087	-0.000000000069
25.814536340852	-0.000000000030	-0.000000000078	-0.000000000062
25.939849624060	-0.000000000027	-0.000000000069	-0.000000000055
26.065162907268	-0.000000000024	-0.000000000062	-0.000000000049
26.190476190476	-0.000000000021	-0.000000000055	-0.000000000044
26.315789473684	-0.000000000018	-0.000000000049	-0.000000000039
26.441102756892	-0.000000000016	-0.000000000044	-0.000000000035
26.566416040100	-0.000000000015	-0.000000000039	-0.000000000031
26.691729323308	-0.000000000013	-0.000000000035	-0.000000000027
26.817042606516	-0.000000000011	-0.000000000031	-0.000000000024
26.942355889724	-0.000000000010	-0.000000000027	-0.000000000021
27.067669172932	-0.000000000009	-0.000000000024	-0.000000000019
27.192982456140	-0.000000000008	-0.000000000022	-0.000000000016
27.318295739348	-0.000000000007	-0.000000000019	-0.000000000014
27.443609022556	-0.000000000006	-0.000000000017	-0.000000000013
27.568922305764	-0.000000000006	-0.000000000015	-0.000000000011
27.694235588972	-0.000000000005	-0.000000000014	-0.000000000010
27.819548872180	-0.000000000004	-0.000000000012	-0.000000000008
27.944862155388	-0.000000000004	-0.000000000011	-0.000000000007
28.070175438596	-0.000000000003	-0.000000000010	-0.000000000006
28.195488721805	-0.000000000003	-0.000000000009	-0.000000000006
28.320802005013	-0.000000000003	-0.000000000008	-0.000000000005
28.446115288221	-0.000000000002	-0.000000000007	-0.000000000004
28.571428571429	-0.000000000002	-0.000000000006	-0.000000000004
28.696741854637	-0.000000000002	-0.000000000005	-0.000000000003
28.822055137845	-0.000000000002	-0.000000000005	-0.000000000003
28.947368421053	-0.000000000001	-0.000000000004	-0.000000000003
29.072681704261	-0.000000000001	-0.000000000004	-0.000000000003
29.197994987469	-0.000000000001	-0.000000000003	-0.000000000002
29.323308270677	-0.000000000001	-0.000000000003	-0.000000000002
29.448621553885	-0.000000000001	-0.000000000003	-0.000000000002
29.573934837093	-0.000000000001	-0.000000000002	-0.000000000002
29.699248120301	-0.000000000001	-0.000000000002	-0.000000000002
29.824561403509	-0.000000000001	-0.000000000002	-0.000000000002
29.949874686717	-0.000000000001	-0.000000000002	-0.000000000001
30.075187969925	-0.000000000000	-0.000000000001	-0.000000000001
30.200501253133	-0.000000000000	-0.000000000001	-0.000000000001
30.325814536341	-0.000000000000	-0.000000000001	-0.000000000001
30.451127819549	-0.000000000000	-0.000000000001	-0.000000000001
30.576441102757	-0.000000000000	-0.000000000001	-0.000000000001
30.701754385965	-0.000000000000	-0.000000000001	-0.000000000001
30.827067669173	-0.000000000000	-0.000000000001	-0.000000000001
30.952380952381	-0.000000000000	-0.000000000001	-0.000000000001
31.077694235589	-0.000000000000	-0.000000000001	-0.000000000001
31.203007518797	-0.000000000000	-0.000000000001	-0.000000000001
31.328320802005	-0.000000000000	-0.000000000000	-0.000000000001
31.453634085213	-0.000000000000	-0.000000000000	-0.000000000001
31.578947368421	-0.000000000000	-0.000000000000	-0.000000000001
31.704260651629	-0.000000000000	-0.000000000000	-0.000000000001
31.829573934837	-0.000000000000	-0.000000000000	-0.000000000001
31.954887218045	-0.000000000000	-0.000000000000	-0.000000000001
32.080200501253	-0.000000000000	-0.000000000000	-0.000000000001
32.205513784461	-0.000000000000	-0.000000000000	-0.000000000000
32.330827067669	-0.000000000000	-0.000000000000	-0.000000000000
32.456140350877	-0.000000000000	-0.000000000000	-0.000000000000
32.581453634085	-0.000000000000	-0.000000000000	-0.000000000000
32.706766917293	-0.000000000000	-0.000000000000	-0.000000000000
32.832080200501	-0.000000000000	-0.000000000000	-0.000000000000
32.957393483709	-0.000000000000	-0.000000000000	-0.000000000000
33.082706766917	-0.000000000000	-0.000000000000	-0.000000000000
33.208020050125	-0.000000000000	-0.000000000000	-0.000000000000
33.333333333333	-0.000000000000	-0.000000000000	-0.000000000000
33.458646616541	-0.000000000000	-0.000000000000	-0.000000000000
33.583959899749	-0.000000000000	-0.000000000000	-0.000000000000
33.709273182957	-0.000000000000	-0.000000000000	-0.000000000000
33.834586466165	-0.000000000000	-0.000000000000	-0.000000000000
33.959899749373	-0.000000000000	-0.000000000000	-0.000000000000
34.085213032581	-0.000000000000	-0.000000000000	-0.000000000000
34.210526315789	-0.000000000000	-0.000000000000	-0.000000000000
34.335839598997	-0.000000000000	-0.000000000000	-0.000000000000
34.461152882206	-0.000000000000	-0.000000000000	-0.000000000000
34.586466165414	-0.000000000000	-0.000000000000	-0.000000000000
34.711779448622	-0.000000000000	-0.000000000000	-0.000000000000
34.837092731830	-0.000000000000	-0.000000000000	-0.000000000000
34.962406015038	-0.000000000000	-0.000000000000	-0.000000000000
35.087719298246	-0.000000000000	-0.000000000000	0.000000000000
35.213032581454	-0.000000000000	-0.000000000000	0.000000000000
35.338345864662	-0.000000000000	-0.000000000000	0.000000000000
35.463659147870	-0.000000000000	-0.000000000000	0.000000000000
35.588972431078	-0.000000000000	-0.000000000000	0.000000000000
35.714285714286	-0.000000000000	-0.000000000000	0.000000000000
35.839598997494	-0.000000000000	-0.000000000000	0.000000000000
35.964912280702	-0.000000000000	-0.000000000000	0.000000000000
36.090225563910	-0.000000000000	-0.000000000000	0.000000000000
36.215538847118	-0.000000000000	-0.000000000000	0.000000000000
36.340852130326	-0.000000000000	-0.000000000000	0.000000000000
36.466165413534	-0.000000000000	-0.000000000000	0.000000000000
36.591478696742	-0.000000000000	-0.000000000000	0.000000000000
36.716791979950	-0.000000000000	-0.000000000000	0.000000000000
36.842105263158	-0.000000000000	-0.000000000000	0.000000000000
36.967418546366	-0.000000000000	-0.000000000000	0.000000000000
37.092731829574	-0.000000000000	-0.000000000000	0.000000000000
37.218045112782	-0.000000000000	-0.000000000000	0.000000000000
37.343358395990	-0.000000000000	-0.000000000000	0.000000000000
37.468671679198	-0.000000000000	-0.000000000000	0.000000000000
37.593984962406	-0.000000000000	-0.000000000000	0.000000000000
37.719298245614	-0.000000000000	-0.000000000000	0.000000000000
37.844611528822	-0.000000000000	-0.000000000000	-0.000000000000
37.969924812030	-0.000000000000	-0.000000000000	-0.000000000000
38.095238095238	-0.000000000000	-0.000000000000	-0.000000000000
38.220551378446	-0.000000000000	-0.000000000000	-0.000000000000
38.345864661654	-0.000000000000	-0.000000000000	-0.000000000000
38.471177944862	-0.000000000000	-0.000000000000	-0.000000000000
38.596491228070	-0.000000000000	-0.000000000000	-0.000000000000
38.721804511278	-0.000000000000	-0.000000000000	-0.000000000000
38.847117794486	-0.000000000000	-0.000000000000	-0.000000000000
38.972431077694	-0.000000000000	-0.000000000000	-0.000000000000
39.097744360902	-0.000000000000	-0.000000000000	-0.000000000000
39.223057644110	-0.000000000000	-0.000000000000	-0.000000000000
39.348370927318	-0.000000000000	-0.000000000000	-0.000000000000
39.473684210526	-0.000000000000	-0.000000000000	-0.000000000000
39.598997493734	-0.000000000000	-0.000000000000	-0.000000000000
39.724310776942	-0.000000000000	-0.000000000000	-0.000000000000
39.849624060150	-0.000000000000	-0.000000000000	-0.000000000000
39.974937343358	-0.000000000000	-0.000000000000	-0.000000000000
40.100250626566	-0.000000000000	-0.000000000000	-0.000000000000
40.225563909774	-0.000000000000	-0.000000000000	-0.000000000000
40.350877192982	-0.000000000000	-0.000000000000	-0.000000000000
40.476190476190	-0.000000000000	-0.000000000000	-0.000000000000
40.601503759398	-0.000000000000	-0.000000000000	-0.000000000000
40.726817042607	-0.000000000000	-0.000000000000	-0.000000000000
40.852130325815	-0.000000000000	-0.000000000000	-0.000000000000
40.977443609023	-0.000000000000	-0.000000000000	-0.000000000000
41.102756892231	-0.000000000000	-0.000000000000	-0.000000000000
41.228070175439	-0.000000000000	-0.000000000000	-0.000000000000
41.353383458647	-0.000000000000	-0.000000000000	-0.000000000000
41.478696741855	-0.000000000000	-0.000000000000	-0.000000000000
41.604010025063	-0.000000000000	-0.000000000000	-0.000000000000
41.729323308271	-0.000000000000	-0.000000000000	-0.000000000000
41.854636591479	-0.000000000000	-0.000000000000	-0.000000000000
41.979949874687	-0.000000000000	-0.000000000000	-0.000000000000
42.105263157895	-0.000000000000	-0.000000000000	-0.000000000000
42.230576441103	-0.000000000000	-0.000000000000	-0.000000000000
42.355889724311	-0.000000000000	-0.000000000000	-0.000000000000
42.481203007519	-0.000000000000	-0.000000000000	-0.000000000000
42.606516290727	-0.000000000000	-0.000000000000	-0.000000000000
42.731829573935	-0.000000000000	-0.000000000000	0.000000000000
42.857142857143	-0.000000000000	-0.000000000000	0.000000000000
42.982456140351	-0.000000000000	-0.000000000000	0.000000000000
43.107769423559	-0.000000000000	-0.000000000000	0.000000000000
43.233082706767	-0.000000000000	-0.000000000000	0.000000000000
43.358395989975	-0.000000000000	-0.000000000000	0.000000000000
43.483709273183	-0.000000000000	-0.000000000000	0.000000000000
43.609022556391	-0.000000000000	-0.000000000000	0.000000000000
43.734335839599	-0.000000000000	-0.000000000000	0.000000000000
43.859649122807	-0.000000000000	-0.000000000000	0.000000000000
43.984962406015	-0.000000000000	-0.000000000000	0.000000000000
44.110275689223	-0.000000000000	-0.000000000000	0.000000000000
44.235588972431	-0.000000000000	-0.000000000000	0.000000000000
44.360902255639	-0.000000000000	-0.000000000000	0.000000000000
44.486215538847	-0.000000000000	-0.000000000000	0.000000000000
44.611528822055	-0.000000000000	-0.000000000000	0.000000000000
44.736842105263	-0.000000000000	-0.000000000000	0.000000000000
44.862155388471	-0.000000000000	-0.000000000000	0.000000000000
44.987468671679	-0.000000000000	-0.000000000000	0.000000000000
45.112781954887	-0.000000000000	-0.000000000000	0.000000000000
45.238095238095	-0.000000000000	-0.000000000000	0.000000000000
45.363408521303	-0.000000000000	-0.000000000000	0.000000000000
45.488721804511	-0.000000000000	-0.000000000000	0.000000000000
45.614035087719	-0.000000000000	-0.000000000000	0.000000000000
45.739348370927	-0.000000000000	-0.000000000000	0.000000000000
45.864661654135	-0.000000000000	-0.000000000000	0.000000000000
45.989974937343	-0.000000000000	-0.000000000000	0.000000000000
46.115288220551	-0.000000000000	-0.000000000000	0.000000000000
46.240601503759	-0.000000000000	-0.000000000000	0.000000000000
46.365914786967	-0.000000000000	-0.000000000000	0.000000000000
46.491228070175	-0.000000000000	-0.000000000000	0.000000000000
46.616541353383	-0.000000000000	-0.000000000000	0.000000000000
46.741854636591	-0.000000000000	-0.000000000000	0.000000000000
46.867167919799	-0.000000000000	-0.000000000000	0.000000000000
46.992481203008	-0.000000000000	-0.000000000000	0.000000000000
47.117794486216	-0.000000000000	-0.000000000000	0.000000000000
47.243107769424	-0.000000000000	-0.000000000000	0.000000000000
47.368421052632	-0.000000000000	-0.000000000000	-0.000000000000
47.493734335840	-0.000000000000	-0.000000000000	-0.000000000000
47.619047619048	-0.000000000000	-0.000000000000	-0.000000000000
47.744360902256	-0.000000000000	-0.000000000000	-0.000000000000
47.869674185464	-0.000000000000	-0.000000000000	-0.000000000000
47.994987468672	-0.000000000000	-0.000000000000	-0.000000000000
48.120300751880	-0.000000000000	-0.000000000000	-0.000000000000
48.245614035088	-0.000000000000	-0.000000000000	-0.000000000000
48.370927318296	-0.000000000000	-0.000000000000	-0.000000000000
48.496240601504	-0.000000000000	-0.000000000000	-0.000000000000
48.621553884712	-0.000000000000	-0.000000000000	-0.000000000000
48.746867167920	-0.000000000000	-0.000000000000	-0.000000000000
48.872180451128	-0.000000000000	-0.000000000000	-0.000000000000
48.997493734336	-0.000000000000	-0.000000000000	-0.000000000000
49.122807017544	-0.000000000000	-0.000000000000	-0.000000000000
49.248120300752	-0.000000000000	-0.000000000000	-0.000000000000
49.373433583960	-0.000000000000	-0.000000000000	-0.000000000000
49.498746867168	-0.000000000000	-0.000000000000	-0.000000000000
49.624060150376	-0.000000000000	-0.000000000000	-0.000000000000
49.749373433584	-0.000000000000	-0.000000000000	-0.000000000000
49.874686716792	-0.000000000000	-0.000000000000	-0.000000000000
50.000000000000	-0.000000000000	-0.000000000000	-0.000000000000


==> anc/compare_solutions_multipoles_t0_0.5_t_10.dat <==
0.000000000000	-0.000000000000	-0.000000000000	-0.000000000000
0.125313283208	-0.000713024069	-0.000018109171	-0.000439503514
0.250626566416	-0.001258088865	-0.000063905125	-0.001191600965
0.375939849624	-0.001664867633	-0.000126851421	-0.001842229133
0.501253132832	-0.001958373751	-0.000198952748	-0.002288883606
0.626566416040	-0.002159646774	-0.000274250293	-0.002550384429
0.751879699248	-0.002286341522	-0.000348406882	-0.002677512985
0.877192982456	-0.002353233520	-0.000418367016	-0.002714869503
1.002506265664	-0.002372652334	-0.000482079278	-0.002697481062
1.127819548872	-0.002354852776	-0.000538270577	-0.002646449578
1.253132832080	-0.002308332593	-0.000586263363	-0.002572847153
1.378446115288	-0.002240104102	-0.000625828386	-0.002483373384
1.503759398496	-0.002155926223	-0.000657066782	-0.002382227984
1.629072681704	-0.002060502443	-0.000680316270	-0.002271477253
1.754385964912	-0.001957649554	-0.000696077116	-0.002153197090
1.879699248120	-0.001850441269	-0.000704954254	-0.002029786281
2.005012531328	-0.001741330319	-0.000707612532	-0.001903833037
2.130325814536	-0.001632252089	-0.000704742602	-0.001777496874
2.255639097744	-0.001524712460	-0.000697035385	-0.001652582208
2.380952380952	-0.001419862136	-0.000685163391	-0.001530903163
2.506265664160	-0.001318559418	-0.000669767503	-0.001413933913
2.631578947368	-0.001221423122	-0.000651448072	-0.001302673685
2.756892230576	-0.001128877080	-0.000630759365	-0.001197688700
2.882205513784	-0.001041187495	-0.000608206631	-0.001099209792
3.007518796992	-0.000958494183	-0.000584245121	-0.001007301506
3.132832080201	-0.000880836660	-0.000559280608	-0.000921935819
3.258145363409	-0.000808175821	-0.000533670961	-0.000842906271
3.383458646617	-0.000740411920	-0.000507728494	-0.000769863350
3.508771929825	-0.000677399391	-0.000481722802	-0.000702420861
3.634085213033	-0.000618959027	-0.000455883916	-0.000640207468
3.759398496241	-0.000564887924	-0.000430405603	-0.000582881894
3.884711779449	-0.000514967548	-0.000405448714	-0.000530132056
4.010025062657	-0.000468970235	-0.000381144475	-0.000481658013
4.135338345865	-0.000426664366	-0.000357597673	-0.000437154431
4.260651629073	-0.000387818465	-0.000334889685	-0.000396325759
4.385964912281	-0.000352204372	-0.000313081322	-0.000358913770
4.511278195489	-0.000319599677	-0.000292215470	-0.000324694634
4.636591478697	-0.000289789528	-0.000272319526	-0.000293460213
4.761904761905	-0.000262567938	-0.000253407615	-0.000265007048
4.887218045113	-0.000237738674	-0.000235482596	-0.000239133651
5.012531328321	-0.000215115821	-0.000218537875	-0.000215641649
5.137844611529	-0.000194524071	-0.000202559016	-0.000194339457
5.263157894737	-0.000175798804	-0.000187525175	-0.000175047818
5.388471177945	-0.000158786002	-0.000173410361	-0.000157603016
5.513784461153	-0.000143342036	-0.000160184546	-0.000141853137
5.639097744361	-0.000129333353	-0.000147814631	-0.000127651415
5.764411027569	-0.000116636100	-0.000136265273	-0.000114854704
5.889724310777	-0.000105135685	-0.000125499610	-0.000103326914
6.015037593985	-0.000094726319	-0.000115479865	-0.000092942454
6.140350877193	-0.000085310529	-0.000106167866	-0.000083587638
6.265664160401	-0.000076798669	-0.000097525473	-0.000075160523
6.390977443609	-0.000069108425	-0.000089514944	-0.000067569921
6.516290726817	-0.000062164336	-0.000082099216	-0.000060733840
6.641604010025	-0.000055897316	-0.000075242150	-0.000054577632
6.766917293233	-0.000050244205	-0.000068908708	-0.000049032549
6.892230576441	-0.000045147327	-0.000063065102	-0.000044035572
7.017543859649	-0.000040554076	-0.000057678892	-0.000039530321
7.142857142857	-0.000036416522	-0.000052719065	-0.000035467633
7.268170426065	-0.000032691040	-0.000048156078	-0.000031804904
7.393483709273	-0.000029337959	-0.000043961882	-0.000028504687
7.518796992481	-0.000026321235	-0.000040109928	-0.000025533377
7.644110275689	-0.000023608151	-0.000036575156	-0.000022860345
7.769423558897	-0.000021169030	-0.000033333969	-0.000020457454
7.894736842105	-0.000018976974	-0.000030364203	-0.000018298828
8.020050125313	-0.000017007619	-0.000027645081	-0.000016360774
8.145363408521	-0.000015238915	-0.000025157169	-0.000014621815
8.270676691729	-0.000013650914	-0.000022882320	-0.000013062727
8.395989974937	-0.000012225588	-0.000020803620	-0.000011666420
8.521303258145	-0.000010946644	-0.000018905330	-0.000010417588
8.646616541353	-0.000009799373	-0.000017172826	-0.000009302200
8.771929824561	-0.000008770501	-0.000015592537	-0.000008307126
8.897243107769	-0.000007848051	-0.000014151893	-0.000007420010
9.022556390977	-0.000007021228	-0.000012839259	-0.000006629353
9.147869674185	-0.000006280303	-0.000011643883	-0.000005924637
9.273182957393	-0.000005616511	-0.000010555837	-0.000005296385
9.398496240602	-0.000005021960	-0.000009565967	-0.000004736153
9.523809523810	-0.000004489549	-0.000008665840	-0.000004236459
9.649122807018	-0.000004012888	-0.000007847695	-0.000003790682
9.774436090226	-0.000003586229	-0.000007104393	-0.000003392936
9.899749373434	-0.000003204407	-0.000006429380	-0.000003037948
10.025062656642	-0.000002862778	-0.000005816638	-0.000002720944
10.150375939850	-0.000002557171	-0.000005260648	-0.000002437579
10.275689223058	-0.000002283841	-0.000004756352	-0.000002183921
10.401002506266	-0.000002039422	-0.000004299121	-0.000001956474
10.526315789474	-0.000001820897	-0.000003884715	-0.000001752208
10.651629072682	-0.000001625557	-0.000003509260	-0.000001568546
10.776942355890	-0.000001450972	-0.000003169215	-0.000001403306
10.902255639098	-0.000001294961	-0.000002861347	-0.000001254628
11.027568922306	-0.000001155573	-0.000002582703	-0.000001120891
11.152882205514	-0.000001031055	-0.000002330592	-0.000001000652
11.278195488722	-0.000000919838	-0.000002102560	-0.000000892612
11.403508771930	-0.000000820517	-0.000001896371	-0.000000795585
11.528822055138	-0.000000731831	-0.000001709989	-0.000000708490
11.654135338346	-0.000000652655	-0.000001541561	-0.000000630348
11.779448621554	-0.000000581976	-0.000001389401	-0.000000560277
11.904761904762	-0.000000518894	-0.000001251977	-0.000000497496
12.030075187970	-0.000000462597	-0.000001127895	-0.000000441320
12.155388471178	-0.000000412364	-0.000001015890	-0.000000391155
12.280701754386	-0.000000367546	-0.000000914814	-0.000000346471
12.406015037594	-0.000000327566	-0.000000823622	-0.000000306787
12.531328320802	-0.000000291904	-0.000000741369	-0.000000271648
12.656641604010	-0.000000260099	-0.000000667198	-0.000000240615
12.781954887218	-0.000000231737	-0.000000600329	-0.000000213263
12.907268170426	-0.000000206447	-0.000000540058	-0.000000189186
13.032581453634	-0.000000183900	-0.000000485747	-0.000000168007
13.157894736842	-0.000000163801	-0.000000436816	-0.000000149382
13.283208020050	-0.000000145884	-0.000000392744	-0.000000133001
13.408521303258	-0.000000129916	-0.000000353055	-0.000000118593
13.533834586466	-0.000000115686	-0.000000317321	-0.000000105917
13.659147869674	-0.000000103006	-0.000000285156	-0.000000094763
13.784461152882	-0.000000091707	-0.000000256207	-0.000000084948
13.909774436090	-0.000000081642	-0.000000230160	-0.000000076305
14.035087719298	-0.000000072675	-0.000000206727	-0.000000068685
14.160401002506	-0.000000064688	-0.000000185650	-0.000000061954
14.285714285714	-0.000000057574	-0.000000166696	-0.000000055984
14.411027568922	-0.000000051238	-0.000000149654	-0.000000050664
14.536340852130	-0.000000045597	-0.000000134334	-0.000000045893
14.661654135338	-0.000000040573	-0.000000120564	-0.000000041585
14.786967418546	-0.000000036100	-0.000000108190	-0.000000037672
14.912280701754	-0.000000032118	-0.000000097072	-0.000000034098
15.037593984962	-0.000000028574	-0.000000087084	-0.000000030824
15.162907268170	-0.000000025418	-0.000000078113	-0.000000027817
15.288220551378	-0.000000022610	-0.000000070057	-0.000000025054
15.413533834586	-0.000000020110	-0.000000062823	-0.000000022516
15.538847117794	-0.000000017886	-0.000000056329	-0.000000020186
15.664160401003	-0.000000015907	-0.000000050499	-0.000000018049
15.789473684211	-0.000000014145	-0.000000045267	-0.000000016091
15.914786967419	-0.000000012578	-0.000000040572	-0.000000014298
16.040100250627	-0.000000011184	-0.000000036359	-0.000000012657
16.165413533835	-0.000000009944	-0.000000032580	-0.000000011159
16.290726817043	-0.000000008841	-0.000000029190	-0.000000009792
16.416040100251	-0.000000007860	-0.000000026150	-0.000000008548
16.541353383459	-0.000000006987	-0.000000023423	-0.000000007421
16.666666666667	-0.000000006211	-0.000000020979	-0.000000006406
16.791979949875	-0.000000005520	-0.000000018787	-0.000000005498
16.917293233083	-0.000000004907	-0.000000016823	-0.000000004693
17.042606516291	-0.000000004361	-0.000000015062	-0.000000003986
17.167919799499	-0.000000003875	-0.000000013484	-0.000000003372
17.293233082707	-0.000000003444	-0.000000012070	-0.000000002844
17.418546365915	-0.000000003060	-0.000000010804	-0.000000002395
17.543859649123	-0.000000002719	-0.000000009669	-0.000000002018
17.669172932331	-0.000000002416	-0.000000008652	-0.000000001703
17.794486215539	-0.000000002147	-0.000000007742	-0.000000001443
17.919799498747	-0.000000001907	-0.000000006927	-0.000000001230
18.045112781955	-0.000000001694	-0.000000006197	-0.000000001058
18.170426065163	-0.000000001505	-0.000000005543	-0.000000000921
18.295739348371	-0.000000001337	-0.000000004958	-0.000000000812
18.421052631579	-0.000000001188	-0.000000004434	-0.000000000728
18.546365914787	-0.000000001055	-0.000000003965	-0.000000000665
18.671679197995	-0.000000000937	-0.000000003546	-0.000000000618
18.796992481203	-0.000000000832	-0.000000003170	-0.000000000586
18.922305764411	-0.000000000739	-0.000000002834	-0.000000000565
19.047619047619	-0.000000000656	-0.000000002534	-0.000000000551
19.172932330827	-0.000000000583	-0.000000002265	-0.000000000544
19.298245614035	-0.000000000518	-0.000000002024	-0.000000000540
19.423558897243	-0.000000000460	-0.000000001809	-0.000000000537
19.548872180451	-0.000000000408	-0.000000001617	-0.000000000533
19.674185463659	-0.000000000362	-0.000000001445	-0.000000000528
19.799498746867	-0.000000000322	-0.000000001291	-0.000000000519
19.924812030075	-0.000000000286	-0.000000001153	-0.000000000507
20.050125313283	-0.000000000254	-0.000000001030	-0.000000000492
20.175438596491	-0.000000000225	-0.000000000920	-0.000000000473
20.300751879699	-0.000000000200	-0.000000000822	-0.000000000451
20.426065162907	-0.000000000177	-0.000000000734	-0.000000000426
20.551378446115	-0.000000000157	-0.000000000656	-0.000000000399
20.676691729323	-0.000000000140	-0.000000000585	-0.000000000371
20.802005012531	-0.000000000124	-0.000000000523	-0.000000000342
20.927318295739	-0.000000000110	-0.000000000467	-0.000000000312
21.052631578947	-0.000000000098	-0.000000000417	-0.000000000282
21.177944862155	-0.000000000087	-0.000000000372	-0.000000000253
21.303258145363	-0.000000000077	-0.000000000332	-0.000000000223
21.428571428571	-0.000000000068	-0.000000000296	-0.000000000195
21.553884711779	-0.000000000061	-0.000000000265	-0.000000000167
21.679197994987	-0.000000000054	-0.000000000236	-0.000000000141
21.804511278195	-0.000000000048	-0.000000000211	-0.000000000115
21.929824561404	-0.000000000042	-0.000000000188	-0.000000000092
22.055137844612	-0.000000000038	-0.000000000168	-0.000000000070
22.180451127820	-0.000000000033	-0.000000000150	-0.000000000050
22.305764411028	-0.000000000030	-0.000000000134	-0.000000000032
22.431077694236	-0.000000000026	-0.000000000119	-0.000000000016
22.556390977444	-0.000000000023	-0.000000000106	-0.000000000002
22.681704260652	-0.000000000021	-0.000000000095	0.000000000009
22.807017543860	-0.000000000018	-0.000000000085	0.000000000018
22.932330827068	-0.000000000016	-0.000000000075	0.000000000026
23.057644110276	-0.000000000014	-0.000000000067	0.000000000031
23.182957393484	-0.000000000013	-0.000000000060	0.000000000035
23.308270676692	-0.000000000011	-0.000000000054	0.000000000037
23.433583959900	-0.000000000010	-0.000000000048	0.000000000038
23.558897243108	-0.000000000009	-0.000000000043	0.000000000038
23.684210526316	-0.000000000008	-0.000000000038	0.000000000037
23.809523809524	-0.000000000007	-0.000000000034	0.000000000035
23.934837092732	-0.000000000006	-0.000000000030	0.000000000033
24.060150375940	-0.000000000006	-0.000000000027	0.000000000030
24.185463659148	-0.000000000005	-0.000000000024	0.000000000027
24.310776942356	-0.000000000004	-0.000000000021	0.000000000024
24.436090225564	-0.000000000004	-0.000000000019	0.000000000021
24.561403508772	-0.000000000003	-0.000000000017	0.000000000017
24.686716791980	-0.000000000003	-0.000000000015	0.000000000013
24.812030075188	-0.000000000003	-0.000000000013	0.000000000010
24.937343358396	-0.000000000002	-0.000000000012	0.000000000006
25.062656641604	-0.000000000002	-0.000000000011	0.000000000003
25.187969924812	-0.000000000002	-0.000000000010	0.000000000000
25.313283208020	-0.000000000002	-0.000000000009	-0.000000000003
25.438596491228	-0.000000000001	-0.000000000008	-0.000000000005
25.563909774436	-0.000000000001	-0.000000000007	-0.000000000007
25.689223057644	-0.000000000001	-0.000000000006	-0.000000000009
25.814536340852	-0.000000000001	-0.000000000005	-0.000000000010
25.939849624060	-0.000000000001	-0.000000000005	-0.000000000011
26.065162907268	-0.000000000001	-0.000000000004	-0.000000000012
26.190476190476	-0.000000000001	-0.000000000004	-0.000000000013
26.315789473684	-0.000000000001	-0.000000000003	-0.000000000013
26.441102756892	-0.000000000001	-0.000000000003	-0.000000000013
26.566416040100	-0.000000000000	-0.000000000003	-0.000000000013
26.691729323308	-0.000000000000	-0.000000000002	-0.000000000012
26.817042606516	-0.000000000000	-0.000000000002	-0.000000000012
26.942355889724	-0.000000000000	-0.000000000002	-0.000000000011
27.067669172932	-0.000000000000	-0.000000000002	-0.000000000011
27.192982456140	-0.000000000000	-0.000000000001	-0.000000000010
27.318295739348	-0.000000000000	-0.000000000001	-0.000000000009
27.443609022556	-0.000000000000	-0.000000000001	-0.000000000008
27.568922305764	-0.000000000000	-0.000000000001	-0.000000000007
27.694235588972	-0.000000000000	-0.000000000001	-0.000000000006
27.819548872180	-0.000000000000	-0.000000000001	-0.000000000005
27.944862155388	-0.000000000000	-0.000000000001	-0.000000000005
28.070175438596	-0.000000000000	-0.000000000001	-0.000000000004
28.195488721805	-0.000000000000	-0.000000000001	-0.000000000003
28.320802005013	-0.000000000000	-0.000000000001	-0.000000000002
28.446115288221	-0.000000000000	-0.000000000000	-0.000000000002
28.571428571429	-0.000000000000	-0.000000000000	-0.000000000001
28.696741854637	-0.000000000000	-0.000000000000	-0.000000000000
28.822055137845	-0.000000000000	-0.000000000000	0.000000000000
28.947368421053	-0.000000000000	-0.000000000000	0.000000000001
29.072681704261	-0.000000000000	-0.000000000000	0.000000000001
29.197994987469	-0.000000000000	-0.000000000000	0.000000000001
29.323308270677	-0.000000000000	-0.000000000000	0.000000000002
29.448621553885	-0.000000000000	-0.000000000000	0.000000000002
29.573934837093	-0.000000000000	-0.000000000000	0.000000000002
29.699248120301	-0.000000000000	-0.000000000000	0.000000000002
29.824561403509	-0.000000000000	-0.000000000000	0.000000000002
29.949874686717	-0.000000000000	-0.000000000000	0.000000000002
30.075187969925	-0.000000000000	-0.000000000000	0.000000000002
30.200501253133	-0.000000000000	-0.000000000000	0.000000000002
30.325814536341	-0.000000000000	-0.000000000000	0.000000000002
30.451127819549	-0.000000000000	-0.000000000000	0.000000000002
30.576441102757	-0.000000000000	-0.000000000000	0.000000000002
30.701754385965	-0.000000000000	-0.000000000000	0.000000000002
30.827067669173	-0.000000000000	-0.000000000000	0.000000000001
30.952380952381	-0.000000000000	-0.000000000000	0.000000000001
31.077694235589	-0.000000000000	-0.000000000000	0.000000000001
31.203007518797	-0.000000000000	-0.000000000000	0.000000000001
31.328320802005	-0.000000000000	-0.000000000000	0.000000000001
31.453634085213	-0.000000000000	-0.000000000000	0.000000000001
31.578947368421	-0.000000000000	-0.000000000000	0.000000000001
31.704260651629	-0.000000000000	-0.000000000000	0.000000000001
31.829573934837	-0.000000000000	-0.000000000000	0.000000000000
31.954887218045	-0.000000000000	-0.000000000000	0.000000000000
32.080200501253	-0.000000000000	-0.000000000000	0.000000000000
32.205513784461	-0.000000000000	-0.000000000000	0.000000000000
32.330827067669	-0.000000000000	-0.000000000000	-0.000000000000
32.456140350877	-0.000000000000	-0.000000000000	-0.000000000000
32.581453634085	-0.000000000000	-0.000000000000	-0.000000000000
32.706766917293	-0.000000000000	-0.000000000000	-0.000000000000
32.832080200501	-0.000000000000	-0.000000000000	-0.000000000000
32.957393483709	-0.000000000000	-0.000000000000	-0.000000000000
33.082706766917	-0.000000000000	-0.000000000000	-0.000000000000
33.208020050125	-0.000000000000	-0.000000000000	-0.000000000000
33.333333333333	-0.000000000000	-0.000000000000	-0.000000000000
33.458646616541	-0.000000000000	-0.000000000000	-0.000000000000
33.583959899749	-0.000000000000	-0.000000000000	-0.000000000000
33.709273182957	-0.000000000000	-0.000000000000	-0.000000000000
33.834586466165	-0.000000000000	-0.000000000000	-0.000000000000
33.959899749373	-0.000000000000	-0.000000000000	-0.000000000000
34.085213032581	-0.000000000000	-0.000000000000	-0.000000000000
34.210526315789	-0.000000000000	-0.000000000000	-0.000000000000
34.335839598997	-0.000000000000	-0.000000000000	-0.000000000000
34.461152882206	-0.000000000000	-0.000000000000	-0.000000000000
34.586466165414	-0.000000000000	-0.000000000000	-0.000000000000
34.711779448622	-0.000000000000	-0.000000000000	-0.000000000000
34.837092731830	-0.000000000000	-0.000000000000	-0.000000000000
34.962406015038	-0.000000000000	-0.000000000000	-0.000000000000
35.087719298246	-0.000000000000	-0.000000000000	-0.000000000000
35.213032581454	-0.000000000000	-0.000000000000	-0.000000000000
35.338345864662	-0.000000000000	-0.000000000000	-0.000000000000
35.463659147870	-0.000000000000	-0.000000000000	-0.000000000000
35.588972431078	-0.000000000000	-0.000000000000	-0.000000000000
35.714285714286	-0.000000000000	-0.000000000000	-0.000000000000
35.839598997494	-0.000000000000	-0.000000000000	-0.000000000000
35.964912280702	-0.000000000000	-0.000000000000	-0.000000000000
36.090225563910	-0.000000000000	-0.000000000000	-0.000000000000
36.215538847118	-0.000000000000	-0.000000000000	-0.000000000000
36.340852130326	-0.000000000000	-0.000000000000	0.000000000000
36.466165413534	-0.000000000000	-0.000000000000	0.000000000000
36.591478696742	-0.000000000000	-0.000000000000	0.000000000000
36.716791979950	-0.000000000000	-0.000000000000	0.000000000000
36.842105263158	-0.000000000000	-0.000000000000	0.000000000000
36.967418546366	-0.000000000000	-0.000000000000	0.000000000000
37.092731829574	-0.000000000000	-0.000000000000	0.000000000000
37.218045112782	-0.000000000000	-0.000000000000	0.000000000000
37.343358395990	-0.000000000000	-0.000000000000	0.000000000000
37.468671679198	-0.000000000000	-0.000000000000	0.000000000000
37.593984962406	-0.000000000000	-0.000000000000	0.000000000000
37.719298245614	-0.000000000000	-0.000000000000	0.000000000000
37.844611528822	-0.000000000000	-0.000000000000	0.000000000000
37.969924812030	-0.000000000000	-0.000000000000	0.000000000000
38.095238095238	-0.000000000000	-0.000000000000	0.000000000000
38.220551378446	-0.000000000000	-0.000000000000	0.000000000000
38.345864661654	-0.000000000000	-0.000000000000	0.000000000000
38.471177944862	-0.000000000000	-0.000000000000	0.000000000000
38.596491228070	-0.000000000000	-0.000000000000	0.000000000000
38.721804511278	-0.000000000000	-0.000000000000	0.000000000000
38.847117794486	-0.000000000000	-0.000000000000	0.000000000000
38.972431077694	-0.000000000000	-0.000000000000	0.000000000000
39.097744360902	-0.000000000000	-0.000000000000	0.000000000000
39.223057644110	-0.000000000000	-0.000000000000	0.000000000000
39.348370927318	-0.000000000000	-0.000000000000	0.000000000000
39.473684210526	-0.000000000000	-0.000000000000	0.000000000000
39.598997493734	-0.000000000000	-0.000000000000	0.000000000000
39.724310776942	-0.000000000000	-0.000000000000	0.000000000000
39.849624060150	-0.000000000000	-0.000000000000	0.000000000000
39.974937343358	-0.000000000000	-0.000000000000	0.000000000000
40.100250626566	-0.000000000000	-0.000000000000	0.000000000000
40.225563909774	-0.000000000000	-0.000000000000	0.000000000000
40.350877192982	-0.000000000000	-0.000000000000	0.000000000000
40.476190476190	-0.000000000000	-0.000000000000	-0.000000000000
40.601503759398	-0.000000000000	-0.000000000000	-0.000000000000
40.726817042607	-0.000000000000	-0.000000000000	-0.000000000000
40.852130325815	-0.000000000000	-0.000000000000	-0.000000000000
40.977443609023	-0.000000000000	-0.000000000000	-0.000000000000
41.102756892231	-0.000000000000	-0.000000000000	-0.000000000000
41.228070175439	-0.000000000000	-0.000000000000	-0.000000000000
41.353383458647	-0.000000000000	-0.000000000000	-0.000000000000
41.478696741855	-0.000000000000	-0.000000000000	-0.000000000000
41.604010025063	-0.000000000000	-0.000000000000	-0.000000000000
41.729323308271	-0.000000000000	-0.000000000000	-0.000000000000
41.854636591479	-0.000000000000	-0.000000000000	-0.000000000000
41.979949874687	-0.000000000000	-0.000000000000	-0.000000000000
42.105263157895	-0.000000000000	-0.000000000000	-0.000000000000
42.230576441103	-0.000000000000	-0.000000000000	-0.000000000000
42.355889724311	-0.000000000000	-0.000000000000	-0.000000000000
42.481203007519	-0.000000000000	-0.000000000000	-0.000000000000
42.606516290727	-0.000000000000	-0.000000000000	-0.000000000000
42.731829573935	-0.000000000000	-0.000000000000	-0.000000000000
42.857142857143	-0.000000000000	-0.000000000000	-0.000000000000
42.982456140351	-0.000000000000	-0.000000000000	-0.000000000000
43.107769423559	-0.000000000000	-0.000000000000	-0.000000000000
43.233082706767	-0.000000000000	-0.000000000000	-0.000000000000
43.358395989975	-0.000000000000	-0.000000000000	-0.000000000000
43.483709273183	-0.000000000000	-0.000000000000	-0.000000000000
43.609022556391	-0.000000000000	-0.000000000000	-0.000000000000
43.734335839599	-0.000000000000	-0.000000000000	-0.000000000000
43.859649122807	-0.000000000000	-0.000000000000	-0.000000000000
43.984962406015	-0.000000000000	-0.000000000000	-0.000000000000
44.110275689223	-0.000000000000	-0.000000000000	-0.000000000000
44.235588972431	-0.000000000000	-0.000000000000	-0.000000000000
44.360902255639	-0.000000000000	-0.000000000000	-0.000000000000
44.486215538847	-0.000000000000	-0.000000000000	-0.000000000000
44.611528822055	-0.000000000000	-0.000000000000	-0.000000000000
44.736842105263	-0.000000000000	-0.000000000000	-0.000000000000
44.862155388471	-0.000000000000	-0.000000000000	-0.000000000000
44.987468671679	-0.000000000000	-0.000000000000	-0.000000000000
45.112781954887	-0.000000000000	-0.000000000000	-0.000000000000
45.238095238095	-0.000000000000	-0.000000000000	0.000000000000
45.363408521303	-0.000000000000	-0.000000000000	0.000000000000
45.488721804511	-0.000000000000	-0.000000000000	0.000000000000
45.614035087719	-0.000000000000	-0.000000000000	0.000000000000
45.739348370927	-0.000000000000	-0.000000000000	0.000000000000
45.864661654135	-0.000000000000	-0.000000000000	0.000000000000
45.989974937343	-0.000000000000	-0.000000000000	0.000000000000
46.115288220551	-0.000000000000	-0.000000000000	0.000000000000
46.240601503759	-0.000000000000	-0.000000000000	0.000000000000
46.365914786967	-0.000000000000	-0.000000000000	0.000000000000
46.491228070175	-0.000000000000	-0.000000000000	0.000000000000
46.616541353383	-0.000000000000	-0.000000000000	0.000000000000
46.741854636591	-0.000000000000	-0.000000000000	0.000000000000
46.867167919799	-0.000000000000	-0.000000000000	0.000000000000
46.992481203008	-0.000000000000	-0.000000000000	0.000000000000
47.117794486216	-0.000000000000	-0.000000000000	0.000000000000
47.243107769424	-0.000000000000	-0.000000000000	0.000000000000
47.368421052632	-0.000000000000	-0.000000000000	0.000000000000
47.493734335840	-0.000000000000	-0.000000000000	0.000000000000
47.619047619048	-0.000000000000	-0.000000000000	0.000000000000
47.744360902256	-0.000000000000	-0.000000000000	0.000000000000
47.869674185464	-0.000000000000	-0.000000000000	0.000000000000
47.994987468672	-0.000000000000	-0.000000000000	0.000000000000
48.120300751880	-0.000000000000	-0.000000000000	0.000000000000
48.245614035088	-0.000000000000	-0.000000000000	0.000000000000
48.370927318296	-0.000000000000	-0.000000000000	0.000000000000
48.496240601504	-0.000000000000	-0.000000000000	0.000000000000
48.621553884712	-0.000000000000	-0.000000000000	0.000000000000
48.746867167920	-0.000000000000	-0.000000000000	0.000000000000
48.872180451128	-0.000000000000	-0.000000000000	0.000000000000
48.997493734336	-0.000000000000	-0.000000000000	0.000000000000
49.122807017544	-0.000000000000	-0.000000000000	0.000000000000
49.248120300752	-0.000000000000	-0.000000000000	0.000000000000
49.373433583960	-0.000000000000	-0.000000000000	0.000000000000
49.498746867168	-0.000000000000	-0.000000000000	0.000000000000
49.624060150376	-0.000000000000	-0.000000000000	0.000000000000
49.749373433584	-0.000000000000	-0.000000000000	0.000000000000
49.874686716792	-0.000000000000	-0.000000000000	0.000000000000
50.000000000000	-0.000000000000	-0.000000000000	-0.000000000000


==> anc/compare_solutions_multipoles_t0_0.5_t_5.dat <==
0.000000000000	-0.000000000000	-0.000000000000	-0.000000000000
0.125313283208	-0.001667562550	-0.000042081925	-0.001410133503
0.250626566416	-0.002942315648	-0.000148502143	-0.003846568452
0.375939849624	-0.003893656660	-0.000294776170	-0.005931000256
0.501253132832	-0.004580084834	-0.000462324574	-0.007272088855
0.626566416040	-0.005050805769	-0.000637300321	-0.007884336612
0.751879699248	-0.005347109115	-0.000809624723	-0.008056550438
0.877192982456	-0.005503550663	-0.000972197441	-0.007974521131
1.002506265664	-0.005548965802	-0.001120251412	-0.007724588649
1.127819548872	-0.005507337648	-0.001250828239	-0.007406134466
1.253132832080	-0.005398540036	-0.001362353435	-0.007069577574
1.378446115288	-0.005238972807	-0.001454294274	-0.006714957596
1.503759398496	-0.005042104446	-0.001526885773	-0.006344569480
1.629072681704	-0.004818935091	-0.001580912719	-0.005970859181
1.754385964912	-0.004578391141	-0.001617537631	-0.005597863173
1.879699248120	-0.004327661148	-0.001638166243	-0.005223991583
2.005012531328	-0.004072481356	-0.001644343524	-0.004850958516
2.130325814536	-0.003817378086	-0.001637674407	-0.004485498207
2.255639097744	-0.003565873171	-0.001619764447	-0.004133767971
2.380952380952	-0.003320657783	-0.001592176415	-0.003798550414
2.506265664160	-0.003083739247	-0.001556399593	-0.003480913946
2.631578947368	-0.002856564797	-0.001513829065	-0.003182127946
2.756892230576	-0.002640125662	-0.001465752839	-0.002903768501
2.882205513784	-0.002435044410	-0.001413345001	-0.002646625305
3.007518796992	-0.002241648036	-0.001357663464	-0.002410106308
3.132832080201	-0.002060028952	-0.001299651156	-0.002192791461
3.258145363409	-0.001890095708	-0.001240139695	-0.001993259947
3.383458646617	-0.001731615022	-0.001179854827	-0.001810352424
3.508771929825	-0.001584246457	-0.001119423038	-0.001643058633
3.634085213033	-0.001447570899	-0.001059378870	-0.001490315940
3.759398496241	-0.001321113812	-0.001000172600	-0.001350915445
3.884711779449	-0.001204364109	-0.000942178009	-0.001223609723
4.010025062657	-0.001096789343	-0.000885700041	-0.001107300740
4.135338345865	-0.000997847827	-0.000830982199	-0.001001118362
4.260651629073	-0.000906998201	-0.000778213585	-0.000904346276
4.385964912281	-0.000823706865	-0.000727535509	-0.000816314747
4.511278195489	-0.000747453663	-0.000679047634	-0.000736354343
4.636591478697	-0.000677736118	-0.000632813622	-0.000663799273
4.761904761905	-0.000614072482	-0.000588866295	-0.000598011753
4.887218045113	-0.000556003824	-0.000547212300	-0.000538410124
5.012531328321	-0.000503095341	-0.000507836313	-0.000484481560
5.137844611529	-0.000454937036	-0.000470704787	-0.000435768811
5.263157894737	-0.000411143908	-0.000435769284	-0.000391841910
5.388471177945	-0.000371355754	-0.000402969409	-0.000352278683
5.513784461153	-0.000335236665	-0.000372235383	-0.000316666553
5.639097744361	-0.000302474301	-0.000343490286	-0.000284616491
5.764411027569	-0.000272778999	-0.000316651995	-0.000255773858
5.889724310777	-0.000245882766	-0.000291634845	-0.000229821229
6.015037593985	-0.000221538190	-0.000268351053	-0.000206475904
6.140350877193	-0.000199517309	-0.000246711914	-0.000185484607
6.265664160401	-0.000179610464	-0.000226628802	-0.000166617170
6.390977443609	-0.000161625149	-0.000208014007	-0.000149661391
6.516290726817	-0.000145384879	-0.000190781407	-0.000134420905
6.641604010025	-0.000130728084	-0.000174847019	-0.000120716269
6.766917293233	-0.000117507049	-0.000160129425	-0.000108387255
6.892230576441	-0.000105586886	-0.000146550106	-0.000097293511
7.017543859649	-0.000094844566	-0.000134033681	-0.000087312502
7.142857142857	-0.000085167993	-0.000122508080	-0.000078335955
7.268170426065	-0.000076455139	-0.000111904652	-0.000070266621
7.393483709273	-0.000068613225	-0.000102158219	-0.000063016105
7.518796992481	-0.000061557958	-0.000093207084	-0.000056503604
7.644110275689	-0.000055212819	-0.000084993013	-0.000050655294
7.769423558897	-0.000049508402	-0.000077461172	-0.000045404112
7.894736842105	-0.000044381799	-0.000070560056	-0.000040689695
8.020050125313	-0.000039776032	-0.000064241386	-0.000036458207
8.145363408521	-0.000035639531	-0.000058459998	-0.000032661848
8.270676691729	-0.000031925646	-0.000053173725	-0.000029258007
8.395989974937	-0.000028592208	-0.000048343262	-0.000026208229
8.521303258145	-0.000025601118	-0.000043932034	-0.000023477332
8.646616541353	-0.000022917975	-0.000039906055	-0.000021032914
8.771929824561	-0.000020511731	-0.000036233795	-0.000018845222
8.897243107769	-0.000018354382	-0.000032886040	-0.000016887185
9.022556390977	-0.000016420676	-0.000029835753	-0.000015134410
9.147869674185	-0.000014687861	-0.000027057948	-0.000013565095
9.273182957393	-0.000013135437	-0.000024529558	-0.000012159852
9.398496240602	-0.000011744951	-0.000022229308	-0.000010901467
9.523809523810	-0.000010499791	-0.000020137601	-0.000009774627
9.649122807018	-0.000009385014	-0.000018236401	-0.000008765636
9.774436090226	-0.000008387180	-0.000016509123	-0.000007862176
9.899749373434	-0.000007494205	-0.000014940534	-0.000007053106
10.025062656642	-0.000006695231	-0.000013516649	-0.000006328340
10.150375939850	-0.000005980504	-0.000012224645	-0.000005678779
10.275689223058	-0.000005341260	-0.000011052768	-0.000005096283
10.401002506266	-0.000004769634	-0.000009990257	-0.000004573648
10.526315789474	-0.000004258566	-0.000009027265	-0.000004104539
10.651629072682	-0.000003801721	-0.000008154786	-0.000003683397
10.776942355890	-0.000003393414	-0.000007364593	-0.000003305319
10.902255639098	-0.000003028550	-0.000006649171	-0.000002965952
11.027568922306	-0.000002702560	-0.000006001661	-0.000002661396
11.152882205514	-0.000002411348	-0.000005415808	-0.000002388132
11.278195488722	-0.000002151243	-0.000004885909	-0.000002142977
11.403508771930	-0.000001918958	-0.000004406769	-0.000001923045
11.528822055138	-0.000001711548	-0.000003973656	-0.000001725730
11.654135338346	-0.000001526375	-0.000003582265	-0.000001548686
11.779448621554	-0.000001361079	-0.000003228677	-0.000001389814
11.904761904762	-0.000001213546	-0.000002909332	-0.000001247247
12.030075187970	-0.000001081885	-0.000002620992	-0.000001119328
12.155388471178	-0.000000964403	-0.000002360716	-0.000001004583
12.280701754386	-0.000000859587	-0.000002125835	-0.000000901702
12.406015037594	-0.000000766084	-0.000001913925	-0.000000809504
12.531328320802	-0.000000682682	-0.000001722788	-0.000000726916
12.656641604010	-0.000000608299	-0.000001550428	-0.000000652957
12.781954887218	-0.000000541967	-0.000001395039	-0.000000586733
12.907268170426	-0.000000482822	-0.000001254982	-0.000000527425
13.032581453634	-0.000000430091	-0.000001128774	-0.000000474294
13.157894736842	-0.000000383083	-0.000001015070	-0.000000426674
13.283208020050	-0.000000341183	-0.000000912654	-0.000000383974
13.408521303258	-0.000000303838	-0.000000820426	-0.000000345669
13.533834586466	-0.000000270557	-0.000000737388	-0.000000311293
13.659147869674	-0.000000240901	-0.000000662642	-0.000000280436
13.784461152882	-0.000000214478	-0.000000595372	-0.000000252732
13.909774436090	-0.000000190937	-0.000000534843	-0.000000227857
14.035087719298	-0.000000169966	-0.000000480389	-0.000000205518
14.160401002506	-0.000000151286	-0.000000431411	-0.000000185452
14.285714285714	-0.000000134649	-0.000000387366	-0.000000167419
14.411027568922	-0.000000119832	-0.000000347764	-0.000000151206
14.536340852130	-0.000000106638	-0.000000312163	-0.000000136616
14.661654135338	-0.000000094889	-0.000000280166	-0.000000123475
14.786967418546	-0.000000084428	-0.000000251411	-0.000000111627
14.912280701754	-0.000000075116	-0.000000225575	-0.000000100936
15.037593984962	-0.000000066825	-0.000000202366	-0.000000091282
15.162907268170	-0.000000059446	-0.000000181519	-0.000000082560
15.288220551378	-0.000000052878	-0.000000162798	-0.000000074678
15.413533834586	-0.000000047032	-0.000000145988	-0.000000067557
15.538847117794	-0.000000041830	-0.000000130896	-0.000000061123
15.664160401003	-0.000000037201	-0.000000117349	-0.000000055312
15.789473684211	-0.000000033082	-0.000000105191	-0.000000050064
15.914786967419	-0.000000029417	-0.000000094280	-0.000000045325
16.040100250627	-0.000000026157	-0.000000084491	-0.000000041044
16.165413533835	-0.000000023257	-0.000000075709	-0.000000037176
16.290726817043	-0.000000020676	-0.000000067832	-0.000000033680
16.416040100251	-0.000000018381	-0.000000060767	-0.000000030520
16.541353383459	-0.000000016340	-0.000000054431	-0.000000027662
16.666666666667	-0.000000014525	-0.000000048751	-0.000000025075
16.791979949875	-0.000000012911	-0.000000043658	-0.000000022735
16.917293233083	-0.000000011475	-0.000000039093	-0.000000020618
17.042606516291	-0.000000010198	-0.000000035001	-0.000000018702
17.167919799499	-0.000000009063	-0.000000031335	-0.000000016970
17.293233082707	-0.000000008054	-0.000000028049	-0.000000015405
17.418546365915	-0.000000007157	-0.000000025106	-0.000000013991
17.543859649123	-0.000000006360	-0.000000022468	-0.000000012714
17.669172932331	-0.000000005651	-0.000000020106	-0.000000011562
17.794486215539	-0.000000005020	-0.000000017991	-0.000000010522
17.919799498747	-0.000000004460	-0.000000016096	-0.000000009581
18.045112781955	-0.000000003963	-0.000000014400	-0.000000008731
18.170426065163	-0.000000003520	-0.000000012881	-0.000000007962
18.295739348371	-0.000000003127	-0.000000011521	-0.000000007264
18.421052631579	-0.000000002778	-0.000000010304	-0.000000006632
18.546365914787	-0.000000002467	-0.000000009214	-0.000000006058
18.671679197995	-0.000000002191	-0.000000008239	-0.000000005536
18.796992481203	-0.000000001946	-0.000000007367	-0.000000005062
18.922305764411	-0.000000001728	-0.000000006586	-0.000000004631
19.047619047619	-0.000000001535	-0.000000005887	-0.000000004239
19.172932330827	-0.000000001363	-0.000000005263	-0.000000003882
19.298245614035	-0.000000001210	-0.000000004704	-0.000000003558
19.423558897243	-0.000000001075	-0.000000004204	-0.000000003262
19.548872180451	-0.000000000954	-0.000000003757	-0.000000002993
19.674185463659	-0.000000000847	-0.000000003357	-0.000000002748
19.799498746867	-0.000000000752	-0.000000002999	-0.000000002524
19.924812030075	-0.000000000668	-0.000000002680	-0.000000002319
20.050125313283	-0.000000000593	-0.000000002394	-0.000000002132
20.175438596491	-0.000000000526	-0.000000002138	-0.000000001961
20.300751879699	-0.000000000467	-0.000000001910	-0.000000001803
20.426065162907	-0.000000000415	-0.000000001706	-0.000000001659
20.551378446115	-0.000000000368	-0.000000001524	-0.000000001526
20.676691729323	-0.000000000327	-0.000000001361	-0.000000001404
20.802005012531	-0.000000000290	-0.000000001215	-0.000000001291
20.927318295739	-0.000000000257	-0.000000001085	-0.000000001188
21.052631578947	-0.000000000228	-0.000000000968	-0.000000001093
21.177944862155	-0.000000000203	-0.000000000865	-0.000000001006
21.303258145363	-0.000000000180	-0.000000000772	-0.000000000926
21.428571428571	-0.000000000160	-0.000000000689	-0.000000000852
21.553884711779	-0.000000000142	-0.000000000615	-0.000000000785
21.679197994987	-0.000000000126	-0.000000000549	-0.000000000723
21.804511278195	-0.000000000112	-0.000000000490	-0.000000000666
21.929824561404	-0.000000000099	-0.000000000437	-0.000000000614
22.055137844612	-0.000000000088	-0.000000000390	-0.000000000566
22.180451127820	-0.000000000078	-0.000000000348	-0.000000000522
22.305764411028	-0.000000000069	-0.000000000311	-0.000000000481
22.431077694236	-0.000000000061	-0.000000000277	-0.000000000444
22.556390977444	-0.000000000054	-0.000000000247	-0.000000000409
22.681704260652	-0.000000000048	-0.000000000220	-0.000000000377
22.807017543860	-0.000000000043	-0.000000000197	-0.000000000348
22.932330827068	-0.000000000038	-0.000000000175	-0.000000000321
23.057644110276	-0.000000000034	-0.000000000156	-0.000000000296
23.182957393484	-0.000000000030	-0.000000000140	-0.000000000274
23.308270676692	-0.000000000027	-0.000000000124	-0.000000000253
23.433583959900	-0.000000000024	-0.000000000111	-0.000000000233
23.558897243108	-0.000000000021	-0.000000000099	-0.000000000216
23.684210526316	-0.000000000018	-0.000000000088	-0.000000000200
23.809523809524	-0.000000000016	-0.000000000079	-0.000000000185
23.934837092732	-0.000000000015	-0.000000000070	-0.000000000171
24.060150375940	-0.000000000013	-0.000000000063	-0.000000000159
24.185463659148	-0.000000000011	-0.000000000056	-0.000000000147
24.310776942356	-0.000000000010	-0.000000000050	-0.000000000136
24.436090225564	-0.000000000009	-0.000000000044	-0.000000000127
24.561403508772	-0.000000000008	-0.000000000039	-0.000000000117
24.686716791980	-0.000000000007	-0.000000000035	-0.000000000109
24.812030075188	-0.000000000006	-0.000000000031	-0.000000000101
24.937343358396	-0.000000000006	-0.000000000028	-0.000000000094
25.062656641604	-0.000000000005	-0.000000000025	-0.000000000087
25.187969924812	-0.000000000004	-0.000000000022	-0.000000000081
25.313283208020	-0.000000000004	-0.000000000020	-0.000000000075
25.438596491228	-0.000000000003	-0.000000000018	-0.000000000070
25.563909774436	-0.000000000003	-0.000000000016	-0.000000000065
25.689223057644	-0.000000000003	-0.000000000014	-0.000000000061
25.814536340852	-0.000000000002	-0.000000000012	-0.000000000056
25.939849624060	-0.000000000002	-0.000000000011	-0.000000000052
26.065162907268	-0.000000000002	-0.000000000010	-0.000000000049
26.190476190476	-0.000000000002	-0.000000000009	-0.000000000045
26.315789473684	-0.000000000001	-0.000000000008	-0.000000000042
26.441102756892	-0.000000000001	-0.000000000007	-0.000000000039
26.566416040100	-0.000000000001	-0.000000000006	-0.000000000037
26.691729323308	-0.000000000001	-0.000000000006	-0.000000000034
26.817042606516	-0.000000000001	-0.000000000005	-0.000000000032
26.942355889724	-0.000000000001	-0.000000000004	-0.000000000030
27.067669172932	-0.000000000001	-0.000000000004	-0.000000000028
27.192982456140	-0.000000000001	-0.000000000003	-0.000000000026
27.318295739348	-0.000000000001	-0.000000000003	-0.000000000024
27.443609022556	-0.000000000000	-0.000000000003	-0.000000000022
27.568922305764	-0.000000000000	-0.000000000002	-0.000000000021
27.694235588972	-0.000000000000	-0.000000000002	-0.000000000019
27.819548872180	-0.000000000000	-0.000000000002	-0.000000000018
27.944862155388	-0.000000000000	-0.000000000002	-0.000000000017
28.070175438596	-0.000000000000	-0.000000000002	-0.000000000016
28.195488721805	-0.000000000000	-0.000000000001	-0.000000000014
28.320802005013	-0.000000000000	-0.000000000001	-0.000000000013
28.446115288221	-0.000000000000	-0.000000000001	-0.000000000013
28.571428571429	-0.000000000000	-0.000000000001	-0.000000000012
28.696741854637	-0.000000000000	-0.000000000001	-0.000000000011
28.822055137845	-0.000000000000	-0.000000000001	-0.000000000010
28.947368421053	-0.000000000000	-0.000000000001	-0.000000000009
29.072681704261	-0.000000000000	-0.000000000001	-0.000000000009
29.197994987469	-0.000000000000	-0.000000000001	-0.000000000008
29.323308270677	-0.000000000000	-0.000000000000	-0.000000000008
29.448621553885	-0.000000000000	-0.000000000000	-0.000000000007
29.573934837093	-0.000000000000	-0.000000000000	-0.000000000007
29.699248120301	-0.000000000000	-0.000000000000	-0.000000000006
29.824561403509	-0.000000000000	-0.000000000000	-0.000000000006
29.949874686717	-0.000000000000	-0.000000000000	-0.000000000005
30.075187969925	-0.000000000000	-0.000000000000	-0.000000000005
30.200501253133	-0.000000000000	-0.000000000000	-0.000000000005
30.325814536341	-0.000000000000	-0.000000000000	-0.000000000004
30.451127819549	-0.000000000000	-0.000000000000	-0.000000000004
30.576441102757	-0.000000000000	-0.000000000000	-0.000000000004
30.701754385965	-0.000000000000	-0.000000000000	-0.000000000003
30.827067669173	-0.000000000000	-0.000000000000	-0.000000000003
30.952380952381	-0.000000000000	-0.000000000000	-0.000000000003
31.077694235589	-0.000000000000	-0.000000000000	-0.000000000003
31.203007518797	-0.000000000000	-0.000000000000	-0.000000000003
31.328320802005	-0.000000000000	-0.000000000000	-0.000000000002
31.453634085213	-0.000000000000	-0.000000000000	-0.000000000002
31.578947368421	-0.000000000000	-0.000000000000	-0.000000000002
31.704260651629	-0.000000000000	-0.000000000000	-0.000000000002
31.829573934837	-0.000000000000	-0.000000000000	-0.000000000002
31.954887218045	-0.000000000000	-0.000000000000	-0.000000000002
32.080200501253	-0.000000000000	-0.000000000000	-0.000000000002
32.205513784461	-0.000000000000	-0.000000000000	-0.000000000002
32.330827067669	-0.000000000000	-0.000000000000	-0.000000000001
32.456140350877	-0.000000000000	-0.000000000000	-0.000000000001
32.581453634085	-0.000000000000	-0.000000000000	-0.000000000001
32.706766917293	-0.000000000000	-0.000000000000	-0.000000000001
32.832080200501	-0.000000000000	-0.000000000000	-0.000000000001
32.957393483709	-0.000000000000	-0.000000000000	-0.000000000001
33.082706766917	-0.000000000000	-0.000000000000	-0.000000000001
33.208020050125	-0.000000000000	-0.000000000000	-0.000000000001
33.333333333333	-0.000000000000	-0.000000000000	-0.000000000001
33.458646616541	-0.000000000000	-0.000000000000	-0.000000000001
33.583959899749	-0.000000000000	-0.000000000000	-0.000000000001
33.709273182957	-0.000000000000	-0.000000000000	-0.000000000001
33.834586466165	-0.000000000000	-0.000000000000	-0.000000000001
33.959899749373	-0.000000000000	-0.000000000000	-0.000000000001
34.085213032581	-0.000000000000	-0.000000000000	-0.000000000001
34.210526315789	-0.000000000000	-0.000000000000	-0.000000000001
34.335839598997	-0.000000000000	-0.000000000000	-0.000000000000
34.461152882206	-0.000000000000	-0.000000000000	-0.000000000000
34.586466165414	-0.000000000000	-0.000000000000	-0.000000000000
34.711779448622	-0.000000000000	-0.000000000000	-0.000000000000
34.837092731830	-0.000000000000	-0.000000000000	-0.000000000000
34.962406015038	-0.000000000000	-0.000000000000	-0.000000000000
35.087719298246	-0.000000000000	-0.000000000000	-0.000000000000
35.213032581454	-0.000000000000	-0.000000000000	-0.000000000000
35.338345864662	-0.000000000000	-0.000000000000	-0.000000000000
35.463659147870	-0.000000000000	-0.000000000000	-0.000000000000
35.588972431078	-0.000000000000	-0.000000000000	-0.000000000000
35.714285714286	-0.000000000000	-0.000000000000	-0.000000000000
35.839598997494	-0.000000000000	-0.000000000000	-0.000000000000
35.964912280702	-0.000000000000	-0.000000000000	-0.000000000000
36.090225563910	-0.000000000000	-0.000000000000	-0.000000000000
36.215538847118	-0.000000000000	-0.000000000000	-0.000000000000
36.340852130326	-0.000000000000	-0.000000000000	-0.000000000000
36.466165413534	-0.000000000000	-0.000000000000	-0.000000000000
36.591478696742	-0.000000000000	-0.000000000000	-0.000000000000
36.716791979950	-0.000000000000	-0.000000000000	-0.000000000000
36.842105263158	-0.000000000000	-0.000000000000	-0.000000000000
36.967418546366	-0.000000000000	-0.000000000000	-0.000000000000
37.092731829574	-0.000000000000	-0.000000000000	-0.000000000000
37.218045112782	-0.000000000000	-0.000000000000	-0.000000000000
37.343358395990	-0.000000000000	-0.000000000000	-0.000000000000
37.468671679198	-0.000000000000	-0.000000000000	-0.000000000000
37.593984962406	-0.000000000000	-0.000000000000	-0.000000000000
37.719298245614	-0.000000000000	-0.000000000000	-0.000000000000
37.844611528822	-0.000000000000	-0.000000000000	-0.000000000000
37.969924812030	-0.000000000000	-0.000000000000	-0.000000000000
38.095238095238	-0.000000000000	-0.000000000000	-0.000000000000
38.220551378446	-0.000000000000	-0.000000000000	-0.000000000000
38.345864661654	-0.000000000000	-0.000000000000	-0.000000000000
38.471177944862	-0.000000000000	-0.000000000000	-0.000000000000
38.596491228070	-0.000000000000	-0.000000000000	-0.000000000000
38.721804511278	-0.000000000000	-0.000000000000	-0.000000000000
38.847117794486	-0.000000000000	-0.000000000000	-0.000000000000
38.972431077694	-0.000000000000	-0.000000000000	-0.000000000000
39.097744360902	-0.000000000000	-0.000000000000	-0.000000000000
39.223057644110	-0.000000000000	-0.000000000000	-0.000000000000
39.348370927318	-0.000000000000	-0.000000000000	-0.000000000000
39.473684210526	-0.000000000000	-0.000000000000	-0.000000000000
39.598997493734	-0.000000000000	-0.000000000000	-0.000000000000
39.724310776942	-0.000000000000	-0.000000000000	-0.000000000000
39.849624060150	-0.000000000000	-0.000000000000	-0.000000000000
39.974937343358	-0.000000000000	-0.000000000000	-0.000000000000
40.100250626566	-0.000000000000	-0.000000000000	-0.000000000000
40.225563909774	-0.000000000000	-0.000000000000	-0.000000000000
40.350877192982	-0.000000000000	-0.000000000000	-0.000000000000
40.476190476190	-0.000000000000	-0.000000000000	-0.000000000000
40.601503759398	-0.000000000000	-0.000000000000	-0.000000000000
40.726817042607	-0.000000000000	-0.000000000000	-0.000000000000
40.852130325815	-0.000000000000	-0.000000000000	-0.000000000000
40.977443609023	-0.000000000000	-0.000000000000	-0.000000000000
41.102756892231	-0.000000000000	-0.000000000000	-0.000000000000
41.228070175439	-0.000000000000	-0.000000000000	-0.000000000000
41.353383458647	-0.000000000000	-0.000000000000	-0.000000000000
41.478696741855	-0.000000000000	-0.000000000000	-0.000000000000
41.604010025063	-0.000000000000	-0.000000000000	-0.000000000000
41.729323308271	-0.000000000000	-0.000000000000	-0.000000000000
41.854636591479	-0.000000000000	-0.000000000000	-0.000000000000
41.979949874687	-0.000000000000	-0.000000000000	-0.000000000000
42.105263157895	-0.000000000000	-0.000000000000	-0.000000000000
42.230576441103	-0.000000000000	-0.000000000000	-0.000000000000
42.355889724311	-0.000000000000	-0.000000000000	-0.000000000000
42.481203007519	-0.000000000000	-0.000000000000	-0.000000000000
42.606516290727	-0.000000000000	-0.000000000000	-0.000000000000
42.731829573935	-0.000000000000	-0.000000000000	-0.000000000000
42.857142857143	-0.000000000000	-0.000000000000	-0.000000000000
42.982456140351	-0.000000000000	-0.000000000000	-0.000000000000
43.107769423559	-0.000000000000	-0.000000000000	-0.000000000000
43.233082706767	-0.000000000000	-0.000000000000	-0.000000000000
43.358395989975	-0.000000000000	-0.000000000000	-0.000000000000
43.483709273183	-0.000000000000	-0.000000000000	-0.000000000000
43.609022556391	-0.000000000000	-0.000000000000	-0.000000000000
43.734335839599	-0.000000000000	-0.000000000000	-0.000000000000
43.859649122807	-0.000000000000	-0.000000000000	-0.000000000000
43.984962406015	-0.000000000000	-0.000000000000	-0.000000000000
44.110275689223	-0.000000000000	-0.000000000000	-0.000000000000
44.235588972431	-0.000000000000	-0.000000000000	-0.000000000000
44.360902255639	-0.000000000000	-0.000000000000	-0.000000000000
44.486215538847	-0.000000000000	-0.000000000000	-0.000000000000
44.611528822055	-0.000000000000	-0.000000000000	-0.000000000000
44.736842105263	-0.000000000000	-0.000000000000	-0.000000000000
44.862155388471	-0.000000000000	-0.000000000000	-0.000000000000
44.987468671679	-0.000000000000	-0.000000000000	-0.000000000000
45.112781954887	-0.000000000000	-0.000000000000	-0.000000000000
45.238095238095	-0.000000000000	-0.000000000000	-0.000000000000
45.363408521303	-0.000000000000	-0.000000000000	-0.000000000000
45.488721804511	-0.000000000000	-0.000000000000	-0.000000000000
45.614035087719	-0.000000000000	-0.000000000000	-0.000000000000
45.739348370927	-0.000000000000	-0.000000000000	-0.000000000000
45.864661654135	-0.000000000000	-0.000000000000	-0.000000000000
45.989974937343	-0.000000000000	-0.000000000000	-0.000000000000
46.115288220551	-0.000000000000	-0.000000000000	-0.000000000000
46.240601503759	-0.000000000000	-0.000000000000	-0.000000000000
46.365914786967	-0.000000000000	-0.000000000000	-0.000000000000
46.491228070175	-0.000000000000	-0.000000000000	-0.000000000000
46.616541353383	-0.000000000000	-0.000000000000	-0.000000000000
46.741854636591	-0.000000000000	-0.000000000000	-0.000000000000
46.867167919799	-0.000000000000	-0.000000000000	-0.000000000000
46.992481203008	-0.000000000000	-0.000000000000	-0.000000000000
47.117794486216	-0.000000000000	-0.000000000000	-0.000000000000
47.243107769424	-0.000000000000	-0.000000000000	-0.000000000000
47.368421052632	-0.000000000000	-0.000000000000	-0.000000000000
47.493734335840	-0.000000000000	-0.000000000000	-0.000000000000
47.619047619048	-0.000000000000	-0.000000000000	-0.000000000000
47.744360902256	-0.000000000000	-0.000000000000	-0.000000000000
47.869674185464	-0.000000000000	-0.000000000000	-0.000000000000
47.994987468672	-0.000000000000	-0.000000000000	-0.000000000000
48.120300751880	-0.000000000000	-0.000000000000	-0.000000000000
48.245614035088	-0.000000000000	-0.000000000000	-0.000000000000
48.370927318296	-0.000000000000	-0.000000000000	-0.000000000000
48.496240601504	-0.000000000000	-0.000000000000	-0.000000000000
48.621553884712	-0.000000000000	-0.000000000000	-0.000000000000
48.746867167920	-0.000000000000	-0.000000000000	-0.000000000000
48.872180451128	-0.000000000000	-0.000000000000	-0.000000000000
48.997493734336	-0.000000000000	-0.000000000000	-0.000000000000
49.122807017544	-0.000000000000	-0.000000000000	-0.000000000000
49.248120300752	-0.000000000000	-0.000000000000	-0.000000000000
49.373433583960	-0.000000000000	-0.000000000000	-0.000000000000
49.498746867168	-0.000000000000	-0.000000000000	-0.000000000000
49.624060150376	-0.000000000000	-0.000000000000	-0.000000000000
49.749373433584	-0.000000000000	-0.000000000000	-0.000000000000
49.874686716792	-0.000000000000	-0.000000000000	-0.000000000000
50.000000000000	-0.000000000000	-0.000000000000	-0.000000000000


==> anc/divergent_multipole_0_t0_0.5_t_10.dat <==
0.000000000000	0.168492356756	0.997164551238	-0.309538978699
0.020040080160	0.249442406529	0.840088432360	-0.080838540412
0.040080160321	0.312096818040	0.714087826737	0.096637198344
0.060120240481	0.359422682322	0.614054381441	0.231622981246
0.080160320641	0.393989975712	0.535581606131	0.331619028698
0.100200400802	0.418017349339	0.474881715773	0.403041281012
0.120240480962	0.433413249893	0.428711182082	0.451355490980
0.140280561122	0.441812800584	0.394304172420	0.481196728293
0.160320641283	0.444610835197	0.369313125577	0.496475720250
0.180360721443	0.442991444927	0.351755779060	0.500473326460
0.200400801603	0.437954367022	0.339968022345	0.495924328893
0.220440881764	0.430338516087	0.332562005698	0.485091611905
0.240480961924	0.420842932853	0.328388984747	0.469831708965
0.260521042084	0.410045401332	0.326506427501	0.451652603150
0.280561122244	0.398418963227	0.326148953183	0.431764586319
0.300601202405	0.386346538251	0.326702711411	0.411124906683
0.320641282565	0.374133840373	0.327682846134	0.390476865745
0.340681362725	0.362020762940	0.328713721657	0.370383962710
0.360721442886	0.350191389936	0.329511618188	0.351259627032
0.380761523046	0.338782776211	0.329869631929	0.333393027378
0.400801603206	0.327892626377	0.329644539906	0.316971397452
0.420841683367	0.317585989919	0.328745412821	0.302099275554
0.440881763527	0.307901079020	0.327123780215	0.288815015055
0.460921843687	0.298854305496	0.324765171423	0.277104886853
0.480961923848	0.290444623912	0.321681873356	0.266915062014
0.501002004008	0.282657259552	0.317906762028	0.258161732988
0.521042084168	0.275466892146	0.313488079337	0.250739604677
0.541082164329	0.268840359229	0.308485039749	0.244528962102
0.561122244489	0.262738936572	0.302964163594	0.239401499128
0.581162324649	0.257120247276	0.296996244542	0.235225072599
0.601202404810	0.251939845810	0.290653868715	0.231867528016
0.621242484970	0.247152518404	0.284009411876	0.229199726439
0.641282565130	0.242713336845	0.277133449192	0.227097887488
0.661322645291	0.238578498710	0.270093519447	0.225445349925
0.681362725451	0.234705983477	0.262953192162	0.224133839305
0.701402805611	0.231056050667	0.255771392065	0.223064321374
0.721442885772	0.227591603214	0.248601940733	0.222147510173
0.741482965932	0.224278436602	0.241493280060	0.221304091175
0.761523046092	0.221085391872	0.234488346546	0.220464711962
0.781563126253	0.217984428456	0.227624569318	0.219569786040
0.801603206413	0.214950630827	0.220933968258	0.218569149211
0.821643286573	0.211962161206	0.214443331761	0.217421602400
0.841683366733	0.209000168986	0.208174456403	0.216094369964
0.861723446894	0.206048666142	0.202144433311	0.214562498194
0.881763527054	0.203094376614	0.196365968200	0.212808214860
0.901803607214	0.200126566549	0.190847724014	0.210820267340
0.921843687375	0.197136861284	0.185594676836	0.208593253839
0.941883767535	0.194119054054	0.180608477259	0.206126959679
0.961923847695	0.191068910633	0.175887810737	0.203425708306
0.981963927856	0.187983973431	0.171428751642	0.200497734757
1.002004008016	0.184863367938	0.167225106750	0.197354587556
1.022044088176	0.181707613880	0.163268744801	0.194010563575
1.042084168337	0.178518442997	0.159549909533	0.190482179124
1.062124248497	0.175298624900	0.156057514291	0.186787679437
1.082164328657	0.172051802171	0.152779416846	0.182946587830
1.102204408818	0.168782335497	0.149702673591	0.178979295028
1.122244488978	0.165495159420	0.146813772667	0.174906688516
1.142284569138	0.162195649021	0.144098845950	0.170749821255
1.162324649299	0.158889497687	0.141543860072	0.166529618664
1.182364729459	0.155582605944	0.139134786967	0.162266622445
1.202404809619	0.152280981194	0.136857754525	0.157980769548
1.222444889780	0.148990648111	0.134699178192	0.153691204389
1.242484969940	0.145717569322	0.132645874392	0.149416122280
1.262525050100	0.142467575981	0.130685156787	0.145172641953
1.282565130261	0.139246307728	0.128804916419	0.140976704988
1.302605210421	0.136059161547	0.126993686850	0.136842999953
1.322645290581	0.132911248958	0.125240695408	0.132784909075
1.342685370741	0.129807360995	0.123535901663	0.128814475280
1.362725450902	0.126751940389	0.121870024261	0.124942387529
1.382765531062	0.123749060391	0.120234557197	0.121177982417
1.402805611222	0.120802409669	0.118621776601	0.117529260101
1.422845691383	0.117915282713	0.117024739068	0.114002912721
1.442885771543	0.115090575222	0.115437272505	0.110604363572
1.462925851703	0.112330783940	0.113853960455	0.107337815391
1.482965931864	0.109638010435	0.112270120762	0.104206306242
1.503006012024	0.107013968358	0.110681779434	0.101211771579
1.523046092184	0.104459993714	0.109085640470	0.098355111183
1.543086172345	0.101977057726	0.107479052379	0.095636259784
1.563126252505	0.099565781887	0.105859972069	0.093054260281
1.583166332665	0.097226454832	0.104226926713	0.090607338561
1.603206412826	0.094959050676	0.102578974164	0.088292979055
1.623246492986	0.092763248508	0.100915662422	0.086108000232
1.643286573146	0.090638452744	0.099236988619	0.084048629331
1.663326653307	0.088583814065	0.097543357936	0.082110575726
1.683366733467	0.086598250714	0.095835542813	0.080289102404
1.703406813627	0.084680469920	0.094114642782	0.078579095085
1.723446893788	0.082828989260	0.092382045200	0.076975128623
1.743486973948	0.081042157784	0.090639387132	0.075471530363
1.763527054108	0.079318176756	0.088888518579	0.074062440207
1.783567134269	0.077655119873	0.087131467239	0.072741867189
1.803607214429	0.076050952847	0.085370404928	0.071503742413
1.823647294589	0.074503552264	0.083607615789	0.070341968257
1.843687374749	0.073010723623	0.081845466358	0.069250463791
1.863727454910	0.071570218503	0.080086377568	0.068223206380
1.883767535070	0.070179750803	0.078332798714	0.067254269495
1.903807615230	0.068837012004	0.076587183413	0.066337856771
1.923847695391	0.067539685451	0.074851967553	0.065468332388
1.943887775551	0.066285459603	0.073129549221	0.064640247862
1.963927855711	0.065072040273	0.071422270577	0.063848365363
1.983967935872	0.063897161845	0.069732401654	0.063087677684
2.004008016032	0.062758597472	0.068062126000	0.062353425010
2.024048096192	0.061654168282	0.066413528141	0.061641108630
2.044088176353	0.060581751600	0.064788582763	0.060946501766
2.064128256513	0.059539288221	0.063189145570	0.060265657676
2.084168336673	0.058524788760	0.061616945716	0.059594915205
2.104208416834	0.057536339111	0.060073579742	0.058930901976
2.124248496994	0.056572105052	0.058560506926	0.058270535363
2.144288577154	0.055630336046	0.057079045967	0.057611021464
2.164328657315	0.054709368257	0.055630372900	0.056949852207
2.184368737475	0.053807626848	0.054215520166	0.056284800798
2.204408817635	0.052923627590	0.052835376741	0.055613915649
2.224448897796	0.052055977826	0.051490689238	0.054935512968
2.244488977956	0.051203376844	0.050182063893	0.054248168162
2.264529058116	0.050364615700	0.048909969353	0.053550706203
2.284569138277	0.049538576526	0.047674740179	0.052842191110
2.304609218437	0.048724231381	0.046476580987	0.052121914683
2.324649298597	0.047920640679	0.045315571152	0.051389384614
2.344689378758	0.047126951240	0.044191669987	0.050644312110
2.364729458918	0.046342393998	0.043104722347	0.049886599143
2.384769539078	0.045566281413	0.042054464572	0.049116325430
2.404809619238	0.044798004625	0.041040530714	0.048333735253
2.424849699399	0.044037030375	0.040062458985	0.047539224207
2.444889779559	0.043282897741	0.039119698375	0.046733325973
2.464929859719	0.042535214718	0.038211615369	0.045916699179
2.484969939880	0.041793654662	0.037337500745	0.045090114440
2.505010020040	0.041057952650	0.036496576371	0.044254441632
2.525050100200	0.040327901756	0.035688001989	0.043410637456
2.545090180361	0.039603349293	0.034910881930	0.042559733355
2.565130260521	0.038884193032	0.034164271737	0.041702823819
2.585170340681	0.038170377416	0.033447184649	0.040841055123
2.605210420842	0.037461889805	0.032758597935	0.039975614532
2.625250501002	0.036758756760	0.032097459042	0.039107720003
2.645290581162	0.036061040372	0.031462691542	0.038238610395
2.665330661323	0.035368834684	0.030853200848	0.037369536229
2.685370741483	0.034682262180	0.030267879696	0.036501750989
2.705410821643	0.034001470385	0.029705613374	0.035636502983
2.725450901804	0.033326628565	0.029165284678	0.034775027776
2.745490981964	0.032657924553	0.028645778605	0.033918541184
2.765531062124	0.031995561696	0.028145986760	0.033068232838
2.785571142285	0.031339755935	0.027664811475	0.032225260307
2.805611222445	0.030690733027	0.027201169648	0.031390743781
2.825651302605	0.030048725905	0.026753996289	0.030565761294
2.845691382766	0.029413972186	0.026322247774	0.029751344480
2.865731462926	0.028786711827	0.025904904824	0.028948474856
2.885771543086	0.028167184931	0.025500975194	0.028158080597
2.905811623246	0.027555629704	0.025109496084	0.027381033807
2.925851703407	0.026952280557	0.024729536282	0.026618148253
2.945891783567	0.026357366363	0.024360198044	0.025870177545
2.965931863727	0.025771108857	0.024000618712	0.025137813752
2.985971943888	0.025193721183	0.023649972085	0.024421686412
3.006012024048	0.024625406578	0.023307469555	0.023722361936
3.026052104208	0.024066357205	0.022972361006	0.023040343369
3.046092184369	0.023516753109	0.022643935503	0.022376070491
3.066132264529	0.022976761315	0.022321521761	0.021729920234
3.086172344689	0.022446535038	0.022004488426	0.021102207394
3.106212424850	0.021926213035	0.021692244162	0.020493185612
3.126252505010	0.021415919050	0.021384237567	0.019903048607
3.146292585170	0.020915761393	0.021079956921	0.019331931630
3.166332665331	0.020425832607	0.020778929781	0.018779913134
3.186372745491	0.019946209248	0.020480722439	0.018247016611
3.206412825651	0.019476951752	0.020184939240	0.017733212612
3.226452905812	0.019018104399	0.019891221788	0.017238420894
3.246492985972	0.018569695353	0.019599248040	0.016762512700
3.266533066132	0.018131736786	0.019308731302	0.016305313144
3.286573146293	0.017704225074	0.019019419136	0.015866603682
3.306613226453	0.017287141057	0.018731092191	0.015446124653
3.326653306613	0.016880450365	0.018443562961	0.015043577877
3.346693386774	0.016484103796	0.018156674492	0.014658629292
3.366733466934	0.016098037750	0.017870299034	0.014290911612
3.386773547094	0.015722174703	0.017584336648	0.013940027005
3.406813627255	0.015356423732	0.017298713794	0.013605549756
3.426853707415	0.015000681061	0.017013381875	0.013287028931
3.446893787575	0.014654830653	0.016728315784	0.012983991001
3.466933867735	0.014318744823	0.016443512424	0.012695942445
3.486973947896	0.013992284871	0.016158989231	0.012422372300
3.507014028056	0.013675301740	0.015874782706	0.012162754658
3.527054108216	0.013367636683	0.015590946943	0.011916551106
3.547094188377	0.013069121943	0.015307552181	0.011683213095
3.567134268537	0.012779581441	0.015024683374	0.011462184231
3.587174348697	0.012498831470	0.014742438778	0.011252902498
3.607214428858	0.012226681382	0.014460928571	0.011054802380
3.627254509018	0.011962934285	0.014180273511	0.010867316906
3.647294589178	0.011707387722	0.013900603614	0.010689879597
3.667334669339	0.011459834353	0.013622056889	0.010521926317
3.687374749499	0.011220062623	0.013344778098	0.010362897029
3.707414829659	0.010987857415	0.013068917569	0.010212237449
3.727454909820	0.010763000698	0.012794630056	0.010069400600
3.747494989980	0.010545272149	0.012522073638	0.009933848260
3.767535070140	0.010334449763	0.012251408678	0.009805052315
3.787575150301	0.010130310445	0.011982796826	0.009682496008
3.807615230461	0.009932630578	0.011716400073	0.009565675078
3.827655310621	0.009741186575	0.011452379861	0.009454098815
3.847695390782	0.009555755401	0.011190896243	0.009347290997
3.867735470942	0.009376115080	0.010932107095	0.009244790748
3.887775551102	0.009202045173	0.010676167384	0.009146153285
3.907815631263	0.009033327234	0.010423228485	0.009050950580
3.927855711423	0.008869745237	0.010173437554	0.008958771932
3.947895791583	0.008711085988	0.009926936947	0.008869224444
3.967935871743	0.008557139497	0.009683863695	0.008781933421
3.987975951904	0.008407699336	0.009444349026	0.008696542682
4.008016032064	0.008262562968	0.009208517937	0.008612714795
4.028056112224	0.008121532050	0.008976488818	0.008530131234
4.048096192385	0.007984412710	0.008748373108	0.008448492465
4.068136272545	0.007851015803	0.008524275018	0.008367517963
4.088176352705	0.007721157136	0.008304291278	0.008286946159
4.108216432866	0.007594657678	0.008088510936	0.008206534336
4.128256513026	0.007471343734	0.007877015198	0.008126058453
4.148296593186	0.007351047110	0.007669877302	0.008045312923
4.168336673347	0.007233605244	0.007467162435	0.007964110338
4.188376753507	0.007118861324	0.007268927679	0.007882281146
4.208416833667	0.007006664374	0.007075221997	0.007799673285
4.228456913828	0.006896869331	0.006886086245	0.007716151773
4.248496993988	0.006789337097	0.006701553224	0.007631598268
4.268537074148	0.006683934570	0.006521647745	0.007545910586
4.288577154309	0.006580534662	0.006346386738	0.007459002199
4.308617234469	0.006479016295	0.006175779372	0.007370801697
4.328657314629	0.006379264384	0.006009827207	0.007281252228
4.348697394790	0.006281169802	0.005848524360	0.007190310924
4.368737474950	0.006184629331	0.005691857696	0.007097948305
4.388777555110	0.006089545602	0.005539807040	0.007004147665
4.408817635271	0.005995827014	0.005392345392	0.006908904449
4.428857715431	0.005903387651	0.005249439170	0.006812225629
4.448897795591	0.005812147182	0.005111048464	0.006714129055
4.468937875752	0.005722030749	0.004977127292	0.006614642824
4.488977955912	0.005632968848	0.004847623877	0.006513804626
4.509018036072	0.005544897203	0.004722480927	0.006411661109
4.529058116232	0.005457756628	0.004601635924	0.006308267232
4.549098196393	0.005371492885	0.004485021416	0.006203685632
4.569138276553	0.005286056531	0.004372565317	0.006097985992
4.589178356713	0.005201402764	0.004264191211	0.005991244422
4.609218436874	0.005117491265	0.004159818652	0.005883542843
4.629258517034	0.005034286027	0.004059363470	0.005774968388
4.649298597194	0.004951755193	0.003962738077	0.005665612812
4.669338677355	0.004869870878	0.003869851771	0.005555571922
4.689378757515	0.004788609001	0.003780611034	0.005444945010
4.709418837675	0.004707949106	0.003694919835	0.005333834316
4.729458917836	0.004627874183	0.003612679925	0.005222344497
4.749498997996	0.004548370499	0.003533791121	0.005110582119
4.769539078156	0.004469427411	0.003458151599	0.004998655170
4.789579158317	0.004391037194	0.003385658170	0.004886672583
4.809619238477	0.004313194866	0.003316206550	0.004774743787
4.829659318637	0.004235898011	0.003249691630	0.004662978279
4.849699398798	0.004159146607	0.003186007731	0.004551485205
4.869739478958	0.004082942856	0.003125048855	0.004440372978
4.889779559118	0.004007291016	0.003066708926	0.004329748902
4.909819639279	0.003932197235	0.003010882024	0.004219718829
4.929859719439	0.003857669390	0.002957462604	0.004110386827
4.949899799599	0.003783716927	0.002906345718	0.004001854876
4.969939879760	0.003710350712	0.002857427211	0.003894222585
4.989979959920	0.003637582871	0.002810603920	0.003787586922
5.010020040080	0.003565426654	0.002765773860	0.003682041976
5.030060120240	0.003493896285	0.002722836396	0.003577678729
5.050100200401	0.003423006830	0.002681692407	0.003474584856
5.070140280561	0.003352774062	0.002642244445	0.003372844539
5.090180360721	0.003283214335	0.002604396872	0.003272538305
5.110220440882	0.003214344460	0.002568056003	0.003173742878
5.130260521042	0.003146181587	0.002533130221	0.003076531052
5.150300601202	0.003078743097	0.002499530099	0.002980971584
5.170340681363	0.003012046488	0.002467168499	0.002887129101
5.190380761523	0.002946109280	0.002435960668	0.002795064025
5.210420841683	0.002880948914	0.002405824327	0.002704832513
5.230460921844	0.002816582663	0.002376679737	0.002616486415
5.250501002004	0.002753027544	0.002348449778	0.002530073248
5.270541082164	0.002690300239	0.002321059994	0.002445636177
5.290581162325	0.002628417018	0.002294438651	0.002363214020
5.310621242485	0.002567393671	0.002268516774	0.002282841260
5.330661322645	0.002507245440	0.002243228176	0.002204548069
5.350701402806	0.002447986959	0.002218509486	0.002128360345
5.370741482966	0.002389632201	0.002194300166	0.002054299764
5.390781563126	0.002332194423	0.002170542513	0.001982383837
5.410821643287	0.002275686126	0.002147181670	0.001912625978
5.430861723447	0.002220119010	0.002124165614	0.001845035582
5.450901803607	0.002165503937	0.002101445146	0.001779618115
5.470941883768	0.002111850902	0.002078973875	0.001716375203
5.490981963928	0.002059169000	0.002056708193	0.001655304741
5.511022044088	0.002007466408	0.002034607246	0.001596400992
5.531062124248	0.001956750361	0.002012632898	0.001539654709
5.551102204409	0.001907027139	0.001990749694	0.001485053254
5.571142284569	0.001858302051	0.001968924813	0.001432580718
5.591182364729	0.001810579430	0.001947128021	0.001382218055
5.611222444890	0.001763862628	0.001925331620	0.001333943212
5.631262525050	0.001718154009	0.001903510387	0.001287731264
5.651302605210	0.001673454956	0.001881641520	0.001243554557
5.671342685371	0.001629765872	0.001859704570	0.001201382844
5.691382765531	0.001587086188	0.001837681378	0.001161183430
5.711422845691	0.001545414374	0.001815556009	0.001122921313
5.731462925852	0.001504747947	0.001793314675	0.001086559332
5.751503006012	0.001465083490	0.001770945667	0.001052058311
5.771543086172	0.001426416667	0.001748439282	0.001019377198
5.791583166333	0.001388742240	0.001725787742	0.000988473220
5.811623246493	0.001352054094	0.001702985122	0.000959302015
5.831663326653	0.001316345254	0.001680027268	0.000931817783
5.851703406814	0.001281607916	0.001656911723	0.000905973419
5.871743486974	0.001247833466	0.001633637640	0.000881720661
5.891783567134	0.001215012510	0.001610205710	0.000859010219
5.911823647295	0.001183134903	0.001586618079	0.000837791911
5.931863727455	0.001152189777	0.001562878265	0.000818014799
5.951903807615	0.001122165572	0.001538991086	0.000799627313
5.971943887776	0.001093050066	0.001514962572	0.000782577380
5.991983967936	0.001064830409	0.001490799894	0.000766812543
6.012024048096	0.001037493152	0.001466511280	0.000752280085
6.032064128257	0.001011024284	0.001442105945	0.000738927141
6.052104208417	0.000985409264	0.001417594007	0.000726700812
6.072144288577	0.000960633051	0.001392986421	0.000715548268
6.092184368737	0.000936680144	0.001368294898	0.000705416859
6.112224448898	0.000913534612	0.001343531837	0.000696254210
6.132264529058	0.000891180128	0.001318710256	0.000688008316
6.152304609218	0.000869600006	0.001293843720	0.000680627638
6.172344689379	0.000848777230	0.001268946274	0.000674061185
6.192384769539	0.000828694491	0.001244032383	0.000668258599
6.212424849699	0.000809334219	0.001219116860	0.000663170232
6.232464929860	0.000790678616	0.001194214812	0.000658747222
6.252505010020	0.000772709686	0.001169341579	0.000654941560
6.272545090180	0.000755409272	0.001144512674	0.000651706159
6.292585170341	0.000738759082	0.001119743728	0.000648994908
6.312625250501	0.000722740723	0.001095050441	0.000646762735
6.332665330661	0.000707335727	0.001070448528	0.000644965657
6.352705410822	0.000692525586	0.001045953668	0.000643560825
6.372745490982	0.000678291774	0.001021581462	0.000642506572
6.392785571142	0.000664615781	0.000997347387	0.000641762450
6.412825651303	0.000651479134	0.000973266752	0.000641289265
6.432865731463	0.000638863426	0.000949354660	0.000641049111
6.452905811623	0.000626750341	0.000925625970	0.000641005394
6.472945891784	0.000615121679	0.000902095263	0.000641122860
6.492985971944	0.000603959376	0.000878776804	0.000641367611
6.513026052104	0.000593245527	0.000855684517	0.000641707123
6.533066132265	0.000582962412	0.000832831951	0.000642110260
6.553106212425	0.000573092510	0.000810232257	0.000642547282
6.573146292585	0.000563618521	0.000787898160	0.000642989852
6.593186372745	0.000554523386	0.000765841938	0.000643411037
6.613226452906	0.000545790300	0.000744075404	0.000643785313
6.633266533066	0.000537402733	0.000722609882	0.000644088556
6.653306613226	0.000529344443	0.000701456192	0.000644298040
6.673346693387	0.000521599489	0.000680624640	0.000644392427
6.693386773547	0.000514152246	0.000660124999	0.000644351756
6.713426853707	0.000506987419	0.000639966499	0.000644157431
6.733466933868	0.000500090050	0.000620157821	0.000643792203
6.753507014028	0.000493445533	0.000600707087	0.000643240153
6.773547094188	0.000487039621	0.000581621852	0.000642486674
6.793587174349	0.000480858432	0.000562909103	0.000641518443
6.813627254509	0.000474888463	0.000544575255	0.000640323403
6.833667334669	0.000469116592	0.000526626150	0.000638890737
6.853707414830	0.000463530085	0.000509067053	0.000637210837
6.873747494990	0.000458116599	0.000491902661	0.000635275278
6.893787575150	0.000452864191	0.000475137097	0.000633076788
6.913827655311	0.000447761316	0.000458773921	0.000630609216
6.933867735471	0.000442796833	0.000442816132	0.000627867502
6.953907815631	0.000437960005	0.000427266171	0.000624847640
6.973947895792	0.000433240501	0.000412125936	0.000621546645
6.993987975952	0.000428628396	0.000397396783	0.000617962522
7.014028056112	0.000424114169	0.000383079539	0.000614094224
7.034068136273	0.000419688703	0.000369174510	0.000609941620
7.054108216433	0.000415343286	0.000355681492	0.000605505458
7.074148296593	0.000411069604	0.000342599787	0.000600787325
7.094188376754	0.000406859740	0.000329928207	0.000595789614
7.114228456914	0.000402706171	0.000317665095	0.000590515483
7.134268537074	0.000398601763	0.000305808333	0.000584968819
7.154308617234	0.000394539767	0.000294355361	0.000579154198
7.174348697395	0.000390513815	0.000283303187	0.000573076850
7.194388777555	0.000386517911	0.000272648404	0.000566742622
7.214428857715	0.000382546429	0.000262387205	0.000560157937
7.234468937876	0.000378594104	0.000252515402	0.000553329759
7.254509018036	0.000374656026	0.000243028437	0.000546265556
7.274549098196	0.000370727633	0.000233921400	0.000538973266
7.294589178357	0.000366804705	0.000225189049	0.000531461256
7.314629258517	0.000362883354	0.000216825821	0.000523738290
7.334669338677	0.000358960015	0.000208825852	0.000515813494
7.354709418838	0.000355031442	0.000201182996	0.000507696321
7.374749498998	0.000351094697	0.000193890837	0.000499396517
7.394789579158	0.000347147139	0.000186942709	0.000490924089
7.414829659319	0.000343186422	0.000180331713	0.000482289273
7.434869739479	0.000339210477	0.000174050731	0.000473502499
7.454909819639	0.000335217509	0.000168092448	0.000464574368
7.474949899800	0.000331205988	0.000162449362	0.000455515614
7.494989979960	0.000327174634	0.000157113807	0.000446337078
7.515030060120	0.000323122416	0.000152077964	0.000437049684
7.535070140281	0.000319048533	0.000147333880	0.000427664405
7.555110220441	0.000314952413	0.000142873482	0.000418192243
7.575150300601	0.000310833698	0.000138688595	0.000408644198
7.595190380762	0.000306692237	0.000134770953	0.000399031248
7.615230460922	0.000302528073	0.000131112220	0.000389364325
7.635270541082	0.000298341441	0.000127703999	0.000379654290
7.655310621242	0.000294132750	0.000124537848	0.000369911916
7.675350701403	0.000289902579	0.000121605297	0.000360147862
7.695390781563	0.000285651664	0.000118897857	0.000350372659
7.715430861723	0.000281380895	0.000116407035	0.000340596688
7.735470941884	0.000277091298	0.000114124348	0.000330830165
7.755511022044	0.000272784034	0.000112041333	0.000321083122
7.775551102204	0.000268460385	0.000110149561	0.000311365393
7.795591182365	0.000264121750	0.000108440649	0.000301686600
7.815631262525	0.000259769629	0.000106906267	0.000292056139
7.835671342685	0.000255405623	0.000105538153	0.000282483166
7.855711422846	0.000251031421	0.000104328123	0.000272976588
7.875751503006	0.000246648792	0.000103268076	0.000263545050
7.895791583166	0.000242259578	0.000102350010	0.000254196925
7.915831663327	0.000237865688	0.000101566026	0.000244940309
7.935871743487	0.000233469087	0.000100908338	0.000235783006
7.955911823647	0.000229071790	0.000100369282	0.000226732529
7.975951903808	0.000224675857	0.000099941322	0.000217796087
7.995991983968	0.000220283383	0.000099617057	0.000208980583
8.016032064128	0.000215896493	0.000099389228	0.000200292606
8.036072144289	0.000211517336	0.000099250725	0.000191738433
8.056112224449	0.000207148077	0.000099194592	0.000183324019
8.076152304609	0.000202790892	0.000099214032	0.000175054999
8.096192384770	0.000198447963	0.000099302412	0.000166936686
8.116232464930	0.000194121470	0.000099453269	0.000158974067
8.136272545090	0.000189813589	0.000099660312	0.000151171805
8.156312625251	0.000185526483	0.000099917425	0.000143534239
8.176352705411	0.000181262302	0.000100218672	0.000136065384
8.196392785571	0.000177023173	0.000100558302	0.000128768935
8.216432865731	0.000172811199	0.000100930745	0.000121648265
8.236472945892	0.000168628453	0.000101330620	0.000114706430
8.256513026052	0.000164476976	0.000101752734	0.000107946172
8.276553106212	0.000160358771	0.000102192086	0.000101369923
8.296593186373	0.000156275802	0.000102643861	0.000094979808
8.316633266533	0.000152229987	0.000103103441	0.000088777649
8.336673346693	0.000148223198	0.000103566397	0.000082764971
8.356713426854	0.000144257257	0.000104028493	0.000076943008
8.376753507014	0.000140333934	0.000104485683	0.000071312707
8.396793587174	0.000136454942	0.000104934114	0.000065874733
8.416833667335	0.000132621940	0.000105370123	0.000060629480
8.436873747495	0.000128836523	0.000105790235	0.000055577073
8.456913827655	0.000125100229	0.000106191164	0.000050717376
8.476953907816	0.000121414529	0.000106569810	0.000046049999
8.496993987976	0.000117780831	0.000106923256	0.000041574309
8.517034068136	0.000114200477	0.000107248768	0.000037289432
8.537074148297	0.000110674742	0.000107543792	0.000033194262
8.557114228457	0.000107204832	0.000107805951	0.000029287474
8.577154308617	0.000103791884	0.000108033042	0.000025567525
8.597194388778	0.000100436965	0.000108223036	0.000022032666
8.617234468938	0.000097141074	0.000108374069	0.000018680951
8.637274549098	0.000093905135	0.000108484446	0.000015510244
8.657314629259	0.000090730006	0.000108552631	0.000012518225
8.677354709419	0.000087616470	0.000108577248	0.000009702403
8.697394789579	0.000084565240	0.000108557077	0.000007060123
8.717434869739	0.000081576961	0.000108491046	0.000004588573
8.737474949900	0.000078652204	0.000108378235	0.000002284794
8.757515030060	0.000075791472	0.000108217862	0.000000145687
8.777555110220	0.000072995197	0.000108009288	-0.000001831976
8.797595190381	0.000070263745	0.000107752008	-0.000003651546
8.817635270541	0.000067597410	0.000107445647	-0.000005316486
8.837675350701	0.000064996423	0.000107089959	-0.000006830365
8.857715430862	0.000062460944	0.000106684818	-0.000008196851
8.877755511022	0.000059991073	0.000106230217	-0.000009419698
8.897795591182	0.000057586843	0.000105726264	-0.000010502743
8.917835671343	0.000055248223	0.000105173174	-0.000011449893
8.937875751503	0.000052975122	0.000104571269	-0.000012265123
8.957915831663	0.000050767390	0.000103920970	-0.000012952465
8.977955911824	0.000048624816	0.000103222794	-0.000013515999
8.997995991984	0.000046547131	0.000102477351	-0.000013959849
9.018036072144	0.000044534013	0.000101685337	-0.000014288174
9.038076152305	0.000042585084	0.000100847530	-0.000014505162
9.058116232465	0.000040699912	0.000099964789	-0.000014615021
9.078156312625	0.000038878017	0.000099038045	-0.000014621973
9.098196392786	0.000037118866	0.000098068299	-0.000014530252
9.118236472946	0.000035421882	0.000097056619	-0.000014344088
9.138276553106	0.000033786439	0.000096004131	-0.000014067713
9.158316633267	0.000032211870	0.000094912023	-0.000013705342
9.178356713427	0.000030697462	0.000093781531	-0.000013261181
9.198396793587	0.000029242465	0.000092613944	-0.000012739407
9.218436873747	0.000027846088	0.000091410593	-0.000012144177
9.238476953908	0.000026507504	0.000090172852	-0.000011479611
9.258517034068	0.000025225852	0.000088902133	-0.000010749794
9.278557114228	0.000024000236	0.000087599878	-0.000009958769
9.298597194389	0.000022829729	0.000086267562	-0.000009110532
9.318637274549	0.000021713376	0.000084906686	-0.000008209030
9.338677354709	0.000020650193	0.000083518772	-0.000007258154
9.358717434870	0.000019639171	0.000082105363	-0.000006261737
9.378757515030	0.000018679276	0.000080668016	-0.000005223550
9.398797595190	0.000017769454	0.000079208303	-0.000004147297
9.418837675351	0.000016908628	0.000077727805	-0.000003036615
9.438877755511	0.000016095703	0.000076228107	-0.000001895067
9.458917835671	0.000015329569	0.000074710801	-0.000000726143
9.478957915832	0.000014609099	0.000073177477	0.000000466746
9.498997995992	0.000013933153	0.000071629726	0.000001680268
9.519038076152	0.000013300579	0.000070069130	0.000002911175
9.539078156313	0.000012710215	0.000068497268	0.000004156299
9.559118236473	0.000012160890	0.000066915706	0.000005412564
9.579158316633	0.000011651428	0.000065326000	0.000006676978
9.599198396794	0.000011180645	0.000063729690	0.000007946639
9.619238476954	0.000010747355	0.000062128300	0.000009218736
9.639278557114	0.000010350368	0.000060523337	0.000010490551
9.659318637275	0.000009988494	0.000058916284	0.000011759457
9.679358717435	0.000009660544	0.000057308604	0.000013022922
9.699398797595	0.000009365329	0.000055701736	0.000014278507
9.719438877756	0.000009101664	0.000054097092	0.000015523869
9.739478957916	0.000008868369	0.000052496058	0.000016756761
9.759519038076	0.000008664268	0.000050899988	0.000017975028
9.779559118236	0.000008488194	0.000049310210	0.000019176615
9.799599198397	0.000008338986	0.000047728016	0.000020359558
9.819639278557	0.000008215493	0.000046154670	0.000021521990
9.839679358717	0.000008116573	0.000044591398	0.000022662140
9.859719438878	0.000008041097	0.000043039394	0.000023778329
9.879759519038	0.000007987947	0.000041499814	0.000024868973
9.899799599198	0.000007956018	0.000039973780	0.000025932580
9.919839679359	0.000007944219	0.000038462373	0.000026967751
9.939879759519	0.000007951475	0.000036966639	0.000027973178
9.959919839679	0.000007976724	0.000035487586	0.000028947643
9.979959919840	0.000008018923	0.000034026179	0.000029890015
10.000000000000	0.000008077046	0.000032583348	0.000030799255


==> anc/divergent_multipole_1_t0_0.5_t_10.dat <==
0.000000000000	0.000000000000	-0.000000000000	0.000000000000
0.020040080160	0.000417604062	-0.000744713207	0.001201690549
0.040080160321	0.001487980644	-0.002652358016	0.004256780142
0.060120240481	0.002976950331	-0.005305055562	0.008465513359
0.080160320641	0.004696883102	-0.008369429581	0.013274772865
0.100200400802	0.006499849145	-0.011583898097	0.018255332572
0.120240480962	0.008271594766	-0.014747532398	0.023081997701
0.140280561122	0.009926257774	-0.017710316732	0.027516316447
0.160320641283	0.011401744617	-0.020364657857	0.031391578510
0.180360721443	0.012655698777	-0.022638007967	0.034599843612
0.200400801603	0.013661996543	-0.024486477681	0.037080768546
0.220440881764	0.014407712352	-0.025889327725	0.038812024407
0.240480961924	0.014890501444	-0.026844238944	0.039801116765
0.260521042084	0.015116352602	-0.027363270224	0.040078440648
0.280561122244	0.015097668424	-0.027469423013	0.039691419628
0.300601202405	0.014851634757	-0.027193739402	0.038699594103
0.320641282565	0.014398844802	-0.026572868255	0.037170538173
0.340681362725	0.013762146869	-0.025647040730	0.035176497516
0.360721442886	0.012965687989	-0.024458402704	0.032791652390
0.380761523046	0.012034128477	-0.023049657299	0.030089920538
0.400801603206	0.010992005154	-0.021462975759	0.027143224340
0.420841683367	0.009863223371	-0.019739139580	0.024020155229
0.440881763527	0.008670660116	-0.017916880932	0.020784976180
0.460921843687	0.007435862447	-0.016032392218	0.017496910089
0.480961923848	0.006178827297	-0.014118978985	0.014209668180
0.501002004008	0.004917850273	-0.012206833467	0.010971178219
0.521042084168	0.003669432531	-0.010322908800	0.007823477400
0.541082164329	0.002448236126	-0.008490876414	0.004802739279
0.561122244489	0.001267079380	-0.006731151316	0.001939408210
0.581162324649	0.000136964898	-0.005060971979	-0.000741581673
0.601202404810	-0.000932866212	-0.003494523306	-0.003220522676
0.621242484970	-0.001934859511	-0.002043092728	-0.005482601835
0.641282565130	-0.002863056609	-0.000715250903	-0.007517535664
0.661322645291	-0.003712992938	0.000482950268	-0.009319183465
0.681362725451	-0.004481587444	0.001547768488	-0.010885149393
0.701402805611	-0.005167027242	0.002477555968	-0.012216381670
0.721442885772	-0.005768649777	0.003272542723	-0.013316775911
0.741482965932	-0.006286824606	0.003934621831	-0.014192788118
0.761523046092	-0.006722836583	0.004467139572	-0.014853061812
0.781563126253	-0.007078771867	0.004874692757	-0.015308072736
0.801603206413	-0.007357407912	0.005162935090	-0.015569793718
0.821643286573	-0.007562108340	0.005338393932	-0.015651381546
0.841683366733	-0.007696723391	0.005408298484	-0.015566887073
0.861723446894	-0.007765496446	0.005380420062	-0.015330989240
0.881763527054	-0.007772976969	0.005262924883	-0.014958753252
0.901803607214	-0.007723940086	0.005064239540	-0.014465412786
0.921843687375	-0.007623312865	0.004792929134	-0.013866175787
0.941883767535	-0.007476107319	0.004457587899	-0.013176053167
0.961923847695	-0.007287360022	0.004066741999	-0.012409709533
0.981963927856	-0.007062078201	0.003628764087	-0.011581334901
1.002004008016	-0.006805192075	0.003151799112	-0.010704536262
1.022044088176	-0.006521513199	0.002643700826	-0.009792247755
1.042084168337	-0.006215698540	0.002111978367	-0.008856658184
1.062124248497	-0.005892219940	0.001563752279	-0.007909154550
1.082164328657	-0.005555338674	0.001005719296	-0.006960280305
1.102204408818	-0.005209084748	0.000444125234	-0.006019706985
1.122244488978	-0.004857240578	-0.000115254695	-0.005096217973
1.142284569138	-0.004503328736	-0.000667128810	-0.004197703112
1.162324649299	-0.004150603390	-0.001206695777	-0.003331162969
1.182364729459	-0.003802045117	-0.001729645941	-0.002502721605
1.202404809619	-0.003460358751	-0.002232157801	-0.001717646727
1.222444889780	-0.003127973962	-0.002710890180	-0.000980376213
1.242484969940	-0.002807048238	-0.003162970670	-0.000294549998
1.262525050100	-0.002499472005	-0.003585980867	0.000336953548
1.282565130261	-0.002206875589	-0.003977938867	0.000911977632
1.302605210421	-0.001930637768	-0.004337279515	0.001429044193
1.322645290581	-0.001671895672	-0.004662832800	0.001887308924
1.342685370741	-0.001431555793	-0.004953800810	0.002286514813
1.362725450902	-0.001210305900	-0.005209733586	0.002626944777
1.382765531062	-0.001008627672	-0.005430504232	0.002909373941
1.402805611222	-0.000826809847	-0.005616283546	0.003135022006
1.422845691383	-0.000664961750	-0.005767514467	0.003305506137
1.442885771543	-0.000523027025	-0.005884886557	0.003422794742
1.462925851703	-0.000400797460	-0.005969310750	0.003489162438
1.482965931864	-0.000297926771	-0.006021894533	0.003507146487
1.503006012024	-0.000213944241	-0.006043917746	0.003479504938
1.523046092184	-0.000148268125	-0.006036809116	0.003409176635
1.543086172345	-0.000100218729	-0.006002123661	0.003299243277
1.563126252505	-0.000069031102	-0.005941521061	0.003152893615
1.583166332665	-0.000053867278	-0.005856745065	0.002973389904
1.603206412826	-0.000053828013	-0.005749604010	0.002764036640
1.623246492986	-0.000067963981	-0.005621952492	0.002528151638
1.643286573146	-0.000095286394	-0.005475674230	0.002269039455
1.663326653307	-0.000134777017	-0.005312666136	0.001989967142
1.683366733467	-0.000185397572	-0.005134823604	0.001694142312
1.703406813627	-0.000246098504	-0.004944027021	0.001384693469
1.723446893788	-0.000315827107	-0.004742129486	0.001064652555
1.743486973948	-0.000393535025	-0.004530945713	0.000736939631
1.763527054108	-0.000478185106	-0.004312242107	0.000404349635
1.783567134269	-0.000568757637	-0.004087727967	0.000069541112
1.803607214429	-0.000664255965	-0.003859047790	-0.000264973160
1.823647294589	-0.000763711519	-0.003627774626	-0.000596833764
1.843687374749	-0.000866188248	-0.003395404446	-0.000923840533
1.863727454910	-0.000970786504	-0.003163351471	-0.001243956865
1.883767535070	-0.001076646378	-0.002932944413	-0.001555312554
1.903807615230	-0.001182950533	-0.002705423581	-0.001856205247
1.923847695391	-0.001288926533	-0.002481938785	-0.002145100637
1.943887775551	-0.001393848714	-0.002263548003	-0.002420631489
1.963927855711	-0.001497039623	-0.002051216741	-0.002681595617
1.983967935872	-0.001597871033	-0.001845818045	-0.002926952895
2.004008016032	-0.001695764589	-0.001648133097	-0.003155821426
2.024048096192	-0.001790192085	-0.001458852365	-0.003367472937
2.044088176353	-0.001880675419	-0.001278577223	-0.003561327511
2.064128256513	-0.001966786249	-0.001107822031	-0.003736947752
2.084168336673	-0.002048145362	-0.000947016590	-0.003894032436
2.104208416834	-0.002124421806	-0.000796508945	-0.004032409768
2.124248496994	-0.002195331786	-0.000656568495	-0.004152030292
2.144288577154	-0.002260637369	-0.000527389346	-0.004252959541
2.164328657315	-0.002320145001	-0.000409093894	-0.004335370489
2.184368737475	-0.002373703885	-0.000301736570	-0.004399535870
2.204408817635	-0.002421204206	-0.000205307743	-0.004445820419
2.224448897796	-0.002462575261	-0.000119737710	-0.004474673098
2.244488977956	-0.002497783489	-0.000044900780	-0.004486619340
2.264529058116	-0.002526830421	0.000019380615	-0.004482253376
2.284569138277	-0.002549750584	0.000073331778	-0.004462230668
2.304609218437	-0.002566609353	0.000117221620	-0.004427260503
2.324649298597	-0.002577500786	0.000151358566	-0.004378098759
2.344689378758	-0.002582545437	0.000176086511	-0.004315540893
2.364729458918	-0.002581888183	0.000191780842	-0.004240415167
2.384769539078	-0.002575696049	0.000198844565	-0.004153576130
2.404809619238	-0.002564156069	0.000197704517	-0.004055898380
2.424849699399	-0.002547473173	0.000188807712	-0.003948270630
2.444889779559	-0.002525868122	0.000172617805	-0.003831590066
2.464929859719	-0.002499575488	0.000149611704	-0.003706757037
2.484969939880	-0.002468841697	0.000120276325	-0.003574670057
2.505010020040	-0.002433923131	0.000085105505	-0.003436221147
2.525050100200	-0.002395084305	0.000044597072	-0.003292291503
2.545090180361	-0.002352596111	-0.000000749913	-0.003143747496
2.565130260521	-0.002306734144	-0.000050437756	-0.002991437002
2.585170340681	-0.002257777111	-0.000103972546	-0.002836186069
2.605210420842	-0.002206005317	-0.000160866412	-0.002678795891
2.625250501002	-0.002151699242	-0.000220639608	-0.002520040115
2.645290581162	-0.002095138202	-0.000282822416	-0.002360662444
2.665330661323	-0.002036599098	-0.000346956898	-0.002201374552
2.685370741483	-0.001976355254	-0.000412598467	-0.002042854285
2.705410821643	-0.001914675337	-0.000479317310	-0.001885744142
2.725450901804	-0.001851822374	-0.000546699637	-0.001730650027
2.745490981964	-0.001788052845	-0.000614348788	-0.001578140266
2.765531062124	-0.001723615865	-0.000681886186	-0.001428744857
2.785571142285	-0.001658752448	-0.000748952144	-0.001282954969
2.805611222445	-0.001593694854	-0.000815206539	-0.001141222647
2.825651302605	-0.001528666011	-0.000880329344	-0.001003960740
2.845691382766	-0.001463879016	-0.000944021044	-0.000871543006
2.865731462926	-0.001399536708	-0.001006002923	-0.000744304419
2.885771543086	-0.001335831315	-0.001066017242	-0.000622541623
2.905811623246	-0.001272944163	-0.001123827307	-0.000506513557
2.925851703407	-0.001211045457	-0.001179217439	-0.000396442217
2.945891783567	-0.001150294119	-0.001231992843	-0.000292513541
2.965931863727	-0.001090837684	-0.001281979400	-0.000194878423
2.985971943888	-0.001032812260	-0.001329023366	-0.000103653823
3.006012024048	-0.000976342524	-0.001372991009	-0.000018923969
3.026052104208	-0.000921541785	-0.001413768162	0.000059258353
3.046092184369	-0.000868512078	-0.001451259732	0.000130870442
3.066132264529	-0.000817344311	-0.001485389138	0.000195918269
3.086172344689	-0.000768118441	-0.001516097706	0.000254435009
3.106212424850	-0.000720903694	-0.001543344022	0.000306479538
3.126252505010	-0.000675758818	-0.001567103241	0.000352134896
3.146292585170	-0.000632732356	-0.001587366363	0.000391506729
3.166332665331	-0.000591862957	-0.001604139489	0.000424721722
3.186372745491	-0.000553179702	-0.001617443045	0.000451926023
3.206412825651	-0.000516702461	-0.001627310990	0.000473283668
3.226452905812	-0.000482442256	-0.001633790015	0.000488975018
3.246492985972	-0.000450401650	-0.001636938726	0.000499195211
3.266533066132	-0.000420575142	-0.001636826827	0.000504152631
3.286573146293	-0.000392949578	-0.001633534296	0.000504067408
3.306613226453	-0.000367504566	-0.001627150569	0.000499169948
3.326653306613	-0.000344212902	-0.001617773726	0.000489699499
3.346693386774	-0.000323040994	-0.001605509683	0.000475902754
3.366733466934	-0.000303949293	-0.001590471400	0.000458032503
3.386773547094	-0.000286892725	-0.001572778100	0.000436346327
3.406813627255	-0.000271821114	-0.001552554507	0.000411105344
3.426853707415	-0.000258679616	-0.001529930094	0.000382573004
3.446893787575	-0.000247409132	-0.001505038365	0.000351013942
3.466933867735	-0.000237946726	-0.001478016147	0.000316692883
3.486973947896	-0.000230226035	-0.001449002910	0.000279873603
3.507014028056	-0.000224177666	-0.001418140118	0.000240817954
3.527054108216	-0.000219729589	-0.001385570591	0.000199784940
3.547094188377	-0.000216807515	-0.001351437914	0.000157029853
3.567134268537	-0.000215335264	-0.001315885855	0.000112803477
3.587174348697	-0.000215235126	-0.001279057826	0.000067351335
3.607214428858	-0.000216428199	-0.001241096365	0.000020913011
3.627254509018	-0.000218834728	-0.001202142650	-0.000026278481
3.647294589178	-0.000222374414	-0.001162336043	-0.000073997267
3.667334669339	-0.000226966725	-0.001121813665	-0.000122025129
3.687374749499	-0.000232531177	-0.001080709999	-0.000170151960
3.707414829659	-0.000238987615	-0.001039156519	-0.000218176170
3.727454909820	-0.000246256470	-0.000997281360	-0.000265905040
3.747494989980	-0.000254258999	-0.000955209003	-0.000313155024
3.767535070140	-0.000262917522	-0.000913059999	-0.000359752000
3.787575150301	-0.000272155628	-0.000870950714	-0.000405531472
3.807615230461	-0.000281898380	-0.000828993109	-0.000450338735
3.827655310621	-0.000292072495	-0.000787294539	-0.000494028984
3.847695390782	-0.000302606516	-0.000745957584	-0.000536467391
3.867735470942	-0.000313430964	-0.000705079901	-0.000577529136
3.887775551102	-0.000324478481	-0.000664754104	-0.000617099402
3.907815631263	-0.000335683957	-0.000625067668	-0.000655073337
3.927855711423	-0.000346984638	-0.000586102849	-0.000691355976
3.947895791583	-0.000358320229	-0.000547936635	-0.000725862135
3.967935871743	-0.000369632980	-0.000510640713	-0.000758516280
3.987975951904	-0.000380867756	-0.000474281453	-0.000789252356
4.008016032064	-0.000391972105	-0.000438919919	-0.000818013603
4.028056112224	-0.000402896301	-0.000404611890	-0.000844752342
4.048096192385	-0.000413593383	-0.000371407898	-0.000869429743
4.068136272545	-0.000424019187	-0.000339353294	-0.000892015564
4.088176352705	-0.000434132358	-0.000308488307	-0.000912487891
4.108216432866	-0.000443894359	-0.000278848140	-0.000930832841
4.128256513026	-0.000453269469	-0.000250463061	-0.000947044266
4.148296593186	-0.000462224768	-0.000223358514	-0.000961123438
4.168336673347	-0.000470730124	-0.000197555241	-0.000973078727
4.188376753507	-0.000478758159	-0.000173069412	-0.000982925267
4.208416833667	-0.000486284217	-0.000149912762	-0.000990684617
4.228456913828	-0.000493286319	-0.000128092740	-0.000996384415
4.248496993988	-0.000499745119	-0.000107612663	-0.001000058032
4.268537074148	-0.000505643846	-0.000088471874	-0.001001744213
4.288577154309	-0.000510968245	-0.000070665912	-0.001001486732
4.308617234469	-0.000515706510	-0.000054186679	-0.000999334029
4.328657314629	-0.000519849220	-0.000039022613	-0.000995338866
4.348697394790	-0.000523389258	-0.000025158870	-0.000989557969
4.368737474950	-0.000526321739	-0.000012577496	-0.000982051687
4.388777555110	-0.000528643926	-0.000001257615	-0.000972883642
4.408817635271	-0.000530355150	0.000008824392	-0.000962120398
4.428857715431	-0.000531456721	0.000017694708	-0.000949831123
4.448897795591	-0.000531951841	0.000025381894	-0.000936087267
4.468937875752	-0.000531845514	0.000031916708	-0.000920962244
4.488977955912	-0.000531144456	0.000037331929	-0.000904531120
4.509018036072	-0.000529857005	0.000041662176	-0.000886870317
4.529058116232	-0.000527993022	0.000044943734	-0.000868057314
4.549098196393	-0.000525563805	0.000047214382	-0.000848170373
4.569138276553	-0.000522581992	0.000048513223	-0.000827288263
4.589178356713	-0.000519061471	0.000048880516	-0.000805490000
4.609218436874	-0.000515017285	0.000048357518	-0.000782854596
4.629258517034	-0.000510465542	0.000046986324	-0.000759460821
4.649298597194	-0.000505423326	0.000044809714	-0.000735386978
4.669338677355	-0.000499908604	0.000041871005	-0.000710710681
4.689378757515	-0.000493940143	0.000038213906	-0.000685508656
4.709418837675	-0.000487537419	0.000033882381	-0.000659856544
4.729458917836	-0.000480720537	0.000028920514	-0.000633828724
4.749498997996	-0.000473510145	0.000023372385	-0.000607498142
4.769539078156	-0.000465927356	0.000017281944	-0.000580936153
4.789579158317	-0.000457993669	0.000010692894	-0.000554212375
4.809619238477	-0.000449730892	0.000003648587	-0.000527394555
4.829659318637	-0.000441161071	-0.000003808091	-0.000500548448
4.849699398798	-0.000432306417	-0.000011634809	-0.000473737702
4.869739478958	-0.000423189239	-0.000019789893	-0.000447023759
4.889779559118	-0.000413831879	-0.000028232405	-0.000420465765
4.909819639279	-0.000404256648	-0.000036922233	-0.000394120490
4.929859719439	-0.000394485766	-0.000045820160	-0.000368042260
4.949899799599	-0.000384541305	-0.000054887936	-0.000342282897
4.969939879760	-0.000374445138	-0.000064088345	-0.000316891671
4.989979959920	-0.000364218880	-0.000073385259	-0.000291915257
5.010020040080	-0.000353883848	-0.000082743697	-0.000267397709
5.030060120240	-0.000343461010	-0.000092129866	-0.000243380434
5.050100200401	-0.000332970945	-0.000101511209	-0.000219902180
5.070140280561	-0.000322433801	-0.000110856441	-0.000196999031
5.090180360721	-0.000311869259	-0.000120135580	-0.000174704410
5.110220440882	-0.000301296500	-0.000129319975	-0.000153049085
5.130260521042	-0.000290734170	-0.000138382329	-0.000132061189
5.150300601202	-0.000280200357	-0.000147296719	-0.000111766245
5.170340681363	-0.000269712558	-0.000156038605	-0.000092187189
5.190380761523	-0.000259287663	-0.000164584845	-0.000073344412
5.210420841683	-0.000248941927	-0.000172913695	-0.000055255798
5.230460921844	-0.000238690958	-0.000181004816	-0.000037936770
5.250501002004	-0.000228549696	-0.000188839266	-0.000021400343
5.270541082164	-0.000218532403	-0.000196399498	-0.000005657176
5.290581162325	-0.000208652652	-0.000203669349	0.000009284364
5.310621242485	-0.000198923314	-0.000210634030	0.000023418143
5.330661322645	-0.000189356556	-0.000217280105	0.000036740192
5.350701402806	-0.000179963834	-0.000223595477	0.000049248635
5.370741482966	-0.000170755890	-0.000229569368	0.000060943620
5.390781563126	-0.000161742753	-0.000235192290	0.000071827242
5.410821643287	-0.000152933739	-0.000240456024	0.000081903466
5.430861723447	-0.000144337452	-0.000245353588	0.000091178051
5.450901803607	-0.000135961791	-0.000249879211	0.000099658464
5.470941883768	-0.000127813957	-0.000254028296	0.000107353806
5.490981963928	-0.000119900458	-0.000257797392	0.000114274722
5.511022044088	-0.000112227116	-0.000261184153	0.000120433324
5.531062124248	-0.000104799085	-0.000264187306	0.000125843103
5.551102204409	-0.000097620853	-0.000266806611	0.000130518848
5.571142284569	-0.000090696263	-0.000269042822	0.000134476561
5.591182364729	-0.000084028521	-0.000270897649	0.000137733374
5.611222444890	-0.000077620212	-0.000272373717	0.000140307465
5.631262525050	-0.000071473319	-0.000273474524	0.000142217975
5.651302605210	-0.000065589235	-0.000274204399	0.000143484931
5.671342685371	-0.000059968783	-0.000274568462	0.000144129158
5.691382765531	-0.000054612232	-0.000274572580	0.000144172206
5.711422845691	-0.000049519319	-0.000274223328	0.000143636269
5.731462925852	-0.000044689264	-0.000273527941	0.000142544109
5.751503006012	-0.000040120791	-0.000272494277	0.000140918982
5.771543086172	-0.000035812150	-0.000271130771	0.000138784561
5.791583166333	-0.000031761134	-0.000269446396	0.000136164871
5.811623246493	-0.000027965103	-0.000267450623	0.000133084213
5.831663326653	-0.000024421000	-0.000265153373	0.000129567101
5.851703406814	-0.000021125379	-0.000262564984	0.000125638195
5.871743486974	-0.000018074418	-0.000259696170	0.000121322240
5.891783567134	-0.000015263946	-0.000256557977	0.000116643999
5.911823647295	-0.000012689463	-0.000253161750	0.000111628203
5.931863727455	-0.000010346157	-0.000249519094	0.000106299490
5.951903807615	-0.000008228932	-0.000245641835	0.000100682350
5.971943887776	-0.000006332422	-0.000241541987	0.000094801078
5.991983967936	-0.000004651014	-0.000237231716	0.000088679722
6.012024048096	-0.000003178872	-0.000232723308	0.000082342037
6.032064128257	-0.000001909950	-0.000228029133	0.000075811443
6.052104208417	-0.000000838018	-0.000223161616	0.000069110981
6.072144288577	0.000000043323	-0.000218133205	0.000062263277
6.092184368737	0.000000740617	-0.000212956342	0.000055290501
6.112224448898	0.000001260541	-0.000207643436	0.000048214338
6.132264529058	0.000001609880	-0.000202206834	0.000041055955
6.152304609218	0.000001795515	-0.000196658797	0.000033835971
6.172344689379	0.000001824400	-0.000191011473	0.000026574428
6.192384769539	0.000001703550	-0.000185276876	0.000019290774
6.212424849699	0.000001440021	-0.000179466861	0.000012003831
6.232464929860	0.000001040900	-0.000173593108	0.000004731784
6.252505010020	0.000000513280	-0.000167667094	-0.000002507842
6.272545090180	-0.000000135745	-0.000161700083	-0.000009698194
6.292585170341	-0.000000899099	-0.000155703103	-0.000016823108
6.312625250501	-0.000001769739	-0.000149686931	-0.000023867118
6.332665330661	-0.000002740663	-0.000143662079	-0.000030815463
6.352705410822	-0.000003804927	-0.000137638781	-0.000037654100
6.372745490982	-0.000004955656	-0.000131626976	-0.000044369704
6.392785571142	-0.000006186052	-0.000125636301	-0.000050949673
6.412825651303	-0.000007489411	-0.000119676079	-0.000057382133
6.432865731463	-0.000008859125	-0.000113755307	-0.000063655934
6.452905811623	-0.000010288698	-0.000107882652	-0.000069760651
6.472945891784	-0.000011771755	-0.000102066441	-0.000075686579
6.492985971944	-0.000013302045	-0.000096314655	-0.000081424730
6.513026052104	-0.000014873453	-0.000090634924	-0.000086966828
6.533066132265	-0.000016480007	-0.000085034523	-0.000092305299
6.553106212425	-0.000018115883	-0.000079520369	-0.000097433265
6.573146292585	-0.000019775414	-0.000074099016	-0.000102344532
6.593186372745	-0.000021453090	-0.000068776656	-0.000107033583
6.613226452906	-0.000023143571	-0.000063559117	-0.000111495561
6.633266533066	-0.000024841685	-0.000058451863	-0.000115726259
6.653306613226	-0.000026542434	-0.000053459996	-0.000119722107
6.673346693387	-0.000028240999	-0.000048588256	-0.000123480155
6.693386773547	-0.000029932742	-0.000043841024	-0.000126998060
6.713426853707	-0.000031613207	-0.000039222323	-0.000130274066
6.733466933868	-0.000033278124	-0.000034735827	-0.000133306993
6.753507014028	-0.000034923413	-0.000030384856	-0.000136096213
6.773547094188	-0.000036545178	-0.000026172391	-0.000138641638
6.793587174349	-0.000038139715	-0.000022101072	-0.000140943697
6.813627254509	-0.000039703510	-0.000018173205	-0.000143003318
6.833667334669	-0.000041233238	-0.000014390773	-0.000144821913
6.853707414830	-0.000042725762	-0.000010755435	-0.000146401353
6.873747494990	-0.000044178136	-0.000007268541	-0.000147743949
6.893787575150	-0.000045587601	-0.000003931131	-0.000148852436
6.913827655311	-0.000046951584	-0.000000743953	-0.000149729949
6.933867735471	-0.000048267696	0.000002292538	-0.000150380004
6.953907815631	-0.000049533731	0.000005178167	-0.000150806479
6.973947895792	-0.000050747664	0.000007913031	-0.000151013591
6.993987975952	-0.000051907648	0.000010497490	-0.000151005878
7.014028056112	-0.000053012009	0.000012932158	-0.000150788177
7.034068136273	-0.000054059247	0.000015217893	-0.000150365606
7.054108216433	-0.000055048031	0.000017355789	-0.000149743545
7.074148296593	-0.000055977194	0.000019347164	-0.000148927611
7.094188376754	-0.000056845731	0.000021193555	-0.000147923644
7.114228456914	-0.000057652796	0.000022896700	-0.000146737685
7.134268537074	-0.000058397696	0.000024458538	-0.000145375959
7.154308617234	-0.000059079889	0.000025881190	-0.000143844855
7.174348697395	-0.000059698977	0.000027166955	-0.000142150906
7.194388777555	-0.000060254705	0.000028318299	-0.000140300775
7.214428857715	-0.000060746954	0.000029337842	-0.000138301236
7.234468937876	-0.000061175737	0.000030228353	-0.000136159154
7.254509018036	-0.000061541195	0.000030992735	-0.000133881474
7.274549098196	-0.000061843593	0.000031634021	-0.000131475199
7.294589178357	-0.000062083311	0.000032155359	-0.000128947378
7.314629258517	-0.000062260846	0.000032560006	-0.000126305088
7.334669338677	-0.000062376801	0.000032851317	-0.000123555423
7.354709418838	-0.000062431884	0.000033032736	-0.000120705474
7.374749498998	-0.000062426901	0.000033107788	-0.000117762322
7.394789579158	-0.000062362751	0.000033080069	-0.000114733019
7.414829659319	-0.000062240424	0.000032953236	-0.000111624579
7.434869739479	-0.000062060991	0.000032731003	-0.000108443962
7.454909819639	-0.000061825605	0.000032417126	-0.000105198068
7.474949899800	-0.000061535492	0.000032015402	-0.000101893718
7.494989979960	-0.000061191947	0.000031529655	-0.000098537652
7.515030060120	-0.000060796332	0.000030963731	-0.000095136513
7.535070140281	-0.000060350065	0.000030321492	-0.000091696838
7.555110220441	-0.000059854623	0.000029606805	-0.000088225052
7.575150300601	-0.000059311532	0.000028823538	-0.000084727458
7.595190380762	-0.000058722366	0.000027975552	-0.000081210226
7.615230460922	-0.000058088738	0.000027066694	-0.000077679391
7.635270541082	-0.000057412302	0.000026100794	-0.000074140844
7.655310621242	-0.000056694742	0.000025081653	-0.000070600322
7.675350701403	-0.000055937774	0.000024013043	-0.000067063410
7.695390781563	-0.000055143137	0.000022898697	-0.000063535526
7.715430861723	-0.000054312591	0.000021742308	-0.000060021924
7.735470941884	-0.000053447916	0.000020547520	-0.000056527687
7.755511022044	-0.000052550902	0.000019317926	-0.000053057722
7.775551102204	-0.000051623350	0.000018057062	-0.000049616757
7.795591182365	-0.000050667068	0.000016768404	-0.000046209338
7.815631262525	-0.000049683867	0.000015455362	-0.000042839829
7.835671342685	-0.000048675555	0.000014121279	-0.000039512406
7.855711422846	-0.000047643939	0.000012769425	-0.000036231057
7.875751503006	-0.000046590819	0.000011402995	-0.000032999583
7.895791583166	-0.000045517983	0.000010025107	-0.000029821591
7.915831663327	-0.000044427209	0.000008638796	-0.000026700502
7.935871743487	-0.000043320259	0.000007247016	-0.000023639542
7.955911823647	-0.000042198877	0.000005852632	-0.000020641749
7.975951903808	-0.000041064785	0.000004458425	-0.000017709971
7.995991983968	-0.000039919686	0.000003067082	-0.000014846866
8.016032064128	-0.000038765254	0.000001681203	-0.000012054903
8.036072144289	-0.000037603139	0.000000303293	-0.000009336367
8.056112224449	-0.000036434961	-0.000001064237	-0.000006693358
8.076152304609	-0.000035262308	-0.000002419070	-0.000004127791
8.096192384770	-0.000034086738	-0.000003758985	-0.000001641404
8.116232464930	-0.000032909771	-0.000005081858	0.000000764245
8.136272545090	-0.000031732896	-0.000006385661	0.000003087772
8.156312625251	-0.000030557560	-0.000007668463	0.000005327965
8.176352705411	-0.000029385174	-0.000008928431	0.000007483782
8.196392785571	-0.000028217109	-0.000010163827	0.000009554343
8.216432865731	-0.000027054696	-0.000011373011	0.000011538932
8.236472945892	-0.000025899223	-0.000012554440	0.000013436992
8.256513026052	-0.000024751935	-0.000013706665	0.000015248119
8.276553106212	-0.000023614036	-0.000014828334	0.000016972057
8.296593186373	-0.000022486684	-0.000015918187	0.000018608698
8.316633266533	-0.000021370992	-0.000016975058	0.000020158076
8.336673346693	-0.000020268030	-0.000017997874	0.000021620361
8.356713426854	-0.000019178820	-0.000018985653	0.000022995855
8.376753507014	-0.000018104341	-0.000019937500	0.000024284991
8.396793587174	-0.000017045523	-0.000020852612	0.000025488321
8.416833667335	-0.000016003253	-0.000021730268	0.000026606521
8.436873747495	-0.000014978371	-0.000022569838	0.000027640376
8.456913827655	-0.000013971668	-0.000023370769	0.000028590784
8.476953907816	-0.000012983892	-0.000024132594	0.000029458746
8.496993987976	-0.000012015746	-0.000024854923	0.000030245362
8.517034068136	-0.000011067884	-0.000025537446	0.000030951829
8.537074148297	-0.000010140917	-0.000026179927	0.000031579430
8.557114228457	-0.000009235411	-0.000026782204	0.000032129538
8.577154308617	-0.000008351888	-0.000027344187	0.000032603603
8.597194388778	-0.000007490824	-0.000027865855	0.000033003150
8.617234468938	-0.000006652653	-0.000028347255	0.000033329779
8.637274549098	-0.000005837767	-0.000028788499	0.000033585150
8.657314629259	-0.000005046514	-0.000029189760	0.000033770989
8.677354709419	-0.000004279203	-0.000029551273	0.000033889078
8.697394789579	-0.000003536099	-0.000029873333	0.000033941249
8.717434869739	-0.000002817430	-0.000030156286	0.000033929382
8.737474949900	-0.000002123383	-0.000030400536	0.000033855403
8.757515030060	-0.000001454107	-0.000030606537	0.000033721274
8.777555110220	-0.000000809716	-0.000030774790	0.000033528993
8.797595190381	-0.000000190284	-0.000030905845	0.000033280587
8.817635270541	0.000000404148	-0.000031000295	0.000032978109
8.837675350701	0.000000973574	-0.000031058775	0.000032623637
8.857715430862	0.000001518024	-0.000031081958	0.000032219264
8.877755511022	0.000002037556	-0.000031070558	0.000031767099
8.897795591182	0.000002532263	-0.000031025319	0.000031269261
8.917835671343	0.000003002268	-0.000030947022	0.000030727876
8.937875751503	0.000003447723	-0.000030836476	0.000030145075
8.957915831663	0.000003868806	-0.000030694518	0.000029522987
8.977955911824	0.000004265726	-0.000030522012	0.000028863740
8.997995991984	0.000004638717	-0.000030319845	0.000028169452
9.018036072144	0.000004988036	-0.000030088927	0.000027442236
9.038076152305	0.000005313967	-0.000029830186	0.000026684189
9.058116232465	0.000005616815	-0.000029544568	0.000025897395
9.078156312625	0.000005896906	-0.000029233036	0.000025083918
9.098196392786	0.000006154589	-0.000028896563	0.000024245804
9.118236472946	0.000006390232	-0.000028536137	0.000023385072
9.138276553106	0.000006604219	-0.000028152755	0.000022503719
9.158316633267	0.000006796955	-0.000027747421	0.000021603712
9.178356713427	0.000006968858	-0.000027321145	0.000020686990
9.198396793587	0.000007120365	-0.000026874943	0.000019755459
9.218436873747	0.000007251924	-0.000026409832	0.000018810990
9.238476953908	0.000007363997	-0.000025926832	0.000017855420
9.258517034068	0.000007457059	-0.000025426959	0.000016890548
9.278557114228	0.000007531595	-0.000024911230	0.000015918133
9.298597194389	0.000007588102	-0.000024380658	0.000014939896
9.318637274549	0.000007627084	-0.000023836251	0.000013957514
9.338677354709	0.000007649054	-0.000023279009	0.000012972622
9.358717434870	0.000007654534	-0.000022709926	0.000011986810
9.378757515030	0.000007644048	-0.000022129986	0.000011001624
9.398797595190	0.000007618131	-0.000021540165	0.000010018562
9.418837675351	0.000007577318	-0.000020941426	0.000009039078
9.438877755511	0.000007522150	-0.000020334719	0.000008064575
9.458917835671	0.000007453170	-0.000019720981	0.000007096409
9.478957915832	0.000007370923	-0.000019101136	0.000006135889
9.498997995992	0.000007275957	-0.000018476092	0.000005184271
9.519038076152	0.000007168817	-0.000017846740	0.000004242763
9.539078156313	0.000007050051	-0.000017213953	0.000003312524
9.559118236473	0.000006920205	-0.000016578589	0.000002394662
9.579158316633	0.000006779821	-0.000015941486	0.000001490235
9.599198396794	0.000006629442	-0.000015303461	0.000000600248
9.619238476954	0.000006469606	-0.000014665314	-0.000000274339
9.639278557114	0.000006300847	-0.000014027823	-0.000001132622
9.659318637275	0.000006123697	-0.000013391746	-0.000001973742
9.679358717435	0.000005938681	-0.000012757818	-0.000002796893
9.699398797595	0.000005746318	-0.000012126752	-0.000003601317
9.719438877756	0.000005547124	-0.000011499242	-0.000004386305
9.739478957916	0.000005341605	-0.000010875955	-0.000005151198
9.759519038076	0.000005130263	-0.000010257538	-0.000005895383
9.779559118236	0.000004913591	-0.000009644613	-0.000006618296
9.799599198397	0.000004692074	-0.000009037781	-0.000007319418
9.819639278557	0.000004466190	-0.000008437616	-0.000007998279
9.839679358717	0.000004236408	-0.000007844672	-0.000008654453
9.859719438878	0.000004003187	-0.000007259476	-0.000009287558
9.879759519038	0.000003766977	-0.000006682534	-0.000009897257
9.899799599198	0.000003528219	-0.000006114325	-0.000010483256
9.919839679359	0.000003287345	-0.000005555308	-0.000011045303
9.939879759519	0.000003044774	-0.000005005914	-0.000011583188
9.959919839679	0.000002800917	-0.000004466554	-0.000012096740
9.979959919840	0.000002556174	-0.000003937612	-0.000012585829
10.000000000000	0.000002310932	-0.000003419451	-0.000013050362


==> anc/divergent_multipole_2_t0_0.5_t_10.dat <==
0.000000000000	-0.000000000000	0.000000000000	-0.000000000000
0.020040080160	-0.000000038697	0.000000070495	-0.000000125121
0.040080160321	-0.000000576446	0.000001048189	-0.000001856377
0.060120240481	-0.000002716007	0.000004929527	-0.000008711184
0.080160320641	-0.000007986187	0.000014467704	-0.000025509598
0.100200400802	-0.000018133274	0.000032787955	-0.000057681514
0.120240480962	-0.000034957263	0.000063087808	-0.000110731669
0.140280561122	-0.000060186156	0.000108409244	-0.000189837511
0.160320641283	-0.000095382446	0.000171471279	-0.000299558084
0.180360721443	-0.000141876563	0.000254552940	-0.000443634933
0.200400801603	-0.000200722779	0.000359417899	-0.000624868515
0.220440881764	-0.000272673582	0.000487273147	-0.000845055836
0.240480961924	-0.000358169079	0.000638755136	-0.001104977000
0.260521042084	-0.000457338459	0.000813937728	-0.001404420139
0.280561122244	-0.000570010930	0.001012357074	-0.001742235710
0.300601202405	-0.000695733931	0.001233049283	-0.002116412548
0.320641282565	-0.000833796736	0.001474597364	-0.002524169230
0.340681362725	-0.000983257860	0.001735184480	-0.002962055406
0.360721442886	-0.001142974922	0.002012651043	-0.003426058641
0.380761523046	-0.001311635851	0.002304553605	-0.003911713139
0.400801603206	-0.001487790504	0.002608223883	-0.004414207411
0.420841683367	-0.001669881962	0.002920826574	-0.004928488566
0.440881763527	-0.001856276883	0.003239414887	-0.005449361416
0.460921843687	-0.002045294448	0.003560982993	-0.005971581032
0.480961923848	-0.002235233545	0.003882514777	-0.006489937782
0.501002004008	-0.002424397905	0.004201028456	-0.006999334196
0.521042084168	-0.002611119030	0.004513616785	-0.007494853268
0.541082164329	-0.002793776781	0.004817482711	-0.007971818045
0.561122244489	-0.002970817580	0.005109970403	-0.008425842524
0.581162324649	-0.003140770213	0.005388591728	-0.008852874041
0.601202404810	-0.003302259266	0.005651048249	-0.009249227449
0.621242484970	-0.003454016265	0.005895248945	-0.009611611467
0.641282565130	-0.003594888607	0.006119323841	-0.009937147684
0.661322645291	-0.003723846393	0.006321633799	-0.010223382710
0.681362725451	-0.003839987292	0.006500776739	-0.010468294036
0.701402805611	-0.003942539572	0.006655590575	-0.010670290175
0.721442885772	-0.004030863443	0.006785153155	-0.010828205647
0.741482965932	-0.004104450864	0.006888779507	-0.010941291412
0.761523046092	-0.004162923960	0.006966016685	-0.011009201285
0.781563126253	-0.004206032202	0.007016636502	-0.011031974920
0.801603206413	-0.004233648499	0.007040626449	-0.011010017862
0.821643286573	-0.004245764339	0.007038179046	-0.010944079196
0.841683366733	-0.004242484127	0.007009679913	-0.010835227258
0.861723446894	-0.004224018837	0.006955694788	-0.010684823854
0.881763527054	-0.004190679121	0.006876955726	-0.010494497402
0.901803607214	-0.004142867979	0.006774346701	-0.010266115382
0.921843687375	-0.004081073097	0.006648888798	-0.010001756432
0.941883767535	-0.004005858971	0.006501725183	-0.009703682407
0.961923847695	-0.003917858888	0.006334106012	-0.009374310689
0.981963927856	-0.003817766869	0.006147373427	-0.009016186987
1.002004008016	-0.003706329634	0.005942946778	-0.008631958849
1.022044088176	-0.003584338670	0.005722308176	-0.008224350079
1.042084168337	-0.003452622452	0.005486988483	-0.007796136213
1.062124248497	-0.003312038881	0.005238553836	-0.007350121197
1.082164328657	-0.003163467983	0.004978592760	-0.006889115368
1.102204408818	-0.003007804894	0.004708703953	-0.006415914832
1.122244488978	-0.002845953193	0.004430484771	-0.005933282304
1.142284569138	-0.002678818584	0.004145520475	-0.005443929448
1.162324649299	-0.002507302960	0.003855374239	-0.004950500761
1.182364729459	-0.002332298865	0.003561577973	-0.004455558995
1.202404809619	-0.002154684371	0.003265623942	-0.003961572129
1.222444889780	-0.001975318359	0.002968957197	-0.003470901867
1.242484969940	-0.001795036236	0.002672968817	-0.002985793638
1.262525050100	-0.001614646058	0.002378989943	-0.002508368063
1.282565130261	-0.001434925082	0.002088286597	-0.002040613840
1.302605210421	-0.001256616719	0.001802055257	-0.001584381992
1.322645290581	-0.001080427894	0.001521419171	-0.001141381424
1.342685370741	-0.000907026796	0.001247425382	-0.000713175725
1.362725450902	-0.000737041008	0.000981042422	-0.000301181136
1.382765531062	-0.000571055995	0.000723158660	0.000093334372
1.402805611222	-0.000409613947	0.000474581253	0.000469251003
1.422845691383	-0.000253212944	0.000236035668	0.000825596072
1.442885771543	-0.000102306441	0.000008165745	0.001161542086
1.462925851703	0.000042696953	-0.000208465754	0.001476404006
1.482965931864	0.000181433432	-0.000413376127	0.001769635792
1.503006012024	0.000313583678	-0.000606161305	0.002040826303
1.523046092184	0.000438872323	-0.000786494040	0.002289694612
1.543086172345	0.000557067191	-0.000954121753	0.002516084818
1.563126252505	0.000667978337	-0.001108864074	0.002719960420
1.583166332665	0.000771456918	-0.001250610118	0.002901398324
1.603206412826	0.000867393898	-0.001379315520	0.003060582540
1.623246492986	0.000955718614	-0.001494999281	0.003197797632
1.643286573146	0.001036397217	-0.001597740437	0.003313421980
1.663326653307	0.001109431013	-0.001687674592	0.003407920910
1.683366733467	0.001174854705	-0.001764990354	0.003481839732
1.703406813627	0.001232734570	-0.001829925683	0.003535796752
1.723446893788	0.001283166573	-0.001882764190	0.003570476284
1.743486973948	0.001326274436	-0.001923831404	0.003586621713
1.763527054108	0.001362207676	-0.001953491045	0.003585028642
1.783567134269	0.001391139632	-0.001972141300	0.003566538162
1.803607214429	0.001413265469	-0.001980211142	0.003532030268
1.823647294589	0.001428800205	-0.001978156704	0.003482417454
1.843687374749	0.001437976740	-0.001966457719	0.003418638509
1.863727454910	0.001441043911	-0.001945614047	0.003341652542
1.883767535070	0.001438264585	-0.001916142299	0.003252433238
1.903807615230	0.001429913784	-0.001878572572	0.003151963381
1.923847695391	0.001416276865	-0.001833445299	0.003041229641
1.943887775551	0.001397647744	-0.001781308237	0.002921217651
1.963927855711	0.001374327189	-0.001722713577	0.002792907360
1.983967935872	0.001346621169	-0.001658215211	0.002657268695
2.004008016032	0.001314839272	-0.001588366134	0.002515257511
2.024048096192	0.001279293200	-0.001513716004	0.002367811854
2.044088176353	0.001240295327	-0.001434808850	0.002215848514
2.064128256513	0.001198157347	-0.001352180943	0.002060259885
2.084168336673	0.001153188985	-0.001266358815	0.001901911123
2.104208416834	0.001105696803	-0.001177857439	0.001741637590
2.124248496994	0.001055983072	-0.001087178563	0.001580242597
2.144288577154	0.001004344737	-0.000994809200	0.001418495414
2.164328657315	0.000951072450	-0.000901220262	0.001257129565
2.184368737475	0.000896449695	-0.000806865353	0.001096841379
2.204408817635	0.000840751984	-0.000712179700	0.000938288800
2.224448897796	0.000784246132	-0.000617579228	0.000782090444
2.244488977956	0.000727189612	-0.000523459770	0.000628824883
2.264529058116	0.000669829982	-0.000430196416	0.000479030163
2.284569138277	0.000612404386	-0.000338142976	0.000333203523
2.304609218437	0.000555139122	-0.000247631582	0.000191801324
2.324649298597	0.000498249287	-0.000158972392	0.000055239160
2.344689378758	0.000441938479	-0.000072453413	-0.000076107851
2.364729458918	0.000386398566	0.000011659574	-0.000201904615
2.384769539078	0.000331809516	0.000093122988	-0.000321855452
2.404809619238	0.000278339283	0.000171715333	-0.000435703354
2.424849699399	0.000226143750	0.000247236990	-0.000543229104
2.444889779559	0.000175366720	0.000319509935	-0.000644250287
2.464929859719	0.000126139962	0.000388377376	-0.000738620194
2.484969939880	0.000078583294	0.000453703325	-0.000826226628
2.505010020040	0.000032804717	0.000515372109	-0.000906990630
2.525050100200	-0.000011099413	0.000573287813	-0.000980865130
2.545090180361	-0.000053044185	0.000627373689	-0.001047833542
2.565130260521	-0.000092955884	0.000677571504	-0.001107908298
2.585170340681	-0.000130771725	0.000723840853	-0.001161129342
2.605210420842	-0.000166439550	0.000766158438	-0.001207562597
2.625250501002	-0.000199917507	0.000804517319	-0.001247298394
2.645290581162	-0.000231173699	0.000838926131	-0.001280449894
2.665330661323	-0.000260185821	0.000869408288	-0.001307151498
2.685370741483	-0.000286940772	0.000896001171	-0.001327557252
2.705410821643	-0.000311434261	0.000918755296	-0.001341839261
2.725450901804	-0.000333670390	0.000937733487	-0.001350186110
2.745490981964	-0.000353661239	0.000953010032	-0.001352801309
2.765531062124	-0.000371426435	0.000964669846	-0.001349901749
2.785571142285	-0.000386992716	0.000972807636	-0.001341716201
2.805611222445	-0.000400393493	0.000977527071	-0.001328483832
2.825651302605	-0.000411668413	0.000978939961	-0.001310452767
2.845691382766	-0.000420862914	0.000977165446	-0.001287878692
2.865731462926	-0.000428027790	0.000972329204	-0.001261023493
2.885771543086	-0.000433218756	0.000964562672	-0.001230153950
2.905811623246	-0.000436496011	0.000954002285	-0.001195540473
2.925851703407	-0.000437923822	0.000940788738	-0.001157455898
2.945891783567	-0.000437570097	0.000925066267	-0.001116174326
2.965931863727	-0.000435505982	0.000906981961	-0.001071970029
2.985971943888	-0.000431805458	0.000886685086	-0.001025116401
3.006012024048	-0.000426544953	0.000864326450	-0.000975884973
3.026052104208	-0.000419802959	0.000840057783	-0.000924544486
3.046092184369	-0.000411659670	0.000814031152	-0.000871360019
3.066132264529	-0.000402196625	0.000786398405	-0.000816592176
3.086172344689	-0.000391496367	0.000757310637	-0.000760496333
3.106212424850	-0.000379642117	0.000726917693	-0.000703321946
3.126252505010	-0.000366717458	0.000695367697	-0.000645311905
3.146292585170	-0.000352806039	0.000662806614	-0.000586701961
3.166332665331	-0.000337991290	0.000629377837	-0.000527720194
3.186372745491	-0.000322356151	0.000595221805	-0.000468586545
3.206412825651	-0.000305982817	0.000560475656	-0.000409512400
3.226452905812	-0.000288952504	0.000525272901	-0.000350700220
3.246492985972	-0.000271345218	0.000489743134	-0.000292343233
3.266533066132	-0.000253239553	0.000454011763	-0.000234625163
3.286573146293	-0.000234712490	0.000418199774	-0.000177720014
3.306613226453	-0.000215839225	0.000382423521	-0.000121791901
3.326653306613	-0.000196692997	0.000346794543	-0.000066994916
3.346693386774	-0.000177344947	0.000311419400	-0.000013473046
3.366733466934	-0.000157863975	0.000276399545	0.000038639874
3.386773547094	-0.000138316621	0.000241831214	0.000089220169
3.406813627255	-0.000118766957	0.000207805332	0.000138154299
3.426853707415	-0.000099276493	0.000174407456	0.000185338793
3.446893787575	-0.000079904093	0.000141717728	0.000230680155
3.466933867735	-0.000060705908	0.000109810852	0.000274094743
3.486973947896	-0.000041735315	0.000078756090	0.000315508614
3.507014028056	-0.000023042876	0.000048617276	0.000354857348
3.527054108216	-0.000004676298	0.000019452846	0.000392085842
3.547094188377	0.000013319586	-0.000008684110	0.000427148089
3.567134268537	0.000030902834	-0.000035745791	0.000460006934
3.587174348697	0.000048034396	-0.000061689604	0.000490633806
3.607214428858	0.000064678113	-0.000086478073	0.000519008448
3.627254509018	0.000080800700	-0.000110078739	0.000545118612
3.647294589178	0.000096371722	-0.000132464044	0.000568959762
3.667334669339	0.000111363567	-0.000153611207	0.000590534752
3.687374749499	0.000125751407	-0.000173502092	0.000609853497
3.707414829659	0.000139513156	-0.000192123061	0.000626932644
3.727454909820	0.000152629415	-0.000209464830	0.000641795223
3.747494989980	0.000165083419	-0.000225522306	0.000654470306
3.767535070140	0.000176860974	-0.000240294431	0.000664992655
3.787575150301	0.000187950390	-0.000253784008	0.000673402371
3.807615230461	0.000198342412	-0.000265997532	0.000679744539
3.827655310621	0.000208030140	-0.000276945017	0.000684068878
3.847695390782	0.000217008956	-0.000286639811	0.000686429387
3.867735470942	0.000225276436	-0.000295098423	0.000686883999
3.887775551102	0.000232832272	-0.000302340335	0.000685494235
3.907815631263	0.000239678177	-0.000308387823	0.000682324864
3.927855711423	0.000245817802	-0.000313265773	0.000677443564
3.947895791583	0.000251256644	-0.000317001499	0.000670920599
3.967935871743	0.000256001951	-0.000319624561	0.000662828492
3.987975951904	0.000260062632	-0.000321166586	0.000653241714
4.008016032064	0.000263449163	-0.000321661088	0.000642236373
4.028056112224	0.000266173490	-0.000321143295	0.000629889922
4.048096192385	0.000268248941	-0.000319649973	0.000616280867
4.068136272545	0.000269690125	-0.000317219260	0.000601488490
4.088176352705	0.000270512846	-0.000313890497	0.000585592582
4.108216432866	0.000270734004	-0.000309704068	0.000568673180
4.128256513026	0.000270371510	-0.000304701239	0.000550810328
4.148296593186	0.000269444188	-0.000298924008	0.000532083832
4.168336673347	0.000267971696	-0.000292414954	0.000512573044
4.188376753507	0.000265974428	-0.000285217094	0.000492356642
4.208416833667	0.000263473440	-0.000277373743	0.000471512431
4.228456913828	0.000260490354	-0.000268928381	0.000450117152
4.248496993988	0.000257047289	-0.000259924526	0.000428246304
4.268537074148	0.000253166773	-0.000250405611	0.000405973974
4.288577154309	0.000248871669	-0.000240414865	0.000383372684
4.308617234469	0.000244185101	-0.000229995203	0.000360513247
4.328657314629	0.000239130382	-0.000219189123	0.000337464631
4.348697394790	0.000233730946	-0.000208038603	0.000314293839
4.368737474950	0.000228010276	-0.000196585005	0.000291065797
4.388777555110	0.000221991847	-0.000184868995	0.000267843257
4.408817635271	0.000215699061	-0.000172930450	0.000244686703
4.428857715431	0.000209155190	-0.000160808391	0.000221654275
4.448897795591	0.000202383319	-0.000148540905	0.000198801700
4.468937875752	0.000195406295	-0.000136165084	0.000176182230
4.488977955912	0.000188246679	-0.000123716963	0.000153846595
4.509018036072	0.000180926693	-0.000111231465	0.000131842962
4.529058116232	0.000173468184	-0.000098742355	0.000110216905
4.549098196393	0.000165892578	-0.000086282193	0.000089011378
4.569138276553	0.000158220843	-0.000073882297	0.000068266705
4.589178356713	0.000150473452	-0.000061572710	0.000048020570
4.609218436874	0.000142670355	-0.000049382168	0.000028308021
4.629258517034	0.000134830943	-0.000037338080	0.000009161475
4.649298597194	0.000126974026	-0.000025466506	-0.000009389263
4.669338677355	0.000119117806	-0.000013792141	-0.000027316983
4.689378757515	0.000111279854	-0.000002338308	-0.000044597038
4.709418837675	0.000103477094	0.000008873053	-0.000061207314
4.729458917836	0.000095725782	0.000019821387	-0.000077128187
4.749498997996	0.000088041494	0.000030487520	-0.000092342483
4.769539078156	0.000080439114	0.000040853661	-0.000106835426
4.789579158317	0.000072932821	0.000050903386	-0.000120594586
4.809619238477	0.000065536084	0.000060621633	-0.000133609821
4.829659318637	0.000058261657	0.000069994687	-0.000145873218
4.849699398798	0.000051121572	0.000079010162	-0.000157379026
4.869739478958	0.000044127139	0.000087656979	-0.000168123589
4.889779559118	0.000037288946	0.000095925350	-0.000178105278
4.909819639279	0.000030616861	0.000103806746	-0.000187324415
4.929859719439	0.000024120036	0.000111293877	-0.000195783201
4.949899799599	0.000017806911	0.000118380658	-0.000203485638
4.969939879760	0.000011685220	0.000125062183	-0.000210437452
4.989979959920	0.000005762002	0.000131334688	-0.000216646012
5.010020040080	0.000000043607	0.000137195519	-0.000222120251
5.030060120240	-0.000005464289	0.000142643100	-0.000226870585
5.050100200401	-0.000010756677	0.000147676890	-0.000230908830
5.070140280561	-0.000015829200	0.000152297350	-0.000234248121
5.090180360721	-0.000020678136	0.000156505906	-0.000236902831
5.110220440882	-0.000025300387	0.000160304903	-0.000238888488
5.130260521042	-0.000029693462	0.000163697571	-0.000240221694
5.150300601202	-0.000033855461	0.000166687984	-0.000240920044
5.170340681363	-0.000037785053	0.000169281013	-0.000241002048
5.190380761523	-0.000041481465	0.000171482295	-0.000240487047
5.210420841683	-0.000044944459	0.000173298180	-0.000239395142
5.230460921844	-0.000048174313	0.000174735698	-0.000237747111
5.250501002004	-0.000051171803	0.000175802516	-0.000235564338
5.270541082164	-0.000053938182	0.000176506892	-0.000232868736
5.290581162325	-0.000056475160	0.000176857640	-0.000229682678
5.310621242485	-0.000058784884	0.000176864084	-0.000226028925
5.330661322645	-0.000060869917	0.000176536021	-0.000221930555
5.350701402806	-0.000062733216	0.000175883681	-0.000217410901
5.370741482966	-0.000064378113	0.000174917684	-0.000212493483
5.390781563126	-0.000065808293	0.000173649007	-0.000207201949
5.410821643287	-0.000067027773	0.000172088940	-0.000201560009
5.430861723447	-0.000068040883	0.000170249053	-0.000195591384
5.450901803607	-0.000068852241	0.000168141158	-0.000189319743
5.470941883768	-0.000069466738	0.000165777273	-0.000182768656
5.490981963928	-0.000069889513	0.000163169589	-0.000175961538
5.511022044088	-0.000070125935	0.000160330435	-0.000168921602
5.531062124248	-0.000070181585	0.000157272243	-0.000161671816
5.551102204409	-0.000070062231	0.000154007523	-0.000154234851
5.571142284569	-0.000069773814	0.000150548824	-0.000146633047
5.591182364729	-0.000069322427	0.000146908712	-0.000138888371
5.611222444890	-0.000068714297	0.000143099737	-0.000131022380
5.631262525050	-0.000067955768	0.000139134407	-0.000123056185
5.651302605210	-0.000067053279	0.000135025161	-0.000115010425
5.671342685371	-0.000066013354	0.000130784347	-0.000106905228
5.691382765531	-0.000064842579	0.000126424196	-0.000098760193
5.711422845691	-0.000063547589	0.000121956798	-0.000090594359
5.731462925852	-0.000062135052	0.000117394084	-0.000082426184
5.751503006012	-0.000060611654	0.000112747803	-0.000074273524
5.771543086172	-0.000058984083	0.000108029504	-0.000066153617
5.791583166333	-0.000057259019	0.000103250519	-0.000058083062
5.811623246493	-0.000055443113	0.000098421945	-0.000050077809
5.831663326653	-0.000053542985	0.000093554628	-0.000042153145
5.851703406814	-0.000051565199	0.000088659152	-0.000034323683
5.871743486974	-0.000049516263	0.000083745819	-0.000026603356
5.891783567134	-0.000047402610	0.000078824645	-0.000019005409
5.911823647295	-0.000045230591	0.000073905344	-0.000011542393
5.931863727455	-0.000043006464	0.000068997316	-0.000004226165
5.951903807615	-0.000040736385	0.000064109645	0.000002932116
5.971943887776	-0.000038426397	0.000059251085	0.000009921986
5.991983967936	-0.000036082425	0.000054430055	0.000016733677
6.012024048096	-0.000033710268	0.000049654634	0.000023358113
6.032064128257	-0.000031315587	0.000044932555	0.000029786903
6.052104208417	-0.000028903906	0.000040271200	0.000036012339
6.072144288577	-0.000026480599	0.000035677599	0.000042027383
6.092184368737	-0.000024050887	0.000031158428	0.000047825666
6.112224448898	-0.000021619835	0.000026720003	0.000053401473
6.132264529058	-0.000019192345	0.000022368284	0.000058749731
6.152304609218	-0.000016773153	0.000018108876	0.000063866005
6.172344689379	-0.000014366823	0.000013947023	0.000068746477
6.192384769539	-0.000011977748	0.000009887618	0.000073387936
6.212424849699	-0.000009610146	0.000005935199	0.000077787767
6.232464929860	-0.000007268054	0.000002093956	0.000081943928
6.252505010020	-0.000004955333	-0.000001632270	0.000085854943
6.272545090180	-0.000002675660	-0.000005239977	0.000089519881
6.292585170341	-0.000000432533	-0.000008726002	0.000092938339
6.312625250501	0.000001770734	-0.000012087514	0.000096110425
6.332665330661	0.000003931009	-0.000015322010	0.000099036744
6.352705410822	0.000006045342	-0.000018427306	0.000101718373
6.372745490982	0.000008110965	-0.000021401532	0.000104156849
6.392785571142	0.000010125290	-0.000024243125	0.000106354146
6.412825651303	0.000012085908	-0.000026950824	0.000108312659
6.432865731463	0.000013990591	-0.000029523656	0.000110035181
6.452905811623	0.000015837282	-0.000031960935	0.000111524887
6.472945891784	0.000017624102	-0.000034262251	0.000112785316
6.492985971944	0.000019349343	-0.000036427460	0.000113820345
6.513026052104	0.000021011463	-0.000038456677	0.000114634178
6.533066132265	0.000022609089	-0.000040350268	0.000115231320
6.553106212425	0.000024141011	-0.000042108837	0.000115616561
6.573146292585	0.000025606178	-0.000043733223	0.000115794955
6.593186372745	0.000027003694	-0.000045224484	0.000115771804
6.613226452906	0.000028332818	-0.000046583892	0.000115552637
6.633266533066	0.000029592957	-0.000047812921	0.000115143189
6.653306613226	0.000030783662	-0.000048913241	0.000114549389
6.673346693387	0.000031904627	-0.000049886704	0.000113777337
6.693386773547	0.000032955681	-0.000050735336	0.000112833285
6.713426853707	0.000033936786	-0.000051461328	0.000111723627
6.733466933868	0.000034848033	-0.000052067028	0.000110454873
6.753507014028	0.000035689634	-0.000052554925	0.000109033639
6.773547094188	0.000036461924	-0.000052927649	0.000107466626
6.793587174349	0.000037165348	-0.000053187954	0.000105760607
6.813627254509	0.000037800465	-0.000053338712	0.000103922412
6.833667334669	0.000038367937	-0.000053382902	0.000101958909
6.853707414830	0.000038868526	-0.000053323603	0.000099876997
6.873747494990	0.000039303092	-0.000053163984	0.000097683581
6.893787575150	0.000039672583	-0.000052907295	0.000095385569
6.913827655311	0.000039978036	-0.000052556860	0.000092989853
6.933867735471	0.000040220568	-0.000052116064	0.000090503297
6.953907815631	0.000040401374	-0.000051588351	0.000087932728
6.973947895792	0.000040521719	-0.000050977211	0.000085284919
6.993987975952	0.000040582939	-0.000050286175	0.000082566584
7.014028056112	0.000040586429	-0.000049518804	0.000079784361
7.034068136273	0.000040533646	-0.000048678687	0.000076944808
7.054108216433	0.000040426099	-0.000047769427	0.000074054391
7.074148296593	0.000040265347	-0.000046794638	0.000071119471
7.094188376754	0.000040052993	-0.000045757941	0.000068146304
7.114228456914	0.000039790683	-0.000044662948	0.000065141024
7.134268537074	0.000039480098	-0.000043513267	0.000062109643
7.154308617234	0.000039122951	-0.000042312488	0.000059058038
7.174348697395	0.000038720986	-0.000041064178	0.000055991949
7.194388777555	0.000038275969	-0.000039771880	0.000052916969
7.214428857715	0.000037789688	-0.000038439104	0.000049838543
7.234468937876	0.000037263946	-0.000037069320	0.000046761957
7.254509018036	0.000036700563	-0.000035665958	0.000043692341
7.274549098196	0.000036101364	-0.000034232401	0.000040634658
7.294589178357	0.000035468184	-0.000032771978	0.000037593702
7.314629258517	0.000034802859	-0.000031287966	0.000034574100
7.334669338677	0.000034107225	-0.000029783579	0.000031580301
7.354709418838	0.000033383114	-0.000028261970	0.000028616578
7.374749498998	0.000032632354	-0.000026726226	0.000025687027
7.394789579158	0.000031856760	-0.000025179361	0.000022795564
7.414829659319	0.000031058139	-0.000023624319	0.000019945922
7.434869739479	0.000030238278	-0.000022063968	0.000017141653
7.454909819639	0.000029398953	-0.000020501098	0.000014386127
7.474949899800	0.000028541915	-0.000018938419	0.000011682529
7.494989979960	0.000027668896	-0.000017378557	0.000009033865
7.515030060120	0.000026781603	-0.000015824057	0.000006442957
7.535070140281	0.000025881716	-0.000014277375	0.000003912444
7.555110220441	0.000024970888	-0.000012740881	0.000001444789
7.575150300601	0.000024050741	-0.000011216859	-0.000000957726
7.595190380762	0.000023122867	-0.000009707500	-0.000003292996
7.615230460922	0.000022188822	-0.000008214907	-0.000005559089
7.635270541082	0.000021250129	-0.000006741091	-0.000007754249
7.655310621242	0.000020308274	-0.000005287972	-0.000009876886
7.675350701403	0.000019364707	-0.000003857379	-0.000011925582
7.695390781563	0.000018420836	-0.000002451048	-0.000013899080
7.715430861723	0.000017478033	-0.000001070625	-0.000015796287
7.735470941884	0.000016537626	0.000000282338	-0.000017616267
7.755511022044	0.000015600904	0.000001606378	-0.000019358242
7.775551102204	0.000014669112	0.000002900125	-0.000021021581
7.795591182365	0.000013743452	0.000004162296	-0.000022605804
7.815631262525	0.000012825084	0.000005391700	-0.000024110575
7.835671342685	0.000011915122	0.000006587234	-0.000025535696
7.855711422846	0.000011014637	0.000007747882	-0.000026881106
7.875751503006	0.000010124652	0.000008872714	-0.000028146876
7.895791583166	0.000009246150	0.000009960887	-0.000029333205
7.915831663327	0.000008380065	0.000011011640	-0.000030440414
7.935871743487	0.000007527287	0.000012024295	-0.000031468944
7.955911823647	0.000006688660	0.000012998255	-0.000032419348
7.975951903808	0.000005864983	0.000013933002	-0.000033292291
7.995991983968	0.000005057012	0.000014828098	-0.000034088544
8.016032064128	0.000004265455	0.000015683177	-0.000034808976
8.036072144289	0.000003490977	0.000016497950	-0.000035454554
8.056112224449	0.000002734199	0.000017272200	-0.000036026336
8.076152304609	0.000001995699	0.000018005780	-0.000036525467
8.096192384770	0.000001276009	0.000018698611	-0.000036953176
8.116232464930	0.000000575621	0.000019350680	-0.000037310766
8.136272545090	-0.000000105018	0.000019962040	-0.000037599617
8.156312625251	-0.000000765500	0.000020532805	-0.000037821175
8.176352705411	-0.000001405459	0.000021063149	-0.000037976952
8.196392785571	-0.000002024570	0.000021553305	-0.000038068520
8.216432865731	-0.000002622547	0.000022003560	-0.000038097504
8.236472945892	-0.000003199142	0.000022414256	-0.000038065583
8.256513026052	-0.000003754146	0.000022785786	-0.000037974481
8.276553106212	-0.000004287387	0.000023118591	-0.000037825964
8.296593186373	-0.000004798729	0.000023413162	-0.000037621838
8.316633266533	-0.000005288072	0.000023670032	-0.000037363942
8.336673346693	-0.000005755348	0.000023889776	-0.000037054147
8.356713426854	-0.000006200526	0.000024073011	-0.000036694348
8.376753507014	-0.000006623605	0.000024220392	-0.000036286464
8.396793587174	-0.000007024616	0.000024332609	-0.000035832434
8.416833667335	-0.000007403621	0.000024410385	-0.000035334208
8.436873747495	-0.000007760711	0.000024454477	-0.000034793753
8.456913827655	-0.000008096006	0.000024465668	-0.000034213040
8.476953907816	-0.000008409652	0.000024444772	-0.000033594047
8.496993987976	-0.000008701824	0.000024392625	-0.000032938752
8.517034068136	-0.000008972718	0.000024310088	-0.000032249133
8.537074148297	-0.000009222560	0.000024198042	-0.000031527162
8.557114228457	-0.000009451593	0.000024057387	-0.000030774805
8.577154308617	-0.000009660088	0.000023889042	-0.000029994015
8.597194388778	-0.000009848332	0.000023693939	-0.000029186734
8.617234468938	-0.000010016635	0.000023473024	-0.000028354888
8.637274549098	-0.000010165325	0.000023227256	-0.000027500384
8.657314629259	-0.000010294748	0.000022957600	-0.000026625109
8.677354709419	-0.000010405268	0.000022665034	-0.000025730926
8.697394789579	-0.000010497262	0.000022350538	-0.000024819676
8.717434869739	-0.000010571124	0.000022015098	-0.000023893168
8.737474949900	-0.000010627262	0.000021659704	-0.000022953186
8.757515030060	-0.000010666095	0.000021285345	-0.000022001481
8.777555110220	-0.000010688056	0.000020893013	-0.000021039772
8.797595190381	-0.000010693587	0.000020483695	-0.000020069743
8.817635270541	-0.000010683142	0.000020058378	-0.000019093045
8.837675350701	-0.000010657181	0.000019618042	-0.000018111287
8.857715430862	-0.000010616174	0.000019163663	-0.000017126043
8.877755511022	-0.000010560597	0.000018696210	-0.000016138847
8.897795591182	-0.000010490935	0.000018216643	-0.000015151191
8.917835671343	-0.000010407675	0.000017725913	-0.000014164526
8.937875751503	-0.000010311310	0.000017224961	-0.000013180259
8.957915831663	-0.000010202336	0.000016714715	-0.000012199755
8.977955911824	-0.000010081254	0.000016196091	-0.000011224333
8.997995991984	-0.000009948564	0.000015669993	-0.000010255269
9.018036072144	-0.000009804770	0.000015137309	-0.000009293793
9.038076152305	-0.000009650374	0.000014598913	-0.000008341087
9.058116232465	-0.000009485881	0.000014055661	-0.000007398290
9.078156312625	-0.000009311793	0.000013508394	-0.000006466492
9.098196392786	-0.000009128612	0.000012957934	-0.000005546737
9.118236472946	-0.000008936835	0.000012405086	-0.000004640022
9.138276553106	-0.000008736960	0.000011850637	-0.000003747296
9.158316633267	-0.000008529480	0.000011295351	-0.000002869464
9.178356713427	-0.000008314883	0.000010739976	-0.000002007381
9.198396793587	-0.000008093655	0.000010185239	-0.000001161856
9.218436873747	-0.000007866274	0.000009631843	-0.000000333653
9.238476953908	-0.000007633215	0.000009080474	0.000000476512
9.258517034068	-0.000007394946	0.000008531794	0.000001267968
9.278557114228	-0.000007151929	0.000007986443	0.000002040090
9.298597194389	-0.000006904618	0.000007445042	0.000002792298
9.318637274549	-0.000006653461	0.000006908186	0.000003524056
9.338677354709	-0.000006398899	0.000006376449	0.000004234871
9.358717434870	-0.000006141362	0.000005850382	0.000004924296
9.378757515030	-0.000005881275	0.000005330515	0.000005591926
9.398797595190	-0.000005619052	0.000004817354	0.000006237396
9.418837675351	-0.000005355099	0.000004311381	0.000006860383
9.438877755511	-0.000005089813	0.000003813057	0.000007460608
9.458917835671	-0.000004823581	0.000003322819	0.000008037826
9.478957915832	-0.000004556780	0.000002841083	0.000008591835
9.498997995992	-0.000004289777	0.000002368240	0.000009122470
9.519038076152	-0.000004022930	0.000001904661	0.000009629603
9.539078156313	-0.000003756585	0.000001450693	0.000010113142
9.559118236473	-0.000003491080	0.000001006661	0.000010573030
9.579158316633	-0.000003226740	0.000000572868	0.000011009245
9.599198396794	-0.000002963879	0.000000149596	0.000011421798
9.619238476954	-0.000002702803	-0.000000262894	0.000011810732
9.639278557114	-0.000002443804	-0.000000664365	0.000012176122
9.659318637275	-0.000002187166	-0.000001054597	0.000012518073
9.679358717435	-0.000001933158	-0.000001433393	0.000012836719
9.699398797595	-0.000001682043	-0.000001800576	0.000013132222
9.719438877756	-0.000001434069	-0.000002155989	0.000013404771
9.739478957916	-0.000001189474	-0.000002499494	0.000013654583
9.759519038076	-0.000000948486	-0.000002830973	0.000013881897
9.779559118236	-0.000000711321	-0.000003150324	0.000014086977
9.799599198397	-0.000000478185	-0.000003457468	0.000014270111
9.819639278557	-0.000000249270	-0.000003752339	0.000014431608
9.839679358717	-0.000000024762	-0.000004034893	0.000014571798
9.859719438878	0.000000195166	-0.000004305099	0.000014691029
9.879759519038	0.000000410354	-0.000004562946	0.000014789670
9.899799599198	0.000000620649	-0.000004808436	0.000014868106
9.919839679359	0.000000825910	-0.000005041589	0.000014926738
9.939879759519	0.000001026005	-0.000005262440	0.000014965986
9.959919839679	0.000001220816	-0.000005471036	0.000014986279
9.979959919840	0.000001410230	-0.000005667442	0.000014988064
10.000000000000	0.000001594146	-0.000005851734	0.000014971798


==> anc/expansion_coeffs_CE_rank_1_t0_0.05.dat <==
0.050000000000	2.666666666667	0.126984126984	0.021164021164	0.005772005772	0.002072002072	0.000888000888	0.000430941607	0.000229331499	0.000131046573	0.000079249504	0.000050191356	0.000033031844	0.000022455286	0.000015694072
0.050273436742	2.652162692133	0.126293461530	0.021048910255	0.005740611888	0.002060732473	0.000883171060	0.000428597720	0.000228084167	0.000130333810	0.000078818463	0.000049918331	0.000032852159	0.000022333136	0.000015608038
0.050855215514	2.621822206171	0.124848676484	0.020808112747	0.005674939840	0.002037157891	0.000873067668	0.000423694603	0.000225474906	0.000128842807	0.000077916795	0.000049347294	0.000032476359	0.000022077310	0.000015429761
0.051505267122	2.588732003235	0.123272952535	0.020545492089	0.005603316024	0.002011446778	0.000862048619	0.000418347124	0.000222629172	0.000127216668	0.000076933390	0.000048724467	0.000032066482	0.000021798646	0.000015233518
0.052231850311	2.552720850195	0.121558135724	0.020259689287	0.005525369806	0.001983466084	0.000850056893	0.000412527610	0.000219532237	0.000125446992	0.000075863201	0.000048046712	0.000031620463	0.000021495862	0.000015022761
0.053048388600	2.513428529149	0.119687072817	0.019947845469	0.005440321492	0.001952935920	0.000836972537	0.000406177849	0.000216153125	0.000123516074	0.000074695487	0.000047307136	0.000031133645	0.000021164924	0.000014791862
0.053966086429	2.470687466070	0.117651784099	0.019608630683	0.005347808368	0.001919726081	0.000822739749	0.000399270760	0.000212477422	0.000121415671	0.000073425280	0.000046502680	0.000030604292	0.000020804962	0.000014540033
0.054985345247	2.424888535927	0.115470882663	0.019245147111	0.005248676485	0.001884140277	0.000807488690	0.000391869511	0.000208538745	0.000119164997	0.000072064197	0.000045640687	0.000030036897	0.000020419428	0.000014270521
0.056088911090	2.377178139907	0.113198959043	0.018866493174	0.005145407229	0.001847069262	0.000791601112	0.000384159363	0.000204435684	0.000116820393	0.000070646317	0.000044742686	0.000029446099	0.000020017778	0.000013990770
0.057251730202	2.328896137527	0.110899816073	0.018483302679	0.005040900731	0.001809554108	0.000775523189	0.000376356842	0.000200283466	0.000114447697	0.000069211459	0.000043833920	0.000028848076	0.000019611382	0.000013706537
0.058456990271	2.280879202218	0.108613295344	0.018102215891	0.004936967970	0.001772244912	0.000759533534	0.000368597156	0.000196154042	0.000112088027	0.000067784457	0.000042930128	0.000028253175	0.000019206590	0.000013423942
0.059697915854	2.233467139105	0.106355578053	0.017725929675	0.004834344457	0.001735405702	0.000743745301	0.000360935220	0.000192076637	0.000109758081	0.000066375432	0.000042037785	0.000027665942	0.000018807598	0.000013145460
0.060972936229	2.186762547131	0.104131549863	0.017355258311	0.004733252267	0.001699116198	0.000728192656	0.000353387613	0.000188060075	0.000107462904	0.000064987447	0.000041158713	0.000027087298	0.000018414505	0.000012869202
0.062282480073	2.140783944021	0.101942092572	0.016990348762	0.004633731481	0.001663390788	0.000712881766	0.000345957328	0.000184105946	0.000105203399	0.000063621028	0.000040293306	0.000026517811	0.000018027079	0.000012598994
0.063627568122	2.095527729073	0.099787034718	0.016631172453	0.004535774305	0.001628226674	0.000697811432	0.000338643783	0.000180213944	0.000102979401	0.000062276088	0.000039441551	0.000025957329	0.000017645619	0.000012332540
0.065009255506	2.050990005890	0.097666190757	0.016277698459	0.004439372307	0.001593620828	0.000682980355	0.000331446349	0.000176383729	0.000100790704	0.000060952470	0.000038603232	0.000025405473	0.000017271024	0.000012070741
0.066428436447	2.007172537312	0.095579644634	0.015929940772	0.004344529302	0.001559574621	0.000668389123	0.000324365310	0.000172615458	0.000098637405	0.000059650283	0.000037778519	0.000024862722	0.000016901847	0.000011813661
0.067885809067	1.964082555187	0.093527740723	0.015587956787	0.004251260942	0.001526093671	0.000654040145	0.000317401835	0.000168909748	0.000096519859	0.000058369712	0.000036967479	0.000024328879	0.000016539099	0.000011559030
0.069381915155	1.921730367856	0.091510969898	0.015251828316	0.004159589541	0.001493185989	0.000639936852	0.000310557590	0.000165267489	0.000094438568	0.000057111062	0.000036170343	0.000023804419	0.000016182515	0.000011310030
0.070917213290	1.880126518630	0.089529834220	0.014921639037	0.004069537919	0.001460859766	0.000626082757	0.000303834279	0.000161689587	0.000092394052	0.000055874658	0.000035387280	0.000023289091	0.000015831926	0.000011065411
0.072492160360	1.839279346490	0.087584730785	0.014597455131	0.003981124127	0.001429121481	0.000612480635	0.000297233249	0.000158176759	0.000090386720	0.000054660741	0.000034618466	0.000022783048	0.000015487830	0.000010824522
0.074107285157	1.799193332342	0.085675872969	0.014279312161	0.003894357862	0.001397974617	0.000599131979	0.000290755225	0.000154729388	0.000088416793	0.000053469438	0.000033864011	0.000022286503	0.000015150716	0.000010589026
0.075763244729	1.759868308309	0.083803252777	0.013967208796	0.003809238763	0.001367419043	0.000586036733	0.000284400179	0.000151347464	0.000086484267	0.000052300761	0.000033123851	0.000021799439	0.000014819604	0.000010358383
0.077460860929	1.721299398611	0.081966638029	0.013661106338	0.003725756274	0.001337450970	0.000573193273	0.000278167324	0.000148030564	0.000084588895	0.000051154545	0.000032397874	0.000021321662	0.000014494603	0.000010130704
0.079201140781	1.683477435024	0.080165592144	0.013360932024	0.003643890552	0.001308063275	0.000560598546	0.000272055177	0.000144777901	0.000082730231	0.000050030536	0.000031685995	0.000020853133	0.000014176345	0.000009907441
0.080985289712	1.646389533311	0.078399501586	0.013066583598	0.003563613708	0.001279245947	0.000548248263	0.000266061657	0.000141588368	0.000080907639	0.000048928335	0.000030987953	0.000020393803	0.000013863852	0.000009689789
0.082814731425	1.610019510278	0.076667595728	0.012777932621	0.003484890715	0.001250986410	0.000536137033	0.000260184148	0.000138460570	0.000079120328	0.000047847472	0.000030303399	0.000019943248	0.000013557826	0.000009475719
0.084691151992	1.574347853314	0.074968945396	0.012494824233	0.003407679336	0.001223269505	0.000524258359	0.000254419498	0.000135392832	0.000077367334	0.000046787359	0.000029632023	0.000019501459	0.000013257498	0.000009266402
0.086616587651	1.539351029058	0.073302429955	0.012217071659	0.003331928634	0.001196076946	0.000512604405	0.000248763903	0.000132383130	0.000075647504	0.000045747304	0.000028973301	0.000019067925	0.000012962615	0.000009059762
0.088593574395	1.505000043672	0.071666668746	0.011944444791	0.003257575852	0.001169386203	0.000501165516	0.000243212677	0.000129428968	0.000073959412	0.000044726437	0.000028326743	0.000018642352	0.000012673434	0.000008857630
0.090625371481	1.471258336976	0.070059920808	0.011676653468	0.003184541855	0.001143168871	0.000489929516	0.000237759912	0.000126527205	0.000072301260	0.000043723689	0.000027691667	0.000018224443	0.000012388960	0.000008658080
0.092716261328	1.438079269194	0.068479965200	0.011413327533	0.003112725691	0.001117388710	0.000478880875	0.000232398072	0.000123673828	0.000070670760	0.000042737648	0.000027067180	0.000017813451	0.000012109756	0.000008463430
0.094871917615	1.405403587121	0.066923980339	0.011153996723	0.003041999106	0.001091999679	0.000467999863	0.000227117580	0.000120863742	0.000069064995	0.000041766575	0.000026452172	0.000017408705	0.000011834828	0.000008271021
0.097099824495	1.373157305143	0.065388443102	0.010898073850	0.002972201959	0.001066944293	0.000457261840	0.000221906481	0.000118090584	0.000067480334	0.000040808263	0.000025845236	0.000017009279	0.000011563158	0.000008082312
0.099409721568	1.341250445427	0.063869068830	0.010644844805	0.002903139492	0.001042152638	0.000446636845	0.000216750233	0.000115346615	0.000065912352	0.000039860032	0.000025244675	0.000016613976	0.000011294043	0.000007892375
0.101814032293	1.309577180385	0.062360818114	0.010393469686	0.002834582642	0.001017542487	0.000436089637	0.000211631736	0.000112622736	0.000064355850	0.000038918748	0.000024648534	0.000016221710	0.000011027631	0.000007707517
0.104328186744	1.278018314072	0.060858014956	0.010143002493	0.002766273407	0.000993021223	0.000425580524	0.000206531725	0.000109908696	0.000062804970	0.000037980870	0.000024054565	0.000015830790	0.000010762049	0.000007521252
0.106970636583	1.246447974816	0.059354665467	0.009892444245	0.002697939339	0.000968491045	0.000415067591	0.000201429860	0.000107193668	0.000061253526	0.000037042641	0.000023460356	0.000015439721	0.000010496027	0.000007335652
0.109762132306	1.214748024044	0.057845144002	0.009640857334	0.002629324727	0.000943860159	0.000404511496	0.000196307050	0.000104467494	0.000059695712	0.000036100568	0.000022863695	0.000015047029	0.000010229072	0.000007149298
0.112723490848	1.182835381783	0.056325494371	0.009387582395	0.002560249744	0.000919064011	0.000393884576	0.000191149868	0.000101723029	0.000058127447	0.000035152171	0.000022263054	0.000014651727	0.000009960556	0.000006961738
0.115870944354	1.150705503231	0.054795500154	0.009132583359	0.002490704552	0.000894099070	0.000383185316	0.000185957580	0.000098959882	0.000056548505	0.000034197316	0.000021658310	0.000014253814	0.000009689918	0.000006772404
0.119209412369	1.118479914326	0.053260948301	0.008876824717	0.002420952196	0.000869059762	0.000372454184	0.000180749825	0.000096188503	0.000054964859	0.000033239618	0.000021051780	0.000013854595	0.000009418639	0.000006582679
0.122728025786	1.086413086817	0.051733956515	0.008622326086	0.002351543478	0.000844143813	0.000361775920	0.000175567726	0.000093430778	0.000053389018	0.000032286638	0.000020448199	0.000013457367	0.000009148554	0.000006394006
0.126405063318	1.054810067203	0.050229050819	0.008371508470	0.002283138674	0.000819588242	0.000351252104	0.000170460580	0.000090712940	0.000051835966	0.000031347438	0.000019853366	0.000013065845	0.000008882161	0.000006207748
0.130221648950	1.023895292440	0.048756918688	0.008126153115	0.002216223577	0.000795567438	0.000340957473	0.000165464656	0.000088054291	0.000050316739	0.000030428701	0.000019271515	0.000012682983	0.000008622109	0.000006025825
0.134172537481	0.993745335941	0.047321206473	0.007886867746	0.002150963931	0.000772140898	0.000330917528	0.000160592330	0.000085461415	0.000048835096	0.000029532682	0.000018704032	0.000012309534	0.000008368230	0.000005849235
0.138267435324	0.964314793437	0.045919752068	0.007653292011	0.002087261458	0.000749273344	0.000321117147	0.000155836263	0.000082930409	0.000047388807	0.000028658051	0.000018150114	0.000011944940	0.000008120441	0.000005675268
0.142527269078	0.935493496756	0.044547309369	0.007424551562	0.002024877699	0.000726879174	0.000311519646	0.000151178652	0.000080451797	0.000045972458	0.000027801527	0.000017607652	0.000011587972	0.000007877675	0.000005505831
0.146980696705	0.907148600612	0.043197552410	0.007199592068	0.001963525110	0.000704855168	0.000302080786	0.000146598029	0.000078014155	0.000044579518	0.000026959154	0.000017074128	0.000011236874	0.000007638982	0.000005338994
0.151662444892	0.879145350903	0.041864064329	0.006977344055	0.001902912015	0.000683096621	0.000292755695	0.000142072616	0.000075605895	0.000043203369	0.000026126934	0.000016547064	0.000010889998	0.000007403186	0.000005174706
0.156613176866	0.851354502868	0.040540690613	0.006756781769	0.001842758664	0.000661503110	0.000283501333	0.000137581529	0.000073215902	0.000041837659	0.000025301036	0.000016023994	0.000010545730	0.000007169127	0.000005010385
0.161880385978	0.823653418714	0.039221591367	0.006536931895	0.001782799608	0.000639979346	0.000274276863	0.000133104948	0.000070833628	0.000040476361	0.000024477800	0.000015502622	0.000010202636	0.000006935820	0.000004847516
0.167520021524	0.795924762428	0.037901179163	0.006316863194	0.001722780871	0.000618434159	0.000265043211	0.000128623911	0.000068448982	0.000039113703	0.000023653740	0.000014980693	0.000009859061	0.000006702311	0.000004683997
0.173598710768	0.768054859070	0.036574040908	0.006095673485	0.001662456405	0.000596779222	0.000255762524	0.000124120048	0.000066052190	0.000037744109	0.000022825491	0.000014456149	0.000009513863	0.000006467596	0.000004520742
0.180196434079	0.739933251257	0.035234916727	0.005872486121	0.001601587124	0.000574928711	0.000246398019	0.000119575509	0.000063633751	0.000036362144	0.000021989753	0.000013926845	0.000009165551	0.000006230820	0.000004354706
0.187409217566	0.711455578681	0.033878837080	0.005646472847	0.001539947140	0.000552801537	0.000236914945	0.000114973429	0.000061184690	0.000034962682	0.000021143439	0.000013390868	0.000008812817	0.000005991239	0.000004187637
0.195350508359	0.682533843670	0.032501611603	0.005416935267	0.001477345982	0.000530329327	0.000227283997	0.000110299587	0.000058697441	0.000033541396	0.000020283927	0.000012846488	0.000008454531	0.000005747519	0.000004017744
0.204147774707	0.653121659175	0.031101031389	0.005183505232	0.001413683245	0.000507476037	0.000217489730	0.000105546487	0.000056168013	0.000032096008	0.000019409840	0.000012292898	0.000008090185	0.000005499722	0.000003844260
0.213927263815	0.623264800173	0.029679276199	0.004946546033	0.001349058009	0.000484277234	0.000207547386	0.000100721526	0.000053600344	0.000030628768	0.000018522536	0.000011730945	0.000007720379	0.000005248523	0.000003668326
0.224778926373	0.593175416775	0.028246448418	0.004707741403	0.001283929474	0.000460897760	0.000197527611	0.000095858988	0.000051012678	0.000029150102	0.000017628320	0.000011164597	0.000007347615	0.000004994850	0.000003490777
0.236711324560	0.563273994521	0.026822571168	0.004470428528	0.001219207780	0.000437664331	0.000187570428	0.000091026825	0.000048441176	0.000027680672	0.000016739695	0.000010601804	0.000006977250	0.000004743247	0.000003315058
0.249646670794	0.534088169128	0.025432769958	0.004238794993	0.001156034998	0.000414986922	0.000177851538	0.000086310305	0.000045931215	0.000026246410	0.000015872334	0.000010052486	0.000006615762	0.000004497520	0.000003143697
0.263488885932	0.506030198814	0.024096676134	0.004016112689	0.001095303461	0.000393185858	0.000168508225	0.000081776050	0.000043518249	0.000024867571	0.000015038490	0.000009524381	0.000006268196	0.000004261133	0.000002978429
0.278197024423	0.479276633566	0.022822696836	0.003803782806	0.001037395311	0.000372398317	0.000159599279	0.000077452591	0.000041217461	0.000023552836	0.000014243414	0.000009020830	0.000005936806	0.000004035931	0.000002820949
0.293799699693	0.453823926548	0.021610663169	0.003601777195	0.000982302871	0.000352621544	0.000151123519	0.000073339355	0.000039028545	0.000022302026	0.000013486996	0.000008541760	0.000005621512	0.000003821606	0.000002670986
0.310373929837	0.429589345354	0.020456635493	0.003409439249	0.000929847068	0.000333791255	0.000143053395	0.000069422971	0.000036944388	0.000021111080	0.000012766780	0.000008085629	0.000005321320	0.000003617557	0.000002528551
0.328023595299	0.406474824507	0.019355944024	0.003225990671	0.000879815637	0.000315831254	0.000135356252	0.000065687593	0.000034956555	0.000019975175	0.000012079849	0.000007650574	0.000005034995	0.000003422929	0.000002392496
0.346865804280	0.384394574756	0.018304503560	0.003050750593	0.000832022889	0.000298674883	0.000128003521	0.000062119356	0.000033057669	0.000018890097	0.000011423655	0.000007234978	0.000004761498	0.000003236895	0.000002262407
0.367021825953	0.363284480391	0.017299260971	0.002883210162	0.000786330044	0.000282272324	0.000120973853	0.000058707899	0.000031242215	0.000017852695	0.000010796293	0.000006837655	0.000004500011	0.000003059209	0.000002138180
0.388608661989	0.343104378196	0.016338303724	0.002723050621	0.000742650169	0.000266592368	0.000114253872	0.000055446732	0.000029506740	0.000016860995	0.000010196569	0.000006457827	0.000004250015	0.000002889209	0.000002019174
0.411728786825	0.323837772825	0.015420846325	0.002570141054	0.000700947560	0.000251622201	0.000107838086	0.000052333189	0.000027849826	0.000015914187	0.000009623994	0.000006095198	0.000004011377	0.000002727000	0.000001905859
0.436457139587	0.305490095682	0.014547147413	0.002424524569	0.000661233973	0.000237366042	0.000101728304	0.000049368147	0.000026271938	0.000015012536	0.000009078726	0.000005749854	0.000003784077	0.000002572404	0.000001797746
0.462826528564	0.288084898130	0.013718328482	0.002286388080	0.000623560386	0.000223842190	0.000095932367	0.000046555413	0.000024775103	0.000014157202	0.000008561470	0.000005422262	0.000003568501	0.000002425922	0.000001695471
0.490815398896	0.271656785083	0.012936037385	0.002156006231	0.000588001699	0.000211077533	0.000090461800	0.000043900579	0.000023362297	0.000013349884	0.000008073249	0.000005113056	0.000003364991	0.000002287497	0.000001598699
0.520344045945	0.256240720678	0.012201939080	0.002033656513	0.000554633595	0.000199099239	0.000085328245	0.000041409295	0.000022036526	0.000012592300	0.000007615107	0.000004822902	0.000003174055	0.000002157739	0.000001507892
0.551283985014	0.241859616745	0.011517124607	0.001919520768	0.000523505664	0.000187925110	0.000080539333	0.000039085265	0.000020799761	0.000011885578	0.000007187721	0.000004552228	0.000002995920	0.000002036673	0.000001423535
0.583479100719	0.228514325824	0.010881634563	0.001813605761	0.000494619753	0.000177555809	0.000076095347	0.000036928624	0.000019652075	0.000011229757	0.000006791118	0.000004301043	0.000002830596	0.000001924245	0.000001344907
0.616770561277	0.216179794731	0.010294275940	0.001715712657	0.000467921634	0.000167971868	0.000071987944	0.000034935326	0.000018591314	0.000010623608	0.000006424553	0.000004068885	0.000002677814	0.000001820420	0.000001272263
0.651016382053	0.204807954161	0.009752759722	0.001625459954	0.000443307260	0.000159135940	0.000068201117	0.000033097601	0.000017613343	0.000010064768	0.000006086599	0.000003854847	0.000002536965	0.000001724652	0.000001205330
0.686101381408	0.194334739656	0.009254035222	0.001542339204	0.000420637965	0.000150998244	0.000064713533	0.000031405097	0.000016712654	0.000009550088	0.000005775349	0.000003657723	0.000002407217	0.000001636457	0.000001143723
0.721938762642	0.184687871372	0.008794660542	0.001465776757	0.000399757297	0.000143502620	0.000061501123	0.000029846133	0.000015883030	0.000009076017	0.000005488659	0.000003476150	0.000002287727	0.000001555223	0.000001086950
0.758466915081	0.175793209542	0.008371105216	0.001395184203	0.000380504783	0.000136591460	0.000058539197	0.000028408728	0.000015118095	0.000008638912	0.000005224322	0.000003308741	0.000002177551	0.000001480325	0.000001034650
0.795644563256	0.167579016424	0.007979953163	0.001329992194	0.000362725144	0.000130209026	0.000055803868	0.000027081289	0.000014411680	0.000008235246	0.000004980208	0.000003154133	0.000002075800	0.000001411117	0.000000986251
0.833446045987	0.159978362097	0.007618017243	0.001269669540	0.000346273511	0.000124303312	0.000053272848	0.000025853000	0.000013758029	0.000007861731	0.000004754327	0.000003011074	0.000001981647	0.000001347146	0.000000941591
0.871857417934	0.152930204631	0.007282390697	0.001213731783	0.000331017759	0.000118826888	0.000050925809	0.000024713996	0.000013151892	0.000007515367	0.000004544866	0.000002878416	0.000001894340	0.000001287795	0.000000900041
0.910873495986	0.146379638798	0.006970458990	0.001161743165	0.000316839045	0.000113737093	0.000048744468	0.000023655404	0.000012588548	0.000007193456	0.000004350193	0.000002755123	0.000001813200	0.000001232650	0.000000861539
0.950495713647	0.140277679761	0.006679889512	0.001113314919	0.000303631341	0.000108995866	0.000046712514	0.000022669308	0.000012063784	0.000006893591	0.000004168851	0.000002640274	0.000001737614	0.000001181237	0.000000825550
0.990730603246	0.134580816315	0.006408610301	0.001068101717	0.000291300468	0.000104569399	0.000044815457	0.000021748677	0.000011573858	0.000006613633	0.000003999549	0.000002533048	0.000001667053	0.000001133266	0.000000792060
1.031588741267	0.129250473565	0.006154784455	0.001025797409	0.000279762930	0.000100427718	0.000043040451	0.000020887278	0.000011115452	0.000006351687	0.000003841139	0.000002432721	0.000001601026	0.000001088392	0.000000760768
1.073084027333	0.124252462936	0.005916783949	0.000986130658	0.000268944725	0.000096544260	0.000041376112	0.000020079584	0.000010685626	0.000006106072	0.000003692605	0.000002338650	0.000001539119	0.000001046307	0.000000731313
1.115233201179	0.119556459754	0.005693164750	0.000948860792	0.000258780216	0.000092895462	0.000039812341	0.000019320695	0.000010281773	0.000005875299	0.000003553047	0.000002250264	0.000001480947	0.000001006773	0.000000703678
1.158055530175	0.115135526630	0.005482644125	0.000913774021	0.000249211097	0.000089460394	0.000038340169	0.000018606258	0.000009901576	0.000005658044	0.000003421662	0.000002167053	0.000001426179	0.000000969519	0.000000677632
1.201572621324	0.110965688604	0.005284080410	0.000880680068	0.000240185473	0.000086220426	0.000036951611	0.000017932400	0.000009542973	0.000005453127	0.000003297741	0.000002088569	0.000001374534	0.000000934424	0.000000653012
1.245808325353	0.107025559727	0.005096455225	0.000849409204	0.000231657056	0.000083158943	0.000035639547	0.000017295663	0.000009204125	0.000005259500	0.000003180646	0.000002014410	0.000001325724	0.000000901253	0.000000629895
1.290788711482	0.103296017503	0.004918857976	0.000819809663	0.000223584453	0.000080261086	0.000034397608	0.000016692957	0.000008883386	0.000005076221	0.000003069810	0.000001944213	0.000001279522	0.000000869834	0.000000607944
1.336542098534	0.099759920379	0.004750472399	0.000791745400	0.000215930564	0.000077513536	0.000033220087	0.000016121513	0.000008579285	0.000004902448	0.000002964721	0.000001877657	0.000001235722	0.000000840055	0.000000587124
1.383099133154	0.096401863133	0.004590564911	0.000765094152	0.000208662041	0.000074904323	0.000032101853	0.000015578840	0.000008290494	0.000004737425	0.000002864925	0.000001814452	0.000001194129	0.000000811771	0.000000567346
1.430492909715	0.093207965190	0.004438474533	0.000739745755	0.000201748842	0.000072422661	0.000031038283	0.000015062696	0.000008015821	0.000004580469	0.000002770007	0.000001754339	0.000001154565	0.000000784893	0.000000548530
1.478759129236	0.090165687364	0.004293604160	0.000715600693	0.000195163825	0.000070058809	0.000030025204	0.000014571055	0.000007754187	0.000004430964	0.000002679595	0.000001697076	0.000001116878	0.000000759261	0.000000530632
1.527936296622	0.087263672987	0.004155412999	0.000692568833	0.000188882409	0.000067803942	0.000029058832	0.000014102080	0.000007504616	0.000004288352	0.000002593351	0.000001642456	0.000001080929	0.000000734834	0.000000513542
1.578065957424	0.084491609939	0.004023409997	0.000670568333	0.000182882273	0.000065650047	0.000028135734	0.000013654106	0.000007266220	0.000004152126	0.000002510969	0.000001590280	0.000001046593	0.000000711482	0.000000497259
1.629192976909	0.081840110547	0.003897148121	0.000649524687	0.000177143096	0.000063589829	0.000027252784	0.000013225616	0.000007038193	0.000004021825	0.000002432171	0.000001540376	0.000001013750	0.000000689155	0.000000481674
1.681365865711	0.079300606758	0.003776219369	0.000629369895	0.000171646335	0.000061616633	0.000026407128	0.000012815224	0.000006819798	0.000003897027	0.000002356700	0.000001492577	0.000000982294	0.000000667774	0.000000466736
1.734637157908	0.076865258377	0.003660250399	0.000610041733	0.000166375018	0.000059724365	0.000025596157	0.000012421664	0.000006610359	0.000003777348	0.000002284325	0.000001446740	0.000000952129	0.000000647271	0.000000452363
1.789063848790	0.074526872489	0.003548898690	0.000591483115	0.000161313577	0.000057907438	0.000024817473	0.000012043774	0.000006409260	0.000003662434	0.000002214832	0.000001402728	0.000000923165	0.000000627581	0.000000438657
1.844707902102	0.072278832427	0.003441849163	0.000573641527	0.000156447689	0.000056160709	0.000024068875	0.000011680484	0.000006215930	0.000003551960	0.000002148023	0.000001360415	0.000000895316	0.000000608649	0.000000425394
1.901636838180	0.070115034930	0.003338811187	0.000556468531	0.000151764145	0.000054479437	0.000023348330	0.000011330807	0.000006029845	0.000003445626	0.000002083718	0.000001319688	0.000000868515	0.000000590417	0.000000412644
1.959924417299	0.068029834292	0.003239515919	0.000539919320	0.000147250724	0.000052859234	0.000022653957	0.000010993832	0.000005850519	0.000003343154	0.000002021749	0.000001280442	0.000000842680	0.000000572855	0.000000400344
2.019651435686	0.066017992500	0.003143713929	0.000523952321	0.000142896088	0.000051296031	0.000021984013	0.000010668712	0.000005677502	0.000003244287	0.000001961960	0.000001242575	0.000000817766	0.000000555930	0.000000388524
2.080906655444	0.064074634479	0.003051173070	0.000508528845	0.000138689685	0.000049786041	0.000021336875	0.000010354660	0.000005510374	0.000003148785	0.000001904206	0.000001205998	0.000000793693	0.000000539560	0.000000377142
2.143787894762	0.062195207678	0.002961676556	0.000493612759	0.000134621662	0.000048325725	0.000020711025	0.000010050939	0.000005348745	0.000003056426	0.000001848352	0.000001170624	0.000000770412	0.000000523731	0.000000366057
2.208403308337	0.060375445386	0.002875021209	0.000479170201	0.000130682782	0.000046911768	0.000020105043	0.000009756859	0.000005192247	0.000002966998	0.000001794272	0.000001136372	0.000000747873	0.000000508413	0.000000355405
2.274872896436	0.058611333206	0.002791015867	0.000465169311	0.000126864358	0.000045541051	0.000019517593	0.000009471773	0.000005040534	0.000002880305	0.000001741845	0.000001103168	0.000000726019	0.000000493556	0.000000344957
2.343330286268	0.056899078254	0.002709479917	0.000451579986	0.000123158178	0.000044210628	0.000018947412	0.000009195068	0.000004893282	0.000002796161	0.000001690959	0.000001070940	0.000000704808	0.000000479141	0.000000334902
2.413924836144	0.055235080785	0.002630241942	0.000438373657	0.000119556452	0.000042917701	0.000018393300	0.000008926160	0.000004750179	0.000002714388	0.000001641507	0.000001039622	0.000000684197	0.000000465122	0.000000325065
2.486824118069	0.053615908083	0.002553138480	0.000425523080	0.000116051749	0.000041659602	0.000017854115	0.000008664497	0.000004610931	0.000002634818	0.000001593388	0.000001009146	0.000000664141	0.000000451495	0.000000315576
2.562216837307	0.052038270685	0.002478012890	0.000413002148	0.000112636950	0.000040433777	0.000017328761	0.000008409546	0.000004475255	0.000002557289	0.000001546503	0.000000979453	0.000000644602	0.000000438203	0.000000306293
2.640316223420	0.050499001654	0.002404714364	0.000400785727	0.000109305198	0.000039237764	0.000016816184	0.000008160795	0.000004342879	0.000002481645	0.000001500758	0.000000950480	0.000000625530	0.000000425246	0.000000297208
2.721363898398	0.048995040102	0.002333097148	0.000388849525	0.000106049870	0.000038069184	0.000016315365	0.000007917750	0.000004213540	0.000002407737	0.000001456062	0.000000922173	0.000000606899	0.000000412570	0.000000288351
2.805634128995	0.047523421517	0.002263020072	0.000377170012	0.000102864549	0.000036925735	0.000015825315	0.000007679932	0.000004086982	0.000002335418	0.000001412328	0.000000894475	0.000000588671	0.000000400177	0.000000279710
2.893438157237	0.046081279809	0.002194346658	0.000365724443	0.000099743030	0.000035805190	0.000015345082	0.000007446878	0.000003962958	0.000002264548	0.000001369469	0.000000867331	0.000000570807	0.000000388045	0.000000271239
2.985127911038	0.044665869372	0.002126946161	0.000354491027	0.000096679371	0.000034705415	0.000014873749	0.000007218143	0.000003841234	0.000002194991	0.000001327406	0.000000840690	0.000000553275	0.000000376126	0.000000262890
3.081097441007	0.043274624022	0.002060696382	0.000343449397	0.000093668017	0.000033624416	0.000014410464	0.000006993314	0.000003721588	0.000002126622	0.000001286060	0.000000814505	0.000000536042	0.000000364406	0.000000254682
3.181778928584	0.041905278879	0.001995489470	0.000332581578	0.000090704067	0.000032560434	0.000013954472	0.000006772023	0.000003603825	0.000002059329	0.000001245365	0.000000788731	0.000000519078	0.000000352866	0.000000246625
3.287627153516	0.040556099310	0.001931242824	0.000321873804	0.000087783765	0.000031512121	0.000013505195	0.000006553991	0.000003487797	0.000001993027	0.000001205269	0.000000763337	0.000000502369	0.000000341526	0.000000238756
3.399082024570	0.039226277086	0.001867917956	0.000311319659	0.000084905362	0.000030478848	0.000013062363	0.000006339088	0.000003373433	0.000001927676	0.000001165749	0.000000738307	0.000000485894	0.000000330314	0.000000230835
3.516493330698	0.037916560845	0.001805550516	0.000300925086	0.000082070478	0.000029461197	0.000012626227	0.000006127434	0.000003260798	0.000001863313	0.000001126826	0.000000713657	0.000000469670	0.000000319279	0.000000223159
3.639994039180	0.036630096615	0.001744290315	0.000290715053	0.000079285923	0.000028461614	0.000012197834	0.000005919537	0.000003150163	0.000001800093	0.000001088594	0.000000689443	0.000000453735	0.000000308452	0.000000215591
3.769334851024	0.035373172881	0.001684436804	0.000280739467	0.000076565309	0.000027484983	0.000011779278	0.000005716414	0.000003042069	0.000001738325	0.000001051240	0.000000665786	0.000000438167	0.000000297873	0.000000208184
3.903760656753	0.034155099417	0.001626433306	0.000271072218	0.000073928787	0.000026538539	0.000011373659	0.000005519570	0.000002937315	0.000001678466	0.000001015041	0.000000642859	0.000000423078	0.000000287613	0.000000201002
4.042072449993	0.032986378889	0.001570779947	0.000261796658	0.000071399089	0.000025630442	0.000010984475	0.000005330701	0.000002836806	0.000001621032	0.000000980308	0.000000620862	0.000000408603	0.000000277783	0.000000194156
4.182939407775	0.031875511533	0.001517881502	0.000252980250	0.000068994614	0.000024767297	0.000010614556	0.000005151182	0.000002741272	0.000001566441	0.000000947295	0.000000599954	0.000000394842	0.000000268418	0.000000187615
4.325279317964	0.030826525533	0.001467929787	0.000244654965	0.000066724081	0.000023952234	0.000010265243	0.000004981662	0.000002651060	0.000001514891	0.000000916120	0.000000580209	0.000000381848	0.000000259589	0.000000181430
4.468454384914	0.029838803722	0.001420895415	0.000236815903	0.000064586155	0.000023184774	0.000009936332	0.000004822043	0.000002566117	0.000001466352	0.000000886766	0.000000561619	0.000000369612	0.000000251269	0.000000175625
4.612242510657	0.028908569535	0.001376598549	0.000229433092	0.000062572661	0.000022461981	0.000009626563	0.000004671715	0.000002486117	0.000001420638	0.000000859121	0.000000544110	0.000000358090	0.000000243434	0.000000170142
4.756700079149	0.028030637020	0.001334792239	0.000222465373	0.000060672375	0.000021779827	0.000009334211	0.000004529838	0.000002410616	0.000001377495	0.000000833030	0.000000527586	0.000000347215	0.000000236039	0.000000164963
4.902038763875	0.027199567314	0.001295217491	0.000215869582	0.000058873522	0.000021134085	0.000009057465	0.000004395534	0.000002339144	0.000001336654	0.000000808332	0.000000511944	0.000000336920	0.000000229037	0.000000160084
5.048544055398	0.026410254495	0.001257631166	0.000209605194	0.000057165053	0.000020520788	0.000008794624	0.000004267979	0.000002271264	0.000001297865	0.000000784875	0.000000497087	0.000000327142	0.000000222395	0.000000155420
5.196528334798	0.025658155742	0.001221816940	0.000203636157	0.000055537134	0.000019936407	0.000008544174	0.000004146438	0.000002206584	0.000001260905	0.000000762524	0.000000482931	0.000000317826	0.000000216062	0.000000151006
5.346310825961	0.024939315665	0.001187586460	0.000197931077	0.000053981203	0.000019377868	0.000008304800	0.000004030271	0.000002144764	0.000001225579	0.000000741161	0.000000469401	0.000000308922	0.000000210010	0.000000146790
5.498202527652	0.024250349576	0.001154778551	0.000192463092	0.000052489934	0.000018842540	0.000008075374	0.000003918932	0.000002085513	0.000001191722	0.000000720686	0.000000456434	0.000000300389	0.000000204207	0.000000142733
5.652501226200	0.023588377604	0.001123256076	0.000187209346	0.000051057094	0.000018328188	0.000007854938	0.000003811955	0.000002028584	0.000001159191	0.000000701013	0.000000443975	0.000000292189	0.000000198634	0.000000138834
5.809484113035	0.022950976496	0.001092903643	0.000182150607	0.000049677438	0.000017832927	0.000007642683	0.000003708949	0.000001973768	0.000001127868	0.000000682070	0.000000431978	0.000000284294	0.000000193266	0.000000135092
5.969399128982	0.022336139778	0.001063625704	0.000177270951	0.000048346623	0.000017355198	0.000007437942	0.000003609589	0.000001920893	0.000001097653	0.000000663798	0.000000420405	0.000000276677	0.000000188085	0.000000131454
6.132456035130	0.021742240396	0.001035344781	0.000172557463	0.000047061126	0.000016893738	0.000007240173	0.000003513614	0.000001869818	0.000001068467	0.000000646148	0.000000409227	0.000000269321	0.000000183087	0.000000127979
6.298808850824	0.021168023430	0.001008001116	0.000168000186	0.000045818233	0.000016447571	0.000007048959	0.000003420818	0.000001820435	0.000001040249	0.000000629083	0.000000398420	0.000000262208	0.000000178256	0.000000124591
6.468542130293	0.020612578638	0.000981551364	0.000163591894	0.000044615971	0.000016015990	0.000006863996	0.000003331057	0.000001772668	0.000001012953	0.000000612576	0.000000387965	0.000000255328	0.000000173570	0.000000121318
6.641646583412	0.020075343013	0.000955968715	0.000159328119	0.000043453123	0.000015598557	0.000006685096	0.000003244238	0.000001726466	0.000000986552	0.000000596610	0.000000377853	0.000000248673	0.000000169048	0.000000118156
6.818007070283	0.019556056771	0.000931240799	0.000155206800	0.000042329127	0.000015195071	0.000006512173	0.000003160319	0.000001681807	0.000000961033	0.000000581178	0.000000368079	0.000000242240	0.000000164672	0.000000115083
6.997386052018	0.019054734488	0.000907368309	0.000151228051	0.000041244014	0.000014805544	0.000006345233	0.000003079304	0.000001638694	0.000000936397	0.000000566279	0.000000358644	0.000000236031	0.000000160457	0.000000112167
7.179433339979	0.018571567841	0.000884360373	0.000147393396	0.000040198199	0.000014430123	0.000006184338	0.000003001223	0.000001597142	0.000000912653	0.000000551920	0.000000349549	0.000000230046	0.000000156389	0.000000109312
7.363699651454	0.018106840263	0.000862230489	0.000143705081	0.000039192295	0.000014069029	0.000006029584	0.000002926122	0.000001557176	0.000000889815	0.000000538109	0.000000340803	0.000000224289	0.000000152475	0.000000106562
7.549680212417	0.017660792190	0.000840990104	0.000140165017	0.000038226823	0.000013722449	0.000005881050	0.000002854039	0.000001518816	0.000000867895	0.000000524853	0.000000332407	0.000000218763	0.000000148716	0.000000103935
7.736853542852	0.017233534614	0.000820644505	0.000136774084	0.000037302023	0.000013390470	0.000005738773	0.000002784993	0.000001482072	0.000000846898	0.000000512156	0.000000324365	0.000000213471	0.000000145116	0.000000101416
7.924730250801	0.016824968057	0.000801188955	0.000133531493	0.000036417680	0.000013073013	0.000005602720	0.000002718967	0.000001446936	0.000000826820	0.000000500014	0.000000316676	0.000000208411	0.000000141679	0.000000099032
8.112878771775	0.016434774521	0.000782608311	0.000130434718	0.000035573105	0.000012769833	0.000005472785	0.000002655911	0.000001413379	0.000000807645	0.000000488418	0.000000309331	0.000000203577	0.000000138392	0.000000096707
8.300943267050	0.016062431587	0.000764877695	0.000127479616	0.000034767168	0.000012480522	0.000005348795	0.000002595739	0.000001381358	0.000000789347	0.000000477352	0.000000302323	0.000000198965	0.000000135256	0.000000094534
8.488640716783	0.015707265484	0.000747965023	0.000124660837	0.000033998410	0.000012204557	0.000005230525	0.000002538343	0.000001350814	0.000000771894	0.000000466797	0.000000295638	0.000000194565	0.000000132265	0.000000092436
8.675751231608	0.015368505824	0.000731833611	0.000121972268	0.000033265164	0.000011941341	0.000005117718	0.000002483598	0.000001321681	0.000000755246	0.000000456730	0.000000289262	0.000000190369	0.000000129414	0.000000090457
8.862103852181	0.015045336362	0.000716444589	0.000119407431	0.000032565663	0.000011690238	0.000005010102	0.000002431373	0.000001293889	0.000000739365	0.000000447126	0.000000283180	0.000000186367	0.000000126694	0.000000088552
9.047559580422	0.014736938967	0.000701758998	0.000116959833	0.000031898136	0.000011450613	0.000004907406	0.000002381535	0.000001267367	0.000000724209	0.000000437961	0.000000277375	0.000000182546	0.000000124099	0.000000086741
9.231997762068	0.014442522276	0.000687739156	0.000114623193	0.000031260871	0.000011221851	0.000004809365	0.000002333956	0.000001242047	0.000000709741	0.000000429211	0.000000271834	0.000000178900	0.000000121619	0.000000085006
9.415307506052	0.014161336021	0.000674349334	0.000112391556	0.000030652242	0.000011003369	0.000004715730	0.000002288516	0.000001217865	0.000000695923	0.000000420855	0.000000266541	0.000000175416	0.000000119252	0.000000083334
9.597382587551	0.013892676687	0.000661556033	0.000110259339	0.000030070729	0.000010794621	0.000004626266	0.000002245100	0.000001194761	0.000000682720	0.000000412870	0.000000261484	0.000000172089	0.000000116986	0.000000081766
9.778119560582	0.013635886993	0.000649327952	0.000108221325	0.000029514907	0.000010595095	0.000004540755	0.000002203602	0.000001172677	0.000000670101	0.000000405239	0.000000256652	0.000000168908	0.000000114828	0.000000080262
9.957418261837	0.013390351779	0.000637635799	0.000106272633	0.000028983445	0.000010404314	0.000004458992	0.000002163922	0.000001151561	0.000000658035	0.000000397942	0.000000252030	0.000000165866	0.000000112756	0.000000078814
10.135183839853	0.013155492336	0.000626452016	0.000104408669	0.000028475092	0.000010221828	0.000004380783	0.000002125968	0.000001131363	0.000000646493	0.000000390962	0.000000247609	0.000000162957	0.000000110781	0.000000077430
10.311329500195	0.012930760610	0.000615750505	0.000102625084	0.000027988659	0.000010047211	0.000004305948	0.000002089651	0.000001112037	0.000000635449	0.000000384284	0.000000243379	0.000000160173	0.000000108887	0.000000076100
10.485779284892	0.012715634166	0.000605506389	0.000100917731	0.000027523018	0.000009880058	0.000004234310	0.000002054886	0.000001093536	0.000000624878	0.000000377890	0.000000239331	0.000000157508	0.000000107075	0.000000074840
10.658470382150	0.012509612407	0.000595695829	0.000099282638	0.000027077083	0.000009719979	0.000004165705	0.000002021592	0.000001075818	0.000000614753	0.000000371768	0.000000235453	0.000000154956	0.000000105340	0.000000073621
10.829354662897	0.012312214115	0.000586295910	0.000097715985	0.000026649814	0.000009566600	0.000004099971	0.000001989692	0.000001058842	0.000000605053	0.000000365901	0.000000231738	0.000000152512	0.000000103679	0.000000072460
10.998399331856	0.012122976200	0.000577284581	0.000096214097	0.000026240208	0.000009419562	0.000004036955	0.000001959111	0.000001042568	0.000000595753	0.000000360277	0.000000228176	0.000000150167	0.000000102087	0.000000071352
11.165586735404	0.011941453369	0.000568640637	0.000094773439	0.000025847302	0.000009278519	0.000003976508	0.000001929776	0.000001026957	0.000000586832	0.000000354883	0.000000224759	0.000000147919	0.000000100557	0.000000070285
11.330913471117	0.011767218387	0.000560343733	0.000093390622	0.000025470170	0.000009143138	0.000003918488	0.000001901619	0.000001011973	0.000000578270	0.000000349705	0.000000221480	0.000000145761	0.000000099092	0.000000069266
11.494388993715	0.011599862629	0.000552374411	0.000092062402	0.000025107928	0.000009013102	0.000003862758	0.000001874574	0.000000997580	0.000000570046	0.000000344731	0.000000218330	0.000000143687	0.000000097680	0.000000068267
11.656033918484	0.011438996683	0.000544714128	0.000090785688	0.000024759733	0.000008888109	0.000003809190	0.000001848577	0.000000983746	0.000000562140	0.000000339951	0.000000215302	0.000000141694	0.000000096326	0.000000067324
11.815878200438	0.011284250825	0.000537345277	0.000089557546	0.000024424785	0.000008767872	0.000003757659	0.000001823570	0.000000970438	0.000000554536	0.000000335352	0.000000212390	0.000000139778	0.000000095023	0.000000066412
11.973959329517	0.011135275281	0.000530251204	0.000088375201	0.000024102327	0.000008652118	0.000003708050	0.000001799495	0.000000957626	0.000000547215	0.000000330924	0.000000209585	0.000000137932	0.000000093767	0.000000065531
12.130320640017	0.010991740226	0.000523416201	0.000087236034	0.000023791646	0.000008540591	0.000003660253	0.000001776299	0.000000945282	0.000000540161	0.000000326659	0.000000206884	0.000000136154	0.000000092558	0.000000064686
12.285009793567	0.010853335534	0.000516825502	0.000086137584	0.000023492068	0.000008433050	0.000003614164	0.000001753933	0.000000933379	0.000000533360	0.000000322545	0.000000204279	0.000000134440	0.000000091391	0.000000063864
12.438077463286	0.010719770296	0.000510465252	0.000085077542	0.000023202966	0.000008329270	0.000003569687	0.000001732348	0.000000921893	0.000000526796	0.000000318576	0.000000201765	0.000000132786	0.000000090269	0.000000063092
12.589576223653	0.010590772157	0.000504322484	0.000084053747	0.000022923749	0.000008229038	0.000003526731	0.000001711502	0.000000910799	0.000000520457	0.000000314743	0.000000199337	0.000000131187	0.000000089182	0.000000062334
12.739559635745	0.010466086517	0.000498385072	0.000083064179	0.000022653867	0.000008132157	0.000003485210	0.000001691352	0.000000900076	0.000000514329	0.000000311037	0.000000196990	0.000000129643	0.000000088132	0.000000061595
12.888081509370	0.010345475642	0.000492641697	0.000082106950	0.000022392804	0.000008038443	0.000003445047	0.000001671861	0.000000889704	0.000000508402	0.000000307453	0.000000194720	0.000000128149	0.000000087115	0.000000060888
13.035195320303	0.010228717718	0.000487081796	0.000081180299	0.000022140082	0.000007947722	0.000003406166	0.000001652993	0.000000879663	0.000000502664	0.000000303983	0.000000192522	0.000000126703	0.000000086134	0.000000060202
13.180953760508	0.010115605878	0.000481695518	0.000080282586	0.000021895251	0.000007859834	0.000003368500	0.000001634713	0.000000869935	0.000000497106	0.000000300621	0.000000190393	0.000000125301	0.000000085181	0.000000059535
13.325408400391	0.010005947235	0.000476473678	0.000079412280	0.000021657894	0.000007774629	0.000003331984	0.000001616992	0.000000860505	0.000000491717	0.000000297362	0.000000188330	0.000000123944	0.000000084258	0.000000058895
13.468609443856	0.009899561932	0.000471407711	0.000078567952	0.000021427623	0.000007691967	0.000003296557	0.000001599800	0.000000851356	0.000000486489	0.000000294201	0.000000186327	0.000000122626	0.000000083362	0.000000058269
13.610605558832	0.009796282227	0.000466489630	0.000077748272	0.000021204074	0.000007611719	0.000003262165	0.000001583110	0.000000842474	0.000000481413	0.000000291131	0.000000184383	0.000000121346	0.000000082493	0.000000057656
13.751443767891	0.009695951609	0.000461711981	0.000076951997	0.000020986908	0.000007533762	0.000003228755	0.000001566896	0.000000833845	0.000000476483	0.000000288150	0.000000182495	0.000000120104	0.000000081647	0.000000057067
13.891169385598	0.009598423979	0.000457067809	0.000076177968	0.000020775809	0.000007457983	0.000003196278	0.000001551135	0.000000825458	0.000000471690	0.000000285251	0.000000180659	0.000000118896	0.000000080827	0.000000056493
14.029825991474	0.009503562868	0.000452550613	0.000075425102	0.000020570482	0.000007384276	0.000003164690	0.000001535805	0.000000817300	0.000000467028	0.000000282432	0.000000178874	0.000000117720	0.000000080027	0.000000055931
14.167455429631	0.009411240713	0.000448154320	0.000074692387	0.000020370651	0.000007312541	0.000003133946	0.000001520886	0.000000809360	0.000000462492	0.000000279689	0.000000177136	0.000000116576	0.000000079249	0.000000055395
14.304097828314	0.009321338188	0.000443873247	0.000073978875	0.000020176057	0.000007242687	0.000003104009	0.000001506357	0.000000801629	0.000000458074	0.000000277017	0.000000175444	0.000000115463	0.000000078494	0.000000054861
14.439791634361	0.009233743582	0.000439702075	0.000073283679	0.000019986458	0.000007174626	0.000003074840	0.000001492202	0.000000794096	0.000000453769	0.000000274414	0.000000173795	0.000000114378	0.000000077758	0.000000054352
14.574573658970	0.009148352223	0.000435635820	0.000072605970	0.000019801628	0.000007108277	0.000003046404	0.000001478402	0.000000786752	0.000000449573	0.000000271876	0.000000172188	0.000000113321	0.000000077036	0.000000053839
14.708479131998	0.009065065948	0.000431669807	0.000071944968	0.000019621355	0.000007043563	0.000003018670	0.000001464943	0.000000779589	0.000000445480	0.000000269401	0.000000170621	0.000000112289	0.000000076336	0.000000053352
14.841541762459	0.008983792619	0.000427799649	0.000071299941	0.000019445439	0.000006980414	0.000002991606	0.000001451809	0.000000772600	0.000000441486	0.000000266985	0.000000169091	0.000000111282	0.000000075651	0.000000052867
14.973793803066	0.008904445666	0.000424021222	0.000070670204	0.000019273692	0.000006918761	0.000002965183	0.000001438986	0.000000765776	0.000000437586	0.000000264627	0.000000167597	0.000000110299	0.000000074980	0.000000052407
15.105266116763	0.008826943683	0.000420330652	0.000070055109	0.000019105939	0.000006858542	0.000002939375	0.000001426461	0.000000759111	0.000000433778	0.000000262324	0.000000166139	0.000000109339	0.000000074330	0.000000051952
15.235988243394	0.008751210043	0.000416724288	0.000069454048	0.000018942013	0.000006799697	0.000002914156	0.000001414223	0.000000752598	0.000000430056	0.000000260073	0.000000164713	0.000000108401	0.000000073692	0.000000051507
15.365988465023	0.008677172551	0.000413198693	0.000068866449	0.000018781759	0.000006742170	0.000002889501	0.000001402258	0.000000746231	0.000000426418	0.000000257873	0.000000163320	0.000000107484	0.000000073068	0.000000051070
15.495293868923	0.008604763128	0.000409750625	0.000068291771	0.000018625028	0.000006685908	0.000002865389	0.000001390556	0.000000740004	0.000000422859	0.000000255721	0.000000161957	0.000000106587	0.000000072460	0.000000050642
15.623930407800	0.008533917513	0.000406377024	0.000067729504	0.000018471683	0.000006630861	0.000002841797	0.000001379108	0.000000733911	0.000000419378	0.000000253616	0.000000160623	0.000000105710	0.000000071863	0.000000050229
15.751922957313	0.008464575004	0.000403075000	0.000067179167	0.000018321591	0.000006576981	0.000002818706	0.000001367902	0.000000727948	0.000000415970	0.000000251555	0.000000159318	0.000000104850	0.000000071277	0.000000049812
15.879295371291	0.008396678204	0.000399841819	0.000066640303	0.000018174628	0.000006524225	0.000002796097	0.000001356929	0.000000722109	0.000000412633	0.000000249537	0.000000158040	0.000000104009	0.000000070705	0.000000049415
16.006070535076	0.008330172795	0.000396674895	0.000066112483	0.000018030677	0.000006472551	0.000002773950	0.000001346182	0.000000716389	0.000000409365	0.000000247561	0.000000156789	0.000000103185	0.000000070145	0.000000049021
16.132270417346	0.008265007335	0.000393571778	0.000065595296	0.000017889626	0.000006421917	0.000002752250	0.000001335651	0.000000710785	0.000000406163	0.000000245624	0.000000155562	0.000000102379	0.000000069598	0.000000048642
16.257916120475	0.008201133057	0.000390530146	0.000065088358	0.000017751370	0.000006372287	0.000002730980	0.000001325329	0.000000705292	0.000000403024	0.000000243726	0.000000154360	0.000000101587	0.000000069060	0.000000048271
16.383027929173	0.008138503695	0.000387547795	0.000064591299	0.000017615809	0.000006323624	0.000002710124	0.000001315207	0.000000699906	0.000000399946	0.000000241865	0.000000153181	0.000000100812	0.000000068534	0.000000047901
16.507625356975	0.008077075318	0.000384622634	0.000064103772	0.000017482847	0.000006275894	0.000002689669	0.000001305280	0.000000694623	0.000000396927	0.000000240039	0.000000152025	0.000000100050	0.000000068015	0.000000047536
16.631727190057	0.008016806181	0.000381752675	0.000063625446	0.000017352394	0.000006229065	0.000002669599	0.000001295541	0.000000689440	0.000000393966	0.000000238248	0.000000150891	0.000000099304	0.000000067509	0.000000047184
16.755351527978	0.007957656580	0.000378936028	0.000063156005	0.000017224365	0.000006183105	0.000002649902	0.000001285982	0.000000684353	0.000000391059	0.000000236490	0.000000149777	0.000000098571	0.000000067010	0.000000046840
16.878515821246	0.007899588728	0.000376170892	0.000062695149	0.000017098677	0.000006137987	0.000002630566	0.000001276598	0.000000679359	0.000000388205	0.000000234764	0.000000148684	0.000000097852	0.000000066519	0.000000046492
17.001236905888	0.007842566636	0.000373455554	0.000062242592	0.000016975252	0.000006093680	0.000002611577	0.000001267383	0.000000674455	0.000000385403	0.000000233070	0.000000147611	0.000000097146	0.000000066040	0.000000046157
17.123531035518	0.007786556000	0.000370788381	0.000061798063	0.000016854017	0.000006050160	0.000002592926	0.000001258332	0.000000669638	0.000000382651	0.000000231405	0.000000146557	0.000000096451	0.000000065567	0.000000045823
17.245413911559	0.007731524104	0.000368167814	0.000061361302	0.000016734901	0.000006007400	0.000002574600	0.000001249438	0.000000664906	0.000000379946	0.000000229770	0.000000145521	0.000000095770	0.000000065106	0.000000045503
17.366900712290	0.007677439720	0.000365592368	0.000060932061	0.000016617835	0.000005965377	0.000002556590	0.000001240698	0.000000660255	0.000000377288	0.000000228162	0.000000144503	0.000000095100	0.000000064650	0.000000045191
17.488006121190	0.007624273025	0.000363060620	0.000060510103	0.000016502755	0.000005924066	0.000002538885	0.000001232106	0.000000655682	0.000000374676	0.000000226582	0.000000143502	0.000000094442	0.000000064202	0.000000044870
17.608744354816	0.007571995518	0.000360571215	0.000060095203	0.000016389601	0.000005883446	0.000002521477	0.000001223658	0.000000651186	0.000000372107	0.000000225029	0.000000142518	0.000000093794	0.000000063762	0.000000044567
17.729129190106	0.007520579940	0.000358122854	0.000059687142	0.000016278312	0.000005843496	0.000002504356	0.000001215349	0.000000646765	0.000000369580	0.000000223501	0.000000141551	0.000000093157	0.000000063330	0.000000044266
17.849173990766	0.007470000203	0.000355714295	0.000059285716	0.000016168832	0.000005804196	0.000002487513	0.000001207175	0.000000642415	0.000000367094	0.000000221998	0.000000140599	0.000000092531	0.000000062903	0.000000043967
17.968891732243	0.007420231326	0.000353344349	0.000058890725	0.000016061107	0.000005765526	0.000002470940	0.000001199132	0.000000638135	0.000000364648	0.000000220519	0.000000139662	0.000000091914	0.000000062484	0.000000043670
18.088295024849	0.007371249371	0.000351011875	0.000058501979	0.000015955085	0.000005727466	0.000002454628	0.000001191217	0.000000633922	0.000000362241	0.000000219063	0.000000138740	0.000000091308	0.000000062073	0.000000043384
18.207396134747	0.007323031385	0.000348715780	0.000058119297	0.000015850717	0.000005690001	0.000002438572	0.000001183425	0.000000629776	0.000000359872	0.000000217630	0.000000137832	0.000000090710	0.000000061665	0.000000043092
18.326207002833	0.007275555346	0.000346455016	0.000057742503	0.000015747955	0.000005653112	0.000002422762	0.000001175752	0.000000625693	0.000000357539	0.000000216219	0.000000136939	0.000000090122	0.000000061268	0.000000042823
18.444739261796	0.007228800117	0.000344228577	0.000057371429	0.000015646753	0.000005616783	0.000002407193	0.000001168197	0.000000621672	0.000000355241	0.000000214830	0.000000136059	0.000000089543	0.000000060871	0.000000042543
18.563004251921	0.007182745396	0.000342035495	0.000057005916	0.000015547068	0.000005580999	0.000002391857	0.000001160754	0.000000617711	0.000000352978	0.000000213461	0.000000135192	0.000000088973	0.000000060484	0.000000042273
18.681013036278	0.007137371676	0.000339874842	0.000056645807	0.000015448856	0.000005545743	0.000002376747	0.000001153421	0.000000613809	0.000000350748	0.000000212112	0.000000134338	0.000000088410	0.000000060102	0.000000042004
18.798776415890	0.007092660202	0.000337745724	0.000056290954	0.000015352078	0.000005511002	0.000002361858	0.000001146196	0.000000609964	0.000000348551	0.000000210784	0.000000133496	0.000000087856	0.000000059726	0.000000041740
18.916304945302	0.007048592932	0.000335647282	0.000055941214	0.000015256695	0.000005476762	0.000002347184	0.000001139074	0.000000606174	0.000000346385	0.000000209474	0.000000132667	0.000000087311	0.000000059356	0.000000041485
19.033608948642	0.007005152501	0.000333578691	0.000055596448	0.000015162668	0.000005443009	0.000002332718	0.000001132054	0.000000602438	0.000000344250	0.000000208183	0.000000131849	0.000000086773	0.000000058989	0.000000041224
19.150698535984	0.006962322188	0.000331539152	0.000055256525	0.000015069961	0.000005409730	0.000002318456	0.000001125133	0.000000598755	0.000000342146	0.000000206910	0.000000131043	0.000000086242	0.000000058629	0.000000040981
19.267583619575	0.006920085879	0.000329527899	0.000054921317	0.000014978541	0.000005376912	0.000002304391	0.000001118307	0.000000595123	0.000000340070	0.000000205655	0.000000130248	0.000000085719	0.000000058274	0.000000040729
19.384273929333	0.006878428040	0.000327544192	0.000054590699	0.000014888372	0.000005344544	0.000002290519	0.000001111575	0.000000591540	0.000000338023	0.000000204417	0.000000129464	0.000000085203	0.000000057922	0.000000040484
19.500779027111	0.006837333685	0.000325587318	0.000054264553	0.000014799424	0.000005312614	0.000002276834	0.000001104934	0.000000588006	0.000000336003	0.000000203196	0.000000128691	0.000000084694	0.000000057577	0.000000040243
19.617108319373	0.006796788352	0.000323656588	0.000053942765	0.000014711663	0.000005281110	0.000002263333	0.000001098382	0.000000584519	0.000000334011	0.000000201991	0.000000127928	0.000000084192	0.000000057236	0.000000040002
19.733271068232	0.006756778077	0.000321751337	0.000053625223	0.000014625061	0.000005250022	0.000002250009	0.000001091916	0.000000581078	0.000000332045	0.000000200802	0.000000127174	0.000000083696	0.000000056897	0.000000039765
19.849276401124	0.006717289368	0.000319870922	0.000053311820	0.000014539587	0.000005219339	0.000002236860	0.000001085535	0.000000577682	0.000000330104	0.000000199628	0.000000126431	0.000000083207	0.000000056565	0.000000039536
19.965133319662	0.006678309190	0.000318014723	0.000053002454	0.000014455215	0.000005189051	0.000002223879	0.000001079235	0.000000574330	0.000000328189	0.000000198470	0.000000125698	0.000000082725	0.000000056238	0.000000039311
20.080850708347	0.006639824939	0.000316182140	0.000052697023	0.000014371915	0.000005159149	0.000002211064	0.000001073016	0.000000571020	0.000000326297	0.000000197326	0.000000124973	0.000000082247	0.000000055913	0.000000039078
20.196437343814	0.006601824424	0.000314372592	0.000052395432	0.000014289663	0.000005129623	0.000002198410	0.000001066875	0.000000567752	0.000000324430	0.000000196197	0.000000124258	0.000000081777	0.000000055593	0.000000038852
20.311901905113	0.006564295848	0.000312585517	0.000052097586	0.000014208433	0.000005100463	0.000002185913	0.000001060811	0.000000564525	0.000000322586	0.000000195081	0.000000123552	0.000000081311	0.000000055276	0.000000038632
20.427252985215	0.006527227789	0.000310820371	0.000051803395	0.000014128199	0.000005071661	0.000002173569	0.000001054820	0.000000561337	0.000000320764	0.000000193980	0.000000122854	0.000000080853	0.000000054965	0.000000038413
20.542499103596	0.006490609183	0.000309076628	0.000051512771	0.000014048938	0.000005043208	0.000002161375	0.000001048903	0.000000558188	0.000000318965	0.000000192892	0.000000122165	0.000000080399	0.000000054656	0.000000038202
20.657648719458	0.006454429308	0.000307353777	0.000051225629	0.000013970626	0.000005015097	0.000002149327	0.000001043056	0.000000555076	0.000000317187	0.000000191816	0.000000121484	0.000000079951	0.000000054351	0.000000037989
20.772710244912	0.006418677763	0.000305651322	0.000050941887	0.000013893242	0.000004987318	0.000002137422	0.000001037278	0.000000552002	0.000000315430	0.000000190754	0.000000120811	0.000000079508	0.000000054050	0.000000037776
20.887692057454	0.006383344458	0.000303968784	0.000050661464	0.000013816763	0.000004959864	0.000002125656	0.000001031568	0.000000548963	0.000000313693	0.000000189704	0.000000120146	0.000000079070	0.000000053752	0.000000037566
21.002602511181	0.006348419595	0.000302305695	0.000050384283	0.000013741168	0.000004932727	0.000002114026	0.000001025924	0.000000545960	0.000000311977	0.000000188666	0.000000119488	0.000000078638	0.000000053458	0.000000037364
21.117449946510	0.006313893660	0.000300661603	0.000050110267	0.000013666436	0.000004905900	0.000002102529	0.000001020345	0.000000542991	0.000000310280	0.000000187640	0.000000118839	0.000000078210	0.000000053168	0.000000037162
21.232242698515	0.006279757406	0.000299036067	0.000049839344	0.000013592548	0.000004879376	0.000002091161	0.000001014828	0.000000540055	0.000000308603	0.000000186625	0.000000118196	0.000000077787	0.000000052879	0.000000036955
21.346989104373	0.006246001845	0.000297428659	0.000049571443	0.000013519485	0.000004853148	0.000002079921	0.000001009373	0.000000537152	0.000000306944	0.000000185622	0.000000117561	0.000000077369	0.000000052597	0.000000036761
21.461697510677	0.006212618236	0.000295838964	0.000049306494	0.000013447226	0.000004827209	0.000002068804	0.000001003978	0.000000534281	0.000000305303	0.000000184630	0.000000116932	0.000000076956	0.000000052316	0.000000036564
21.576376281465	0.006179598075	0.000294266575	0.000049044429	0.000013375753	0.000004801553	0.000002057808	0.000000998642	0.000000531441	0.000000303681	0.000000183649	0.000000116311	0.000000076546	0.000000052037	0.000000036369
21.691033807754	0.006146933084	0.000292711099	0.000048785183	0.000013305050	0.000004776172	0.000002046931	0.000000993363	0.000000528632	0.000000302075	0.000000182678	0.000000115696	0.000000076142	0.000000051761	0.000000036173
21.805678519061	0.006114615201	0.000291172152	0.000048528692	0.000013235098	0.000004751061	0.000002036169	0.000000988141	0.000000525853	0.000000300487	0.000000181718	0.000000115088	0.000000075742	0.000000051490	0.000000035987
21.920318897022	0.006082636569	0.000289649360	0.000048274893	0.000013165880	0.000004726213	0.000002025520	0.000000982973	0.000000523103	0.000000298916	0.000000180767	0.000000114486	0.000000075346	0.000000051221	0.000000035796
22.034963490803	0.006050989528	0.000288142358	0.000048023726	0.000013097380	0.000004701624	0.000002014982	0.000000977859	0.000000520381	0.000000297361	0.000000179827	0.000000113890	0.000000074954	0.000000050955	0.000000035611
22.149620933626	0.006019666600	0.000286650790	0.000047775132	0.000013029581	0.000004677286	0.000002004551	0.000000972797	0.000000517687	0.000000295821	0.000000178896	0.000000113301	0.000000074566	0.000000050691	0.000000035427
22.264299959550	0.005988660482	0.000285174309	0.000047529051	0.000012962469	0.000004653194	0.000001994226	0.000000967786	0.000000515021	0.000000294298	0.000000177974	0.000000112717	0.000000074181	0.000000050429	0.000000035245
22.379009419657	0.005957964038	0.000283712573	0.000047285429	0.000012896026	0.000004629343	0.000001984004	0.000000962825	0.000000512381	0.000000292789	0.000000177062	0.000000112139	0.000000073801	0.000000050171	0.000000035068
22.493758297039	0.005927570287	0.000282265252	0.000047044209	0.000012830239	0.000004605727	0.000001973883	0.000000957914	0.000000509767	0.000000291295	0.000000176159	0.000000111567	0.000000073424	0.000000049915	0.000000034887
22.608555720375	0.005897472399	0.000280832019	0.000046805336	0.000012765092	0.000004582341	0.000001963860	0.000000953050	0.000000507179	0.000000289816	0.000000175264	0.000000111001	0.000000073052	0.000000049661	0.000000034707
22.723410976404	0.005867663683	0.000279412556	0.000046568759	0.000012700571	0.000004559179	0.000001953934	0.000000948233	0.000000504615	0.000000288351	0.000000174379	0.000000110440	0.000000072683	0.000000049411	0.000000034532
22.838333522065	0.005838137586	0.000278006552	0.000046334425	0.000012636661	0.000004536237	0.000001944102	0.000000943461	0.000000502076	0.000000286900	0.000000173501	0.000000109884	0.000000072317	0.000000049162	0.000000034358
22.953332997407	0.005808887683	0.000276613699	0.000046102283	0.000012573350	0.000004513510	0.000001934362	0.000000938734	0.000000499560	0.000000285463	0.000000172632	0.000000109333	0.000000071955	0.000000048916	0.000000034187
23.068419240520	0.005779907671	0.000275233699	0.000045872283	0.000012510623	0.000004490993	0.000001924711	0.000000934051	0.000000497068	0.000000284039	0.000000171771	0.000000108788	0.000000071595	0.000000048671	0.000000034017
23.183602305541	0.005751191363	0.000273866255	0.000045644376	0.000012448466	0.000004468680	0.000001915149	0.000000929410	0.000000494598	0.000000282628	0.000000170917	0.000000108247	0.000000071240	0.000000048429	0.000000033848
23.298892484471	0.005722732676	0.000272511080	0.000045418513	0.000012386867	0.000004446568	0.000001905672	0.000000924811	0.000000492151	0.000000281229	0.000000170071	0.000000107712	0.000000070887	0.000000048191	0.000000033682
23.414300332958	0.005694525629	0.000271167887	0.000045194648	0.000012325813	0.000004424651	0.000001896279	0.000000920253	0.000000489725	0.000000279843	0.000000169233	0.000000107181	0.000000070538	0.000000047952	0.000000033513
23.529836699625	0.005666564330	0.000269836397	0.000044972733	0.000012265291	0.000004402925	0.000001886968	0.000000915734	0.000000487321	0.000000278469	0.000000168402	0.000000106655	0.000000070192	0.000000047717	0.000000033356
23.645512758080	0.005638842968	0.000268516332	0.000044752722	0.000012205288	0.000004381385	0.000001877737	0.000000911255	0.000000484937	0.000000277107	0.000000167578	0.000000106133	0.000000069848	0.000000047482	0.000000033187
23.761340040422	0.005611355803	0.000267207419	0.000044534570	0.000012145792	0.000004360028	0.000001868583	0.000000906813	0.000000482573	0.000000275756	0.000000166761	0.000000105616	0.000000069508	0.000000047253	0.000000033030
23.877330471175	0.005584097163	0.000265909389	0.000044318231	0.000012086790	0.000004338848	0.000001859506	0.000000902407	0.000000480229	0.000000274416	0.000000165951	0.000000105103	0.000000069170	0.000000047022	0.000000032866
23.993496400895	0.005557061426	0.000264621973	0.000044103662	0.000012028271	0.000004317841	0.000001850503	0.000000898038	0.000000477903	0.000000273088	0.000000165148	0.000000104594	0.000000068835	0.000000046795	0.000000032707
24.109850639358	0.005530243025	0.000263344906	0.000043890818	0.000011970223	0.000004297003	0.000001841573	0.000000893704	0.000000475597	0.000000271770	0.000000164351	0.000000104089	0.000000068503	0.000000046567	0.000000032545
24.226406488987	0.005503636431	0.000262077925	0.000043679654	0.000011912633	0.000004276330	0.000001832713	0.000000889405	0.000000473309	0.000000270462	0.000000163560	0.000000103588	0.000000068174	0.000000046345	0.000000032393
24.343177779953	0.005477236150	0.000260820769	0.000043470128	0.000011855490	0.000004255817	0.000001823921	0.000000885138	0.000000471039	0.000000269165	0.000000162776	0.000000103091	0.000000067846	0.000000046123	0.000000032235
24.460178908920	0.005451036717	0.000259573177	0.000043262196	0.000011798781	0.000004235460	0.000001815197	0.000000880904	0.000000468785	0.000000267877	0.000000161997	0.000000102598	0.000000067522	0.000000045902	0.000000032084
24.577424883659	0.005425032686	0.000258334890	0.000043055815	0.000011742495	0.000004215255	0.000001806538	0.000000876702	0.000000466549	0.000000266599	0.000000161224	0.000000102109	0.000000067200	0.000000045683	0.000000031929
24.694931375593	0.005399218621	0.000257105649	0.000042850941	0.000011686620	0.000004195197	0.000001797942	0.000000872530	0.000000464329	0.000000265331	0.000000160457	0.000000101623	0.000000066880	0.000000045465	0.000000031776
24.812714781786	0.005373589086	0.000255885195	0.000042647532	0.000011631145	0.000004175283	0.000001789407	0.000000868389	0.000000462125	0.000000264071	0.000000159695	0.000000101140	0.000000066563	0.000000045250	0.000000031621
24.930792297087	0.005348138629	0.000254673268	0.000042445545	0.000011576058	0.000004155508	0.000001780932	0.000000864276	0.000000459936	0.000000262821	0.000000158939	0.000000100661	0.000000066247	0.000000045035	0.000000031474
25.049181996256	0.005322861775	0.000253469608	0.000042244935	0.000011521346	0.000004135868	0.000001772515	0.000000860191	0.000000457762	0.000000261579	0.000000158188	0.000000100186	0.000000065934	0.000000044824	0.000000031328
25.167902925143	0.005297753004	0.000252273953	0.000042045659	0.000011466998	0.000004116358	0.000001764154	0.000000856133	0.000000455603	0.000000260345	0.000000157442	0.000000099713	0.000000065623	0.000000044611	0.000000031176
25.286975199632	0.005272806743	0.000251086035	0.000041847673	0.000011413002	0.000004096975	0.000001755846	0.000000852102	0.000000453458	0.000000259119	0.000000156700	0.000000099244	0.000000065314	0.000000044401	0.000000031031
25.406420111190	0.005248017342	0.000249905588	0.000041650931	0.000011359345	0.000004077714	0.000001747592	0.000000848096	0.000000451326	0.000000257901	0.000000155964	0.000000098777	0.000000065008	0.000000044194	0.000000030888
25.526260238611	0.005223379065	0.000248732336	0.000041455389	0.000011306015	0.000004058570	0.000001739387	0.000000844114	0.000000449207	0.000000256690	0.000000155231	0.000000098313	0.000000064702	0.000000043985	0.000000030743
25.646519566788	0.005198886071	0.000247566003	0.000041261001	0.000011253000	0.000004039539	0.000001731231	0.000000840156	0.000000447101	0.000000255486	0.000000154503	0.000000097852	0.000000064398	0.000000043778	0.000000030596
25.767223614914	0.005174532395	0.000246406305	0.000041067717	0.000011200287	0.000004020616	0.000001723121	0.000000836220	0.000000445006	0.000000254289	0.000000153780	0.000000097394	0.000000064097	0.000000043573	0.000000030456
25.888399578163	0.005150311935	0.000245252949	0.000040875492	0.000011147861	0.000004001796	0.000001715056	0.000000832306	0.000000442923	0.000000253099	0.000000153060	0.000000096938	0.000000063797	0.000000043371	0.000000030313
26.010076488239	0.005126218425	0.000244105639	0.000040684273	0.000011095711	0.000003983076	0.000001707032	0.000000828413	0.000000440851	0.000000251915	0.000000152344	0.000000096484	0.000000063498	0.000000043167	0.000000030173
26.132285399019	0.005102245414	0.000242964067	0.000040494011	0.000011043821	0.000003964449	0.000001699049	0.000000824539	0.000000438790	0.000000250737	0.000000151631	0.000000096033	0.000000063201	0.000000042965	0.000000030028
26.255059603602	0.005078386237	0.000241827916	0.000040304653	0.000010992178	0.000003945910	0.000001691104	0.000000820683	0.000000436738	0.000000249564	0.000000150922	0.000000095584	0.000000062906	0.000000042764	0.000000029884
26.378434888476	0.005054633980	0.000240696856	0.000040116143	0.000010940766	0.000003927455	0.000001683195	0.000000816845	0.000000434695	0.000000248397	0.000000150216	0.000000095137	0.000000062612	0.000000042563	0.000000029752
26.502449829354	0.005030981445	0.000239570545	0.000039928424	0.000010889570	0.000003909076	0.000001675318	0.000000813022	0.000000432661	0.000000247235	0.000000149514	0.000000094692	0.000000062319	0.000000042365	0.000000029610
26.627146131918	0.005007421098	0.000238448624	0.000039741437	0.000010838574	0.000003890770	0.000001667473	0.000000809215	0.000000430635	0.000000246077	0.000000148813	0.000000094249	0.000000062027	0.000000042167	0.000000029469
26.752569019739	0.004983945027	0.000237330716	0.000039555119	0.000010787760	0.000003872529	0.000001659655	0.000000805421	0.000000428616	0.000000244923	0.000000148116	0.000000093807	0.000000061736	0.000000041969	0.000000029332
26.878767671548	0.004960544879	0.000236216423	0.000039369404	0.000010737110	0.000003854347	0.000001651863	0.000000801639	0.000000426603	0.000000243773	0.000000147420	0.000000093366	0.000000061446	0.000000041771	0.000000029195
27.005795711247	0.004937211803	0.000235105324	0.000039184221	0.000010686606	0.000003836217	0.000001644093	0.000000797869	0.000000424597	0.000000242627	0.000000146727	0.000000092927	0.000000061157	0.000000041576	0.000000029060
27.133711756941	0.004913936380	0.000233996970	0.000038999495	0.000010636226	0.000003818132	0.000001636342	0.000000794107	0.000000422595	0.000000241483	0.000000146035	0.000000092489	0.000000060869	0.000000041380	0.000000028922
27.262580039726	0.004890708551	0.000232890883	0.000038815147	0.000010585949	0.000003800084	0.000001628608	0.000000790354	0.000000420598	0.000000240341	0.000000145345	0.000000092052	0.000000060581	0.000000041184	0.000000028784
27.392471108792	0.004867517531	0.000231786549	0.000038631092	0.000010535752	0.000003782065	0.000001620885	0.000000786606	0.000000418603	0.000000239202	0.000000144656	0.000000091615	0.000000060293	0.000000040988	0.000000028647
27.523462645974	0.004844351710	0.000230683415	0.000038447236	0.000010485610	0.000003764065	0.000001613171	0.000000782862	0.000000416611	0.000000238063	0.000000143967	0.000000091179	0.000000060007	0.000000040793	0.000000028510
27.655640419449	0.004821198544	0.000229580883	0.000038263481	0.000010435495	0.000003746075	0.000001605461	0.000000779121	0.000000414620	0.000000236926	0.000000143279	0.000000090743	0.000000059720	0.000000040598	0.000000028374
27.789099412036	0.004798044419	0.000228478306	0.000038079718	0.000010385378	0.000003728084	0.000001597750	0.000000775379	0.000000412629	0.000000235788	0.000000142591	0.000000090308	0.000000059433	0.000000040404	0.000000028242
27.923945163965	0.004774874487	0.000227374976	0.000037895829	0.000010335226	0.000003710081	0.000001590035	0.000000771635	0.000000410636	0.000000234649	0.000000141902	0.000000089872	0.000000059146	0.000000040209	0.000000028101
28.060295372693	0.004751672481	0.000226270118	0.000037711686	0.000010285005	0.000003692053	0.000001582309	0.000000767885	0.000000408641	0.000000233509	0.000000141213	0.000000089435	0.000000058859	0.000000040013	0.000000027968
28.198281793776	0.004728420487	0.000225162880	0.000037527147	0.000010234676	0.000003673986	0.000001574566	0.000000764127	0.000000406641	0.000000232366	0.000000140522	0.000000088997	0.000000058571	0.000000039818	0.000000027829
28.338052487894	0.004705098679	0.000224052318	0.000037342053	0.000010184196	0.000003655865	0.000001566799	0.000000760359	0.000000404635	0.000000231220	0.000000139829	0.000000088558	0.000000058282	0.000000039621	0.000000027694
28.479774461580	0.004681685015	0.000222937382	0.000037156230	0.000010133517	0.000003637673	0.000001559003	0.000000756575	0.000000402622	0.000000230070	0.000000139133	0.000000088118	0.000000057992	0.000000039423	0.000000027554
28.623636755249	0.004658154883	0.000221816899	0.000036969483	0.000010082586	0.000003619390	0.000001551167	0.000000752772	0.000000400598	0.000000228913	0.000000138434	0.000000087675	0.000000057700	0.000000039227	0.000000027418
28.769854044442	0.004634480701	0.000220689557	0.000036781593	0.000010031344	0.000003600995	0.000001543284	0.000000748946	0.000000398562	0.000000227750	0.000000137730	0.000000087229	0.000000057407	0.000000039027	0.000000027276
28.918670841644	0.004610631452	0.000219553879	0.000036592313	0.000009979722	0.000003582464	0.000001535342	0.000000745092	0.000000396511	0.000000226578	0.000000137021	0.000000086780	0.000000057111	0.000000038825	0.000000027134
29.070366419490	0.004586572161	0.000218408198	0.000036401366	0.000009927645	0.000003563770	0.000001527330	0.000000741204	0.000000394442	0.000000225395	0.000000136306	0.000000086327	0.000000056814	0.000000038623	0.000000026996
29.225260624490	0.004562263278	0.000217250632	0.000036208439	0.000009875029	0.000003544882	0.000001519235	0.000000737276	0.000000392352	0.000000224201	0.000000135584	0.000000085870	0.000000056512	0.000000038418	0.000000026850
29.383720816960	0.004537659957	0.000216079046	0.000036013174	0.000009821775	0.000003525765	0.000001511042	0.000000733300	0.000000390236	0.000000222992	0.000000134853	0.000000085407	0.000000056208	0.000000038210	0.000000026702
29.546170261578	0.004512711196	0.000214891009	0.000035815168	0.000009767773	0.000003506380	0.000001502734	0.000000729268	0.000000388090	0.000000221766	0.000000134111	0.000000084937	0.000000055899	0.000000038000	0.000000026558
29.713098410099	0.004487358790	0.000213683752	0.000035613959	0.000009712898	0.000003486681	0.000001494292	0.000000725171	0.000000385910	0.000000220520	0.000000133358	0.000000084460	0.000000055585	0.000000037788	0.000000026414
29.885073673158	0.004461536043	0.000212454097	0.000035409016	0.000009657004	0.000003466617	0.000001485693	0.000000720998	0.000000383689	0.000000219251	0.000000132590	0.000000083974	0.000000055265	0.000000037569	0.000000026257
30.062759488075	0.004435166153	0.000211198388	0.000035199731	0.000009599927	0.000003446128	0.000001476912	0.000000716737	0.000000381421	0.000000217955	0.000000131807	0.000000083478	0.000000054938	0.000000037348	0.000000026104
30.246934782180	0.004408160175	0.000209912389	0.000034985398	0.000009541472	0.000003425144	0.000001467919	0.000000712372	0.000000379099	0.000000216628	0.000000131004	0.000000082969	0.000000054604	0.000000037120	0.000000025946
30.438520353609	0.004380414415	0.000208591163	0.000034765194	0.000009481416	0.000003403585	0.000001458679	0.000000707889	0.000000376713	0.000000215264	0.000000130180	0.000000082447	0.000000054260	0.000000036885	0.000000025779
30.638613324219	0.004351807046	0.000207228907	0.000034538151	0.000009419496	0.000003381357	0.000001449153	0.000000703266	0.000000374252	0.000000213859	0.000000129329	0.000000081909	0.000000053906	0.000000036646	0.000000025612
30.848532801138	0.004322193674	0.000205818746	0.000034303124	0.000009355398	0.000003358348	0.000001439292	0.000000698480	0.000000371706	0.000000212403	0.000000128449	0.000000081351	0.000000053539	0.000000036396	0.000000025438
31.069881457349	0.004291401418	0.000204352448	0.000034058741	0.000009288748	0.000003334422	0.000001429038	0.000000693504	0.000000369058	0.000000210890	0.000000127534	0.000000080772	0.000000053158	0.000000036137	0.000000025256
31.304630346196	0.004259220820	0.000202820039	0.000033803340	0.000009219093	0.000003309418	0.000001418322	0.000000688303	0.000000366290	0.000000209309	0.000000126578	0.000000080166	0.000000052759	0.000000035867	0.000000025073
31.555238722473	0.004225394538	0.000201209264	0.000033534877	0.000009145876	0.000003283135	0.000001407058	0.000000682837	0.000000363381	0.000000207646	0.000000125573	0.000000079529	0.000000052340	0.000000035581	0.000000024869
31.824828579274	0.004189600990	0.000199504809	0.000033250802	0.000009068400	0.000003255323	0.000001395139	0.000000677053	0.000000360303	0.000000205887	0.000000124509	0.000000078856	0.000000051896	0.000000035280	0.000000024657
32.117448441789	0.004151429824	0.000197687134	0.000032947856	0.000008985779	0.000003225664	0.000001382428	0.000000670884	0.000000357020	0.000000204011	0.000000123375	0.000000078137	0.000000051423	0.000000034958	0.000000024430
32.438490427608	0.004110343348	0.000195730636	0.000032621773	0.000008896847	0.000003193740	0.000001368746	0.000000664244	0.000000353487	0.000000201992	0.000000122153	0.000000077364	0.000000050915	0.000000034613	0.000000024192
32.795387898683	0.004065612328	0.000193600587	0.000032266765	0.000008800027	0.000003158984	0.000001353850	0.000000657016	0.000000349640	0.000000199794	0.000000120824	0.000000076522	0.000000050361	0.000000034236	0.000000023930
33.198871710538	0.004016200746	0.000191247655	0.000031874609	0.000008693075	0.000003120591	0.000001337396	0.000000649031	0.000000345391	0.000000197366	0.000000119356	0.000000075592	0.000000049748	0.000000033819	0.000000023636
33.665474925246	0.003960536236	0.000188596964	0.000031432827	0.000008572589	0.000003077340	0.000001318860	0.000000640035	0.000000340603	0.000000194631	0.000000117701	0.000000074544	0.000000049059	0.000000033351	0.000000023312
34.223350175727	0.003895975486	0.000185522642	0.000030920440	0.000008432847	0.000003027176	0.000001297361	0.000000629602	0.000000335051	0.000000191458	0.000000115783	0.000000073329	0.000000048259	0.000000032808	0.000000022930
34.929773423010	0.003817182886	0.000181770614	0.000030295102	0.000008262301	0.000002965954	0.000001271123	0.000000616869	0.000000328275	0.000000187586	0.000000113441	0.000000071846	0.000000047283	0.000000032144	0.000000022467
35.963826032711	0.003707429049	0.000176544240	0.000029424040	0.000008024738	0.000002880675	0.000001234575	0.000000599132	0.000000318836	0.000000182192	0.000000110179	0.000000069780	0.000000045924	0.000000031219	0.000000021820
37.416800970549	0.003563461597	0.000169688647	0.000028281441	0.000007713120	0.000002768812	0.000001186634	0.000000575866	0.000000306455	0.000000175117	0.000000105901	0.000000067071	0.000000044141	0.000000030007	0.000000020970
38.768107263449	0.003439253106	0.000163773957	0.000027295660	0.000007444271	0.000002672302	0.000001145272	0.000000555794	0.000000295773	0.000000169013	0.000000102210	0.000000064733	0.000000042602	0.000000028961	0.000000020243
40.271174457544	0.003310887629	0.000157661316	0.000026276886	0.000007166423	0.000002572562	0.000001102527	0.000000535050	0.000000284734	0.000000162705	0.000000098395	0.000000062317	0.000000041012	0.000000027880	0.000000019487
41.774241651639	0.003191759516	0.000151988548	0.000025331425	0.000006908570	0.000002480000	0.000001062857	0.000000515798	0.000000274489	0.000000156851	0.000000094855	0.000000060075	0.000000039536	0.000000026877	0.000000018783
43.029616238164	0.003098641006	0.000147554334	0.000024592389	0.000006707015	0.000002407646	0.000001031848	0.000000500750	0.000000266481	0.000000152275	0.000000092087	0.000000058322	0.000000038383	0.000000026093	0.000000018236
44.284990824689	0.003010801873	0.000143371518	0.000023895253	0.000006516887	0.000002339395	0.000001002598	0.000000486555	0.000000258927	0.000000147958	0.000000089477	0.000000056669	0.000000037295	0.000000025354	0.000000017720
45.582163904385	0.002925120747	0.000139291464	0.000023215244	0.000006331430	0.000002272821	0.000000974066	0.000000472709	0.000000251558	0.000000143748	0.000000086930	0.000000055056	0.000000036233	0.000000024632	0.000000017215
46.879336984081	0.002844181294	0.000135437204	0.000022572867	0.000006156237	0.000002209931	0.000000947113	0.000000459629	0.000000244598	0.000000139770	0.000000084525	0.000000053533	0.000000035231	0.000000023950	0.000000016740
48.085338547981	0.002772847969	0.000132040379	0.000022006730	0.000006001835	0.000002154505	0.000000923359	0.000000448101	0.000000238463	0.000000136265	0.000000082405	0.000000052190	0.000000034347	0.000000023349	0.000000016319
49.291340111881	0.002705005241	0.000128809773	0.000021468296	0.000005854990	0.000002101791	0.000000900768	0.000000437137	0.000000232629	0.000000132931	0.000000080389	0.000000050913	0.000000033507	0.000000022778	0.000000015921
50.641168480197	0.002632903966	0.000125376379	0.000020896063	0.000005698926	0.000002045768	0.000000876758	0.000000425485	0.000000226428	0.000000129387	0.000000078246	0.000000049556	0.000000032614	0.000000022171	0.000000015498
51.918442808545	0.002568130439	0.000122291926	0.000020381988	0.000005558724	0.000001995439	0.000000855188	0.000000415018	0.000000220857	0.000000126204	0.000000076321	0.000000048337	0.000000031811	0.000000021626	0.000000015115
53.101166269702	0.002510930413	0.000119568115	0.000019928019	0.000005434914	0.000001950995	0.000000836141	0.000000405774	0.000000215938	0.000000123393	0.000000074621	0.000000047260	0.000000031103	0.000000021144	0.000000014778
54.273898727151	0.002456675059	0.000116984527	0.000019497421	0.000005317478	0.000001908838	0.000000818074	0.000000397006	0.000000211272	0.000000120727	0.000000073009	0.000000046239	0.000000030431	0.000000020688	0.000000014462
55.549075307719	0.002400279979	0.000114299047	0.000019049841	0.000005195411	0.000001865019	0.000000799294	0.000000387893	0.000000206422	0.000000117956	0.000000071333	0.000000045177	0.000000029732	0.000000020212	0.000000014128
56.862912923727	0.002344820666	0.000111658127	0.000018609688	0.000005075369	0.000001821927	0.000000780826	0.000000378930	0.000000201653	0.000000115230	0.000000069685	0.000000044134	0.000000029045	0.000000019745	0.000000013798
58.138783777178	0.002293362961	0.000109207760	0.000018201293	0.000004963989	0.000001781945	0.000000763691	0.000000370615	0.000000197228	0.000000112702	0.000000068155	0.000000043165	0.000000028408	0.000000019312	0.000000013499
59.355678293030	0.002246345037	0.000106968811	0.000017828135	0.000004862219	0.000001745412	0.000000748034	0.000000363016	0.000000193184	0.000000110391	0.000000066758	0.000000042280	0.000000027825	0.000000018916	0.000000013221
60.598705785914	0.002200267012	0.000104774620	0.000017462437	0.000004762483	0.000001709609	0.000000732690	0.000000355570	0.000000189221	0.000000108127	0.000000065389	0.000000041413	0.000000027255	0.000000018528	0.000000012950
61.895643312646	0.002154163463	0.000102579213	0.000017096535	0.000004662691	0.000001673787	0.000000717337	0.000000348119	0.000000185257	0.000000105861	0.000000064019	0.000000040545	0.000000026684	0.000000018140	0.000000012678
63.218021373984	0.002109103234	0.000100433487	0.000016738915	0.000004565159	0.000001638775	0.000000702332	0.000000340838	0.000000181381	0.000000103647	0.000000062680	0.000000039697	0.000000026125	0.000000017760	0.000000012414
64.499513412903	0.002067199057	0.000098438050	0.000016406342	0.000004474457	0.000001606215	0.000000688378	0.000000334066	0.000000177778	0.000000101587	0.000000061434	0.000000038908	0.000000025606	0.000000017407	0.000000012165
65.762924766417	0.002027484845	0.000096546897	0.000016091150	0.000004388495	0.000001575357	0.000000675153	0.000000327648	0.000000174362	0.000000099636	0.000000060254	0.000000038161	0.000000025114	0.000000017073	0.000000011932
67.047211814700	0.001988648442	0.000094697545	0.000015782924	0.000004304434	0.000001545181	0.000000662221	0.000000321372	0.000000171022	0.000000097727	0.000000059100	0.000000037430	0.000000024633	0.000000016746	0.000000011705
68.374191877240	0.001950053517	0.000092859691	0.000015476615	0.000004220895	0.000001515193	0.000000649368	0.000000315135	0.000000167703	0.000000095830	0.000000057953	0.000000036703	0.000000024155	0.000000016421	0.000000011477
69.699406939898	0.001912976583	0.000091094123	0.000015182354	0.000004140642	0.000001486384	0.000000637022	0.000000309143	0.000000164515	0.000000094008	0.000000056851	0.000000036006	0.000000023696	0.000000016109	0.000000011260
71.005539030252	0.001877787778	0.000089418466	0.000014903078	0.000004064476	0.000001459043	0.000000625304	0.000000303456	0.000000161488	0.000000092279	0.000000055805	0.000000035343	0.000000023260	0.000000015813	0.000000011052
72.303121971889	0.001844088190	0.000087813723	0.000014635621	0.000003991533	0.000001432858	0.000000614082	0.000000298010	0.000000158590	0.000000090623	0.000000054804	0.000000034709	0.000000022843	0.000000015529	0.000000010854
73.626846029822	0.001810933654	0.000086234936	0.000014372489	0.000003919770	0.000001407097	0.000000603042	0.000000292652	0.000000155739	0.000000088994	0.000000053818	0.000000034085	0.000000022432	0.000000015250	0.000000010659
74.969006844778	0.001778512734	0.000084691083	0.000014115180	0.000003849595	0.000001381906	0.000000592245	0.000000287413	0.000000152951	0.000000087400	0.000000052855	0.000000033475	0.000000022030	0.000000014976	0.000000010467
76.311439519973	0.001747226028	0.000083201239	0.000013866873	0.000003781875	0.000001357596	0.000000581827	0.000000282357	0.000000150260	0.000000085863	0.000000051925	0.000000032886	0.000000021643	0.000000014713	0.000000010284
77.638906790924	0.001717352019	0.000081778668	0.000013629778	0.000003717212	0.000001334384	0.000000571879	0.000000277529	0.000000147691	0.000000084395	0.000000051037	0.000000032324	0.000000021273	0.000000014461	0.000000010106
78.971881208203	0.001688364660	0.000080398317	0.000013399720	0.000003654469	0.000001311861	0.000000562226	0.000000272845	0.000000145198	0.000000082970	0.000000050176	0.000000031778	0.000000020914	0.000000014217	0.000000009936
80.320438975854	0.001660017488	0.000079048452	0.000013174742	0.000003593111	0.000001289835	0.000000552786	0.000000268264	0.000000142760	0.000000081577	0.000000049333	0.000000031244	0.000000020563	0.000000013979	0.000000009770
81.683180704735	0.001632322985	0.000077729666	0.000012954944	0.000003533167	0.000001268316	0.000000543564	0.000000263788	0.000000140379	0.000000080216	0.000000048510	0.000000030723	0.000000020220	0.000000013745	0.000000009607
83.040333682347	0.001605645443	0.000076459307	0.000012743218	0.000003475423	0.000001247588	0.000000534680	0.000000259477	0.000000138084	0.000000078905	0.000000047717	0.000000030221	0.000000019889	0.000000013521	0.000000009449
84.394272002530	0.001579886054	0.000075232669	0.000012538778	0.000003419667	0.000001227573	0.000000526103	0.000000255314	0.000000135869	0.000000077639	0.000000046952	0.000000029736	0.000000019570	0.000000013304	0.000000009298
85.752811094731	0.001554856705	0.000074040795	0.000012340133	0.000003365491	0.000001208125	0.000000517768	0.000000251270	0.000000133717	0.000000076409	0.000000046208	0.000000029265	0.000000019260	0.000000013093	0.000000009151
87.126166492821	0.001530347755	0.000072873703	0.000012145617	0.000003312441	0.000001189081	0.000000509606	0.000000247309	0.000000131609	0.000000075205	0.000000045480	0.000000028804	0.000000018956	0.000000012887	0.000000009007
88.503989633427	0.001506523422	0.000071739211	0.000011956535	0.000003260873	0.000001170570	0.000000501673	0.000000243459	0.000000129560	0.000000074034	0.000000044772	0.000000028355	0.000000018661	0.000000012686	0.000000008866
89.881080818536	0.001483441589	0.000070640076	0.000011773346	0.000003210913	0.000001152635	0.000000493987	0.000000239729	0.000000127575	0.000000072900	0.000000044086	0.000000027921	0.000000018375	0.000000012492	0.000000008731
91.255997640692	0.001461091181	0.000069575771	0.000011595962	0.000003162535	0.000001135269	0.000000486544	0.000000236117	0.000000125653	0.000000071802	0.000000043422	0.000000027500	0.000000018099	0.000000012303	0.000000008599
92.639341267549	0.001439273331	0.000068536825	0.000011422804	0.000003115310	0.000001118316	0.000000479278	0.000000232591	0.000000123777	0.000000070729	0.000000042773	0.000000027090	0.000000017828	0.000000012120	0.000000008470
94.030201008839	0.001417984136	0.000067523054	0.000011253842	0.000003069230	0.000001101775	0.000000472189	0.000000229151	0.000000121946	0.000000069683	0.000000042140	0.000000026689	0.000000017565	0.000000011941	0.000000008346
95.425776793590	0.001397246507	0.000066535548	0.000011089258	0.000003024343	0.000001085662	0.000000465284	0.000000225799	0.000000120162	0.000000068664	0.000000041524	0.000000026299	0.000000017308	0.000000011766	0.000000008223
96.819223133342	0.001377136988	0.000065577952	0.000010929659	0.000002980816	0.000001070037	0.000000458587	0.000000222550	0.000000118433	0.000000067676	0.000000040927	0.000000025920	0.000000017059	0.000000011597	0.000000008105
98.215624099287	0.001357557258	0.000064645584	0.000010774264	0.000002938436	0.000001054823	0.000000452067	0.000000219385	0.000000116749	0.000000066714	0.000000040345	0.000000025552	0.000000016816	0.000000011432	0.000000007990
99.617122646471	0.001338457986	0.000063736095	0.000010622682	0.000002897095	0.000001039983	0.000000445707	0.000000216299	0.000000115106	0.000000065775	0.000000039777	0.000000025192	0.000000016580	0.000000011271	0.000000007878
100.000000000000	0.001333333333	0.000063492063	0.000010582011	0.000002886003	0.000001036001	0.000000444000	0.000000215471	0.000000114666	0.000000065523	0.000000039625	0.000000025096	0.000000016516	0.000000011228	0.000000007847


==> anc/expansion_coeffs_CE_rank_1_t0_0.5.dat <==
0.500000000000	0.266666666667	0.012698412698	0.002116402116	0.000577200577	0.000207200207	0.000088800089	0.000043094161	0.000022933150	0.000013104657	0.000007924950	0.000005019139	0.000003303193	0.000002245567	0.000001569367
0.501258583404	0.265997107576	0.012666528932	0.002111088155	0.000575751315	0.000206679959	0.000088577125	0.000042985958	0.000022875568	0.000013071753	0.000007905052	0.000005006532	0.000003294893	0.000002239921	0.000001565432
0.506814887662	0.263080932662	0.012527663460	0.002087943910	0.000569439248	0.000204414089	0.000087606038	0.000042514695	0.000022624779	0.000012928445	0.000007818388	0.000004951649	0.000003258783	0.000002215368	0.000001548441
0.513022261947	0.259897753418	0.012376083496	0.002062680583	0.000562549250	0.000201940756	0.000086546038	0.000042000283	0.000022351028	0.000012772016	0.000007723788	0.000004891730	0.000003219347	0.000002188507	0.000001529531
0.519954219743	0.256432832489	0.012211087261	0.002035181210	0.000555049421	0.000199248510	0.000085392219	0.000041440341	0.000022053047	0.000012601742	0.000007620815	0.000004826519	0.000003176427	0.000002159386	0.000001509224
0.527754627201	0.252642660928	0.012030602901	0.002005100484	0.000546845586	0.000196303544	0.000084130090	0.000040827838	0.000021727095	0.000012415483	0.000007508177	0.000004755182	0.000003129484	0.000002127415	0.000001486868
0.536584491192	0.248485253528	0.011832631120	0.001972105187	0.000537846869	0.000193073235	0.000082745672	0.000040155988	0.000021369561	0.000012211178	0.000007384625	0.000004676930	0.000003077978	0.000002092460	0.000001462379
0.546572761193	0.243944343370	0.011616397303	0.001936066217	0.000528018059	0.000189544944	0.000081233548	0.000039422163	0.000020979046	0.000011988026	0.000007249676	0.000004591458	0.000003021739	0.000002054247	0.000001435817
0.557711286080	0.239072324088	0.011384396385	0.001897399398	0.000517472563	0.000185759382	0.000079611164	0.000038634829	0.000020560055	0.000011748603	0.000007104886	0.000004499763	0.000002961391	0.000002013159	0.000001407181
0.569786488264	0.234005783007	0.011143132524	0.001857188754	0.000506506024	0.000181822675	0.000077924004	0.000037816061	0.000020124336	0.000011499621	0.000006954317	0.000004404404	0.000002898630	0.000001970542	0.000001377200
0.582514608274	0.228892686019	0.010899651715	0.001816608619	0.000495438714	0.000177849795	0.000076221341	0.000036989768	0.000019684614	0.000011248351	0.000006802362	0.000004308161	0.000002835287	0.000001927447	0.000001347074
0.595709688522	0.223822670510	0.010658222405	0.001776370401	0.000484464655	0.000173910389	0.000074533024	0.000036170438	0.000019248596	0.000010999198	0.000006651688	0.000004212736	0.000002772478	0.000001884749	0.000001317234
0.609285866951	0.218835427778	0.010420734656	0.001736789109	0.000473669757	0.000170035297	0.000072872270	0.000035364484	0.000018819696	0.000010754112	0.000006503475	0.000004118866	0.000002710705	0.000001842724	0.000001287868
0.623206442958	0.213947296020	0.010187966477	0.001697994413	0.000463089385	0.000166237215	0.000071244521	0.000034574547	0.000018399320	0.000010513898	0.000006358207	0.000004026867	0.000002650169	0.000001801628	0.000001259291
0.637454135510	0.209165375053	0.009960255955	0.001660042659	0.000452738907	0.000162521659	0.000069652140	0.000033801774	0.000017988078	0.000010278902	0.000006216095	0.000003936862	0.000002590930	0.000001761345	0.000001230982
0.652018578213	0.204493150638	0.009737769078	0.001622961513	0.000442625867	0.000158891337	0.000068096287	0.000033046728	0.000017586270	0.000010049297	0.000006077243	0.000003848920	0.000002533054	0.000001721972	0.000001203448
0.666891489000	0.199932576038	0.009520598859	0.001586766476	0.000432754494	0.000155347767	0.000066577614	0.000032309725	0.000017194064	0.000009825180	0.000005941709	0.000003763081	0.000002476565	0.000001683579	0.000001176713
0.682064916526	0.195484813986	0.009308800666	0.001551466778	0.000423127303	0.000151891852	0.000065096508	0.000031590952	0.000016811559	0.000009606606	0.000005809528	0.000003679368	0.000002421474	0.000001646161	0.000001150501
0.697530658891	0.191150498740	0.009102404702	0.001517067450	0.000413745668	0.000148524086	0.000063653180	0.000030890514	0.000016438811	0.000009393607	0.000005680718	0.000003597790	0.000002367772	0.000001609646	0.000001124960
0.713280095530	0.186929838879	0.008901420899	0.001483570150	0.000404610041	0.000145244630	0.000062247699	0.000030208442	0.000016075838	0.000009186193	0.000005555287	0.000003518351	0.000002315509	0.000001574139	0.000001100305
0.729304144315	0.182822673329	0.008705841587	0.001450973598	0.000395720072	0.000142053359	0.000060880011	0.000029544711	0.000015722624	0.000008984357	0.000005433228	0.000003441043	0.000002264632	0.000001539528	0.000001076057
0.745593250204	0.178828514471	0.008515643546	0.001419273924	0.000387074707	0.000138949895	0.000059549955	0.000028899243	0.000015379129	0.000008788074	0.000005314527	0.000003365868	0.000002215143	0.000001505896	0.000001052578
0.762137390378	0.174946584457	0.008330789736	0.001388464956	0.000378672261	0.000135933632	0.000058257271	0.000028271911	0.000015045286	0.000008597306	0.000005199161	0.000003292801	0.000002167056	0.000001473192	0.000001029613
0.778926110621	0.171175842632	0.008151230602	0.001358538434	0.000370510482	0.000133003763	0.000057001613	0.000027662547	0.000014721005	0.000008412003	0.000005087101	0.000003221832	0.000002120352	0.000001441451	0.000001007443
0.795948618551	0.167515000624	0.007976904792	0.001329484132	0.000362586581	0.000130159286	0.000055782551	0.000027070944	0.000014406175	0.000008232100	0.000004978306	0.000003152927	0.000002075005	0.000001410634	0.000000985887
0.813193963789	0.163962522191	0.007807739152	0.001301289859	0.000354897234	0.000127399007	0.000054599574	0.000026496852	0.000014100664	0.000008057522	0.000004872730	0.000003086062	0.000002031005	0.000001380678	0.000000964949
0.830651336235	0.160516606086	0.007643647909	0.001273941318	0.000347438541	0.000124721528	0.000053452083	0.000025939982	0.000013804318	0.000007888182	0.000004770323	0.000003021206	0.000001988317	0.000001351647	0.000000944685
0.848310508927	0.157175152176	0.007484531056	0.001247421843	0.000340205957	0.000122125215	0.000052339378	0.000025399992	0.000013516955	0.000007723975	0.000004671020	0.000002958313	0.000001946927	0.000001323549	0.000000925115
0.866162437861	0.153935714025	0.007330272096	0.001221712016	0.000333194186	0.000119608169	0.000051260644	0.000024876489	0.000013238366	0.000007564780	0.000004574748	0.000002897340	0.000001906795	0.000001296258	0.000000905938
0.884200007769	0.150795444653	0.007180735460	0.001196789243	0.000326397066	0.000117168178	0.000050214933	0.000024369012	0.000012968304	0.000007410460	0.000004481424	0.000002838235	0.000001867904	0.000001269844	0.000000887472
0.902418885386	0.147751044989	0.007035764047	0.001172627341	0.000319807457	0.000114802677	0.000049201147	0.000023877027	0.000012706488	0.000007260851	0.000004390950	0.000002780935	0.000001830193	0.000001244182	0.000000869540
0.920818419802	0.144798725206	0.006895177391	0.001149196232	0.000313417154	0.000112508722	0.000048218024	0.000023399923	0.000012452591	0.000007115766	0.000004303211	0.000002725367	0.000001793623	0.000001219317	0.000000852265
0.939402521262	0.141934187226	0.006758770820	0.001126461803	0.000307216855	0.000110282974	0.000047264132	0.000022937005	0.000012206242	0.000006974996	0.000004218081	0.000002671450	0.000001758138	0.000001195168	0.000000835327
0.958180457517	0.139152632771	0.006626315846	0.001104385974	0.000301196175	0.000108121704	0.000046337873	0.000022487497	0.000011967031	0.000006838303	0.000004135417	0.000002619095	0.000001723675	0.000001171773	0.000000818913
0.977167525453	0.136448797018	0.006497561763	0.001082926960	0.000295343716	0.000106020821	0.000045437495	0.000022050549	0.000011734503	0.000006705430	0.000004055062	0.000002568206	0.000001690186	0.000001149013	0.000000803105
0.996385575737	0.133817004762	0.006372238322	0.001062039720	0.000289647196	0.000103975917	0.000044561107	0.000021625243	0.000011508170	0.000006576098	0.000003976849	0.000002518673	0.000001657584	0.000001126847	0.000000787540
1.015863381488	0.131251244767	0.006250059275	0.001041676546	0.000284093603	0.000101982319	0.000043706708	0.000021210608	0.000011287517	0.000006450010	0.000003900599	0.000002470380	0.000001625809	0.000001105247	0.000000772505
1.035636845625	0.128745258434	0.006130726592	0.001021787765	0.000278669391	0.000100035166	0.000042872214	0.000020805633	0.000011072004	0.000006326859	0.000003826124	0.000002423213	0.000001594763	0.000001084135	0.000000757759
1.055749038843	0.126292640038	0.006013935240	0.001002322540	0.000273360693	0.000098129479	0.000042055491	0.000020409282	0.000010861080	0.000006206332	0.000003753236	0.000002377052	0.000001564386	0.000001063504	0.000000743363
1.076250057452	0.123886946542	0.005899378407	0.000983229734	0.000268153564	0.000096260254	0.000041254394	0.000020020515	0.000010654192	0.000006088110	0.000003681742	0.000002331770	0.000001534584	0.000001043214	0.000000729094
1.097196692952	0.121521814812	0.005786753086	0.000964458848	0.000263034231	0.000094422545	0.000040466805	0.000019638302	0.000010450792	0.000005971881	0.000003611454	0.000002287253	0.000001505288	0.000001023299	0.000000715195
1.118651913680	0.119191083216	0.005675765867	0.000945960978	0.000257989358	0.000092611564	0.000039690670	0.000019261649	0.000010250351	0.000005857344	0.000003542188	0.000002243384	0.000001476414	0.000001003674	0.000000701474
1.140684168532	0.116888913699	0.005566138748	0.000927689791	0.000253006307	0.000090822777	0.000038924047	0.000018889611	0.000010052366	0.000005744209	0.000003473771	0.000002200056	0.000001447900	0.000000984287	0.000000687930
1.163366526518	0.114609910371	0.005457614780	0.000909602463	0.000248073399	0.000089051989	0.000038165138	0.000018521317	0.000009856373	0.000005632213	0.000003406043	0.000002157161	0.000001419667	0.000000965110	0.000000674577
1.186775659026	0.112349231566	0.005349963408	0.000891660568	0.000243180155	0.000087295440	0.000037412332	0.000018155984	0.000009661957	0.000005521118	0.000003338858	0.000002114609	0.000001391671	0.000000946061	0.000000661204
1.210990654959	0.110102693846	0.005242985421	0.000873830904	0.000238317519	0.000085549879	0.000036664234	0.000017792937	0.000009468756	0.000005410718	0.000003272094	0.000002072326	0.000001363833	0.000000927149	0.000000647995
1.236091639630	0.107866867681	0.005136517509	0.000856086251	0.000233478069	0.000083812640	0.000035919703	0.000017431620	0.000009276476	0.000005300844	0.000003205648	0.000002030244	0.000001336143	0.000000908323	0.000000634781
1.262158157946	0.105639164548	0.005030436407	0.000838406068	0.000228656200	0.000082081713	0.000035177877	0.000017071617	0.000009084896	0.000005191369	0.000003139444	0.000001988314	0.000001308552	0.000000889562	0.000000621688
1.289267294142	0.103417913368	0.004924662541	0.000820777090	0.000223848297	0.000080355799	0.000034438200	0.000016712656	0.000008893869	0.000005082211	0.000003073432	0.000001946508	0.000001281035	0.000000870868	0.000000608697
1.317491545293	0.101202420471	0.004819162880	0.000803193813	0.000219052858	0.000078634359	0.000033700440	0.000016354625	0.000008703339	0.000004973336	0.000003007591	0.000001904808	0.000001253590	0.000000852206	0.000000595585
1.346896548784	0.098993002435	0.004713952497	0.000785658749	0.000214270568	0.000076917640	0.000032964703	0.000015997576	0.000008513330	0.000004864760	0.000002941930	0.000001863223	0.000001226225	0.000000833605	0.000000582705
1.377538875822	0.096790976773	0.004609094132	0.000768182355	0.000209504279	0.000075206664	0.000032231427	0.000015641722	0.000008323957	0.000004756547	0.000002876489	0.000001821776	0.000001198947	0.000000815069	0.000000569653
1.409464213980	0.094598594282	0.004504694966	0.000750782494	0.000204758862	0.000073503181	0.000031501363	0.000015287426	0.000008135414	0.000004648808	0.000002811335	0.000001780512	0.000001171791	0.000000796605	0.000000556711
1.442706320556	0.092418901500	0.004400900071	0.000733483345	0.000200040912	0.000071809558	0.000030775525	0.000014935181	0.000007947962	0.000004541693	0.000002746557	0.000001739486	0.000001144786	0.000000778212	0.000000543876
1.477287079125	0.090255533415	0.004297882544	0.000716313757	0.000195358297	0.000070128620	0.000030055123	0.000014585574	0.000007761914	0.000004435379	0.000002682265	0.000001698767	0.000001117991	0.000000760025	0.000000531223
1.513217809253	0.088112453156	0.004195831103	0.000699305184	0.000190719596	0.000068463445	0.000029341476	0.000014239246	0.000007577610	0.000004330063	0.000002618576	0.000001658433	0.000001091447	0.000000741977	0.000000518596
1.550501703973	0.085993670946	0.004094936712	0.000682489452	0.000186133487	0.000066817149	0.000028635921	0.000013896844	0.000007395397	0.000004225941	0.000002555608	0.000001618553	0.000001065199	0.000000724145	0.000000506183
1.589137004046	0.083902981929	0.003995380092	0.000665896682	0.000181608186	0.000065192682	0.000027939721	0.000013558982	0.000007215599	0.000004123199	0.000002493476	0.000001579203	0.000001039306	0.000000706538	0.000000493779
1.629120376233	0.081843757698	0.003897321795	0.000649553633	0.000177150991	0.000063592663	0.000027253999	0.000013226205	0.000007038507	0.000004022004	0.000002432279	0.000001540445	0.000001013798	0.000000689193	0.000000481683
1.670449995819	0.079818811498	0.003800895786	0.000633482631	0.000172767990	0.000062019279	0.000026579691	0.000012898968	0.000006864363	0.000003922493	0.000002372100	0.000001502330	0.000000988710	0.000000672119	0.000000469738
1.713128005290	0.077830338960	0.003706206617	0.000617701103	0.000168463937	0.000060474234	0.000025917529	0.000012577624	0.000006693356	0.000003824775	0.000002313006	0.000001464903	0.000000964076	0.000000655378	0.000000458047
1.757162239052	0.075879921825	0.003613329611	0.000602221602	0.000164242255	0.000058958758	0.000025268039	0.000012262431	0.000006525621	0.000003728926	0.000002255042	0.000001428194	0.000000939923	0.000000638973	0.000000446554
1.802567282101	0.073968575075	0.003522313099	0.000587052183	0.000160105141	0.000057473640	0.000024631560	0.000011953551	0.000006361247	0.000003634998	0.000002198240	0.000001392220	0.000000916252	0.000000622888	0.000000435358
1.849365030536	0.072096817628	0.003433181792	0.000572196965	0.000156053718	0.000056019283	0.000024008264	0.000011651069	0.000006200277	0.000003543015	0.000002142614	0.000001356989	0.000000893060	0.000000607130	0.000000424307
1.897584946925	0.070264750756	0.003345940512	0.000557656752	0.000152088205	0.000054595766	0.000023398185	0.000011355002	0.000006042720	0.000003452983	0.000002088168	0.000001322507	0.000000870367	0.000000591679	0.000000413553
1.947264181869	0.068472133661	0.003260577793	0.000543429632	0.000148208082	0.000053202901	0.000022801243	0.000011065309	0.000005888556	0.000003364889	0.000002034894	0.000001288767	0.000000848166	0.000000576581	0.000000402966
1.998447692605	0.066718450439	0.003177069069	0.000529511511	0.000144412230	0.000051840288	0.000022217266	0.000010781909	0.000005737741	0.000003278709	0.000001982776	0.000001255759	0.000000826441	0.000000561820	0.000000392662
2.051188447957	0.065002966191	0.003095379342	0.000515896557	0.000140699061	0.000050507355	0.000021646009	0.000010504681	0.000005590210	0.000003194406	0.000001931795	0.000001223471	0.000000805193	0.000000547378	0.000000382582
2.105547777256	0.063324772192	0.003015465342	0.000502577557	0.000137066606	0.000049203397	0.000021087170	0.000010233480	0.000005445887	0.000003111935	0.000001881921	0.000001191884	0.000000784401	0.000000533238	0.000000372706
2.161595900388	0.061682821155	0.002937277198	0.000489546200	0.000133512600	0.000047927600	0.000020540400	0.000009968135	0.000005304680	0.000003031246	0.000001833125	0.000001160979	0.000000764062	0.000000519414	0.000000363015
2.219412664542	0.060075954086	0.002860759718	0.000476793286	0.000130034533	0.000046679063	0.000020005313	0.000009708461	0.000005166491	0.000002952281	0.000001785371	0.000001130737	0.000000744160	0.000000505886	0.000000353649
2.279088510118	0.058502920243	0.002785853345	0.000464308891	0.000126629697	0.000045456814	0.000019481492	0.000009454253	0.000005031211	0.000002874978	0.000001738623	0.000001101128	0.000000724672	0.000000492633	0.000000344321
2.340725689621	0.056962391588	0.002712494838	0.000452082473	0.000123295220	0.000044259823	0.000018968495	0.000009205299	0.000004898727	0.000002799272	0.000001692841	0.000001072133	0.000000705591	0.000000479666	0.000000335264
2.404439770366	0.055452972862	0.002640617755	0.000440102959	0.000120028080	0.000043087003	0.000018465858	0.000008961372	0.000004768918	0.000002725096	0.000001647983	0.000001043722	0.000000686895	0.000000466957	0.000000326373
2.470361456563	0.053973208244	0.002570152774	0.000428358796	0.000116825126	0.000041937225	0.000017973096	0.000008722238	0.000004641659	0.000002652376	0.000001604006	0.000001015871	0.000000668564	0.000000454505	0.000000317670
2.538638775130	0.052521585442	0.002501027878	0.000416837980	0.000113683085	0.000040809313	0.000017489705	0.000008487651	0.000004516820	0.000002581040	0.000001560866	0.000000988549	0.000000650585	0.000000442273	0.000000309150
2.609439671341	0.051096538003	0.002433168476	0.000405528079	0.000110598567	0.000039702050	0.000017015164	0.000008257359	0.000004394267	0.000002511010	0.000001518516	0.000000961726	0.000000632931	0.000000430271	0.000000300729
2.682955057284	0.049696446823	0.002366497468	0.000394416245	0.000107568067	0.000038614178	0.000016548933	0.000008031100	0.000004273860	0.000002442206	0.000001476907	0.000000935375	0.000000615589	0.000000418486	0.000000292485
2.759402330651	0.048319642211	0.002300935343	0.000383489224	0.000104587970	0.000037544400	0.000016090457	0.000007808604	0.000004155456	0.000002374546	0.000001435991	0.000000909462	0.000000598537	0.000000406901	0.000000284397
2.839029324740	0.046964408635	0.002236400411	0.000372733402	0.000101654564	0.000036491382	0.000015639164	0.000007589594	0.000004038907	0.000002307947	0.000001395715	0.000000883953	0.000000581744	0.000000395474	0.000000276378
2.922118504500	0.045628995925	0.002172809330	0.000362134888	0.000098764060	0.000035453765	0.000015194471	0.000007373787	0.000003924062	0.000002242321	0.000001356028	0.000000858818	0.000000565208	0.000000384233	0.000000268518
3.008990933004	0.044311643439	0.002110078259	0.000351679710	0.000095912648	0.000034430181	0.000014755792	0.000007160899	0.000003810771	0.000002177583	0.000001316878	0.000000834023	0.000000548886	0.000000373141	0.000000260805
3.100008955687	0.043010628433	0.002048125163	0.000341354194	0.000093096598	0.000033419292	0.000014322554	0.000006950651	0.000003698884	0.000002113648	0.000001278214	0.000000809536	0.000000532772	0.000000362185	0.000000253149
3.195575438619	0.041724357911	0.001986874186	0.000331145698	0.000090312463	0.000032419859	0.000013894225	0.000006742786	0.000003588266	0.000002050438	0.000001239988	0.000000785326	0.000000516839	0.000000351351	0.000000245587
3.296125306323	0.040451536559	0.001926263646	0.000321043941	0.000087557438	0.000031430875	0.000013470375	0.000006537094	0.000003478804	0.000001987888	0.000001202162	0.000000761369	0.000000501074	0.000000340634	0.000000238059
3.402101731832	0.039191459822	0.001866259992	0.000311043332	0.000084830000	0.000030451795	0.000013050769	0.000006333462	0.000003370439	0.000001925965	0.000001164714	0.000000737652	0.000000485465	0.000000330031	0.000000230662
3.513904772391	0.037944492515	0.001806880596	0.000301146766	0.000082130936	0.000029482900	0.000012635529	0.000006131948	0.000003263200	0.000001864686	0.000001127656	0.000000714182	0.000000470018	0.000000319525	0.000000223312
3.631797551136	0.036712765912	0.001748226948	0.000291371158	0.000079464861	0.000028525848	0.000012225363	0.000005932897	0.000003157273	0.000001804156	0.000001091051	0.000000690999	0.000000454759	0.000000309146	0.000000216037
3.755764969359	0.035500979007	0.001690522810	0.000281753802	0.000076841946	0.000027584288	0.000011821838	0.000005737068	0.000003053060	0.000001744606	0.000001055038	0.000000668191	0.000000439750	0.000000298946	0.000000208929
3.885362573741	0.034316831648	0.001634134840	0.000272355807	0.000074278856	0.000026664205	0.000011427516	0.000005545706	0.000002951224	0.000001686414	0.000001019847	0.000000645903	0.000000425082	0.000000288968	0.000000201944
4.019664840792	0.033170261356	0.001579536255	0.000263256043	0.000071797103	0.000025773319	0.000011045708	0.000005360417	0.000002852620	0.000001630068	0.000000985773	0.000000624322	0.000000410878	0.000000279312	0.000000195190
4.157433104321	0.032071071257	0.001527193869	0.000254532312	0.000069417903	0.000024919247	0.000010679677	0.000005182785	0.000002758090	0.000001576051	0.000000953106	0.000000603634	0.000000397264	0.000000270061	0.000000188728
4.297465937937	0.031026036101	0.001477430291	0.000246238382	0.000067155922	0.000024107254	0.000010331680	0.000005013904	0.000002668218	0.000001524696	0.000000922049	0.000000583965	0.000000384318	0.000000261264	0.000000182586
4.438900774235	0.030037466507	0.001430355548	0.000238392591	0.000065016161	0.000023339135	0.000010002486	0.000004854148	0.000002583201	0.000001476115	0.000000892670	0.000000565358	0.000000372075	0.000000252939	0.000000176788
4.581301548212	0.029103810769	0.001385895751	0.000230982625	0.000062995261	0.000022613684	0.000009691579	0.000004703266	0.000002502908	0.000001430233	0.000000864923	0.000000547785	0.000000360509	0.000000245076	0.000000171286
4.724576592137	0.028221223793	0.001343867800	0.000223977967	0.000061084900	0.000021927913	0.000009397677	0.000004560637	0.000002427006	0.000001386861	0.000000838694	0.000000531173	0.000000349577	0.000000237647	0.000000166109
4.868850123334	0.027384973855	0.001304046374	0.000217341062	0.000059274835	0.000021278146	0.000009119205	0.000004425497	0.000002355089	0.000001345765	0.000000813842	0.000000515434	0.000000339218	0.000000230603	0.000000161177
5.014361736205	0.026590290120	0.001266204291	0.000211034049	0.000057554741	0.000020660676	0.000008854575	0.000004297073	0.000002286747	0.000001306712	0.000000790225	0.000000500476	0.000000329373	0.000000223916	0.000000156499
5.161404087473	0.025832763929	0.001230131616	0.000205021936	0.000055915073	0.000020072078	0.000008602319	0.000004174655	0.000002221600	0.000001269486	0.000000767713	0.000000486218	0.000000319989	0.000000217530	0.000000152038
5.310288473712	0.025108491562	0.001195642455	0.000199273743	0.000054347384	0.000019509317	0.000008361136	0.000004057610	0.000002159313	0.000001233893	0.000000746188	0.000000472586	0.000000311018	0.000000211435	0.000000147777
5.461328302632	0.024414084989	0.001162575476	0.000193762579	0.000052844340	0.000018969763	0.000008129898	0.000003945392	0.000002099595	0.000001199768	0.000000725552	0.000000459516	0.000000302417	0.000000205587	0.000000143688
5.614826471159	0.023746652549	0.001130792979	0.000188465496	0.000051399681	0.000018451167	0.000007907643	0.000003837533	0.000002042196	0.000001166969	0.000000705717	0.000000446954	0.000000294151	0.000000199970	0.000000139767
5.771069952709	0.023103745826	0.001100178373	0.000183363062	0.000050008108	0.000017951628	0.000007693555	0.000003733637	0.000001986906	0.000001135375	0.000000686610	0.000000434853	0.000000286185	0.000000194552	0.000000135984
5.930318312647	0.022483335009	0.001070635000	0.000178439167	0.000048665227	0.000017469569	0.000007486958	0.000003633377	0.000001933551	0.000001104886	0.000000668172	0.000000423176	0.000000278500	0.000000189327	0.000000132320
6.092795856650	0.021883768383	0.001042084209	0.000173680701	0.000047367464	0.000017003705	0.000007287302	0.000003536485	0.000001881989	0.000001075422	0.000000650354	0.000000411891	0.000000271074	0.000000184278	0.000000128793
6.258675108464	0.021303763340	0.001014464921	0.000169077487	0.000046112042	0.000016553041	0.000007094160	0.000003442754	0.000001832109	0.000001046919	0.000000633117	0.000000400974	0.000000263889	0.000000179390	0.000000125368
6.428062570946	0.020742382617	0.000987732506	0.000164622084	0.000044896932	0.000016116847	0.000006907220	0.000003352033	0.000001783831	0.000001019332	0.000000616434	0.000000390408	0.000000256936	0.000000174669	0.000000122066
6.600979450649	0.020199022634	0.000961858221	0.000160309703	0.000043720828	0.000015694656	0.000006726281	0.000003264225	0.000001737102	0.000000992630	0.000000600286	0.000000380181	0.000000250205	0.000000170092	0.000000118885
6.777347939303	0.019673378809	0.000936827562	0.000156137927	0.000042583071	0.000015286231	0.000006551242	0.000003179279	0.000001691897	0.000000966798	0.000000584665	0.000000370288	0.000000243694	0.000000165666	0.000000115776
6.956982877518	0.019165396219	0.000912637915	0.000152106319	0.000041483542	0.000014891528	0.000006382083	0.000003097187	0.000001648211	0.000000941835	0.000000569568	0.000000360727	0.000000237403	0.000000161391	0.000000112809
7.139599025114	0.018675185100	0.000889294529	0.000148215755	0.000040422479	0.000014510633	0.000006218843	0.000003017968	0.000001606053	0.000000917745	0.000000555000	0.000000351500	0.000000231330	0.000000157260	0.000000109915
7.324831404072	0.018202921812	0.000866805801	0.000144467633	0.000039400264	0.000014143684	0.000006061579	0.000002941649	0.000001565439	0.000000894536	0.000000540965	0.000000342611	0.000000225478	0.000000153283	0.000000107122
7.512275391989	0.017748728098	0.000845177528	0.000140862921	0.000038417160	0.000013790776	0.000005910332	0.000002868250	0.000001526378	0.000000872216	0.000000527467	0.000000334062	0.000000219853	0.000000149458	0.000000104459
7.701525301351	0.017312587847	0.000824408945	0.000137401491	0.000037473134	0.000013451894	0.000005765098	0.000002797768	0.000001488871	0.000000850783	0.000000514505	0.000000325854	0.000000214451	0.000000145787	0.000000101889
7.892220825148	0.016894273017	0.000804489191	0.000134081532	0.000036567691	0.000013126863	0.000005625799	0.000002730167	0.000001452896	0.000000830226	0.000000502074	0.000000317980	0.000000209269	0.000000142265	0.000000099431
8.084066488633	0.016493349420	0.000785397591	0.000130899599	0.000035699891	0.000012815345	0.000005492291	0.000002665376	0.000001418417	0.000000810524	0.000000490159	0.000000310434	0.000000204303	0.000000138888	0.000000097069
8.276850564248	0.016109186979	0.000767104142	0.000127850690	0.000034868370	0.000012516851	0.000005364365	0.000002603295	0.000001385379	0.000000791645	0.000000478742	0.000000303203	0.000000199544	0.000000135652	0.000000094814
8.470435435615	0.015741024691	0.000749572604	0.000124928767	0.000034071482	0.000012230788	0.000005241766	0.000002543798	0.000001353717	0.000000773553	0.000000467801	0.000000296274	0.000000194984	0.000000132549	0.000000092646
8.664749450104	0.015388019481	0.000732762832	0.000122127139	0.000033307401	0.000011956503	0.000005124216	0.000002486752	0.000001323359	0.000000756205	0.000000457310	0.000000289630	0.000000190611	0.000000129581	0.000000090570
8.859765890269	0.015049306605	0.000716633648	0.000119438941	0.000032574257	0.000011693323	0.000005011424	0.000002432015	0.000001294230	0.000000739560	0.000000447244	0.000000283255	0.000000186415	0.000000126725	0.000000088563
9.055483242215	0.014724043960	0.000701144950	0.000116857492	0.000031870225	0.000011440594	0.000004903112	0.000002379451	0.000001266258	0.000000723576	0.000000437577	0.000000277132	0.000000182387	0.000000123990	0.000000086665
9.251900543064	0.014411453378	0.000686259685	0.000114376614	0.000031193622	0.000011197710	0.000004799019	0.000002328936	0.000001239375	0.000000708214	0.000000428288	0.000000271249	0.000000178515	0.000000121357	0.000000084815
9.448998466139	0.014110842944	0.000671944902	0.000111990817	0.000030542950	0.000010964136	0.000004698915	0.000002280356	0.000001213523	0.000000693442	0.000000419354	0.000000265591	0.000000174791	0.000000118823	0.000000083047
9.646721498693	0.013821621506	0.000658172453	0.000109695409	0.000029916930	0.000010739411	0.000004602605	0.000002233617	0.000001188650	0.000000679229	0.000000410759	0.000000260147	0.000000171208	0.000000116388	0.000000081345
9.844962806394	0.013543304932	0.000644919282	0.000107486547	0.000029314513	0.000010523158	0.000004509925	0.000002188640	0.000001164715	0.000000665551	0.000000402488	0.000000254909	0.000000167760	0.000000114044	0.000000079710
10.043552984132	0.013275514506	0.000632167357	0.000105361226	0.000028734880	0.000010315085	0.000004420751	0.000002145364	0.000001141685	0.000000652391	0.000000394529	0.000000249869	0.000000164443	0.000000111790	0.000000078137
10.242254516967	0.013017967198	0.000619903200	0.000103317200	0.000028177418	0.000010114971	0.000004334987	0.000002103744	0.000001119536	0.000000639735	0.000000386875	0.000000245021	0.000000161254	0.000000109622	0.000000076618
10.440764017255	0.012770457518	0.000608117025	0.000101352837	0.000027641683	0.000009922655	0.000004252567	0.000002063746	0.000001098251	0.000000627572	0.000000379520	0.000000240362	0.000000158187	0.000000107538	0.000000075161
10.638723713614	0.012532831656	0.000596801507	0.000099466918	0.000027127341	0.000009738020	0.000004173437	0.000002025344	0.000001077815	0.000000615894	0.000000372458	0.000000235890	0.000000155244	0.000000105534	0.000000073753
10.835742025005	0.012304956414	0.000585950305	0.000097658384	0.000026634105	0.000009560961	0.000004097555	0.000001988519	0.000001058218	0.000000604696	0.000000365686	0.000000231601	0.000000152422	0.000000103619	0.000000072424
11.031420683622	0.012086687396	0.000575556543	0.000095926090	0.000026161661	0.000009391365	0.000004024871	0.000001953246	0.000001039447	0.000000593970	0.000000359199	0.000000227493	0.000000149718	0.000000101780	0.000000071136
11.225383726372	0.011877841915	0.000565611520	0.000094268587	0.000025709615	0.000009229092	0.000003955325	0.000001919496	0.000001021486	0.000000583706	0.000000352992	0.000000223562	0.000000147130	0.000000100020	0.000000069901
11.417302894315	0.011678181315	0.000556103872	0.000092683979	0.000025277449	0.000009073956	0.000003888838	0.000001887230	0.000001004316	0.000000573895	0.000000347059	0.000000219804	0.000000144657	0.000000098339	0.000000068725
11.606915097183	0.011487404898	0.000547019281	0.000091169880	0.000024864513	0.000008925723	0.000003825310	0.000001856400	0.000000987909	0.000000564519	0.000000341389	0.000000216213	0.000000142295	0.000000096732	0.000000067601
11.794030093249	0.011305154581	0.000538340694	0.000089723449	0.000024470032	0.000008784114	0.000003764620	0.000001826948	0.000000972236	0.000000555563	0.000000335973	0.000000212783	0.000000140037	0.000000095197	0.000000066533
11.978529184757	0.011131027130	0.000530048911	0.000088341485	0.000024093132	0.000008648817	0.000003706636	0.000001798809	0.000000957261	0.000000547006	0.000000330798	0.000000209506	0.000000137880	0.000000093733	0.000000065517
12.160357469301	0.010964589953	0.000522123331	0.000087020555	0.000023732879	0.000008519495	0.000003651212	0.000001771912	0.000000942947	0.000000538827	0.000000325852	0.000000206373	0.000000135818	0.000000092327	0.000000064523
12.339512671592	0.010805397011	0.000514542715	0.000085757119	0.000023388305	0.000008395802	0.000003598201	0.000001746186	0.000000929257	0.000000531004	0.000000321121	0.000000203376	0.000000133846	0.000000090988	0.000000063596
12.516033116927	0.010653002600	0.000507285838	0.000084547640	0.000023058447	0.000008277391	0.000003547453	0.000001721558	0.000000916151	0.000000523515	0.000000316592	0.000000200508	0.000000131958	0.000000089705	0.000000062695
12.689986542365	0.010506972004	0.000500332000	0.000083388667	0.000022742364	0.000008163925	0.000003498825	0.000001697959	0.000000903592	0.000000516339	0.000000312252	0.000000197760	0.000000130150	0.000000088479	0.000000061842
12.861460603245	0.010366888913	0.000493661377	0.000082276896	0.000022439153	0.000008055081	0.000003452177	0.000001675321	0.000000891545	0.000000509454	0.000000308089	0.000000195123	0.000000128414	0.000000087295	0.000000061011
13.030555322422	0.010232360021	0.000487255239	0.000081209207	0.000022147965	0.000007950552	0.000003407379	0.000001653581	0.000000879976	0.000000502843	0.000000304091	0.000000192591	0.000000126748	0.000000086166	0.000000060221
13.197377372013	0.010103017408	0.000481096067	0.000080182678	0.000021868003	0.000007850052	0.000003364308	0.000001632679	0.000000868853	0.000000496487	0.000000300247	0.000000190157	0.000000125146	0.000000085075	0.000000059457
13.362035914562	0.009978519305	0.000475167586	0.000079194598	0.000021598527	0.000007753317	0.000003322850	0.000001612560	0.000000858146	0.000000490369	0.000000296547	0.000000187813	0.000000123603	0.000000084026	0.000000058721
13.524639688936	0.009858549758	0.000469454750	0.000078242458	0.000021338852	0.000007660101	0.000003282900	0.000001593172	0.000000847828	0.000000484473	0.000000292982	0.000000185555	0.000000122118	0.000000083016	0.000000058023
13.685295047318	0.009742817592	0.000463943695	0.000077323949	0.000021088350	0.000007570177	0.000003244362	0.000001574470	0.000000837876	0.000000478786	0.000000289543	0.000000183377	0.000000120684	0.000000082043	0.000000057339
13.844104695920	0.009631054970	0.000458621665	0.000076436944	0.000020846439	0.000007483337	0.000003207145	0.000001556408	0.000000828264	0.000000473294	0.000000286221	0.000000181273	0.000000119300	0.000000081101	0.000000056685
14.001166943128	0.009523015751	0.000453476941	0.000075579490	0.000020612588	0.000007399391	0.000003171167	0.000001538949	0.000000818973	0.000000467984	0.000000283010	0.000000179240	0.000000117962	0.000000080191	0.000000056049
14.156575305314	0.009418473780	0.000448498751	0.000074749792	0.000020386307	0.000007318161	0.000003136355	0.000001522055	0.000000809982	0.000000462847	0.000000279904	0.000000177272	0.000000116667	0.000000079311	0.000000055437
14.310418359291	0.009317221201	0.000443677200	0.000073946200	0.000020167145	0.000007239488	0.000003102638	0.000001505692	0.000000801275	0.000000457871	0.000000276894	0.000000175366	0.000000115412	0.000000078458	0.000000054841
14.462779760884	0.009219066842	0.000439003183	0.000073167197	0.000019954690	0.000007163222	0.000003069952	0.000001489830	0.000000792833	0.000000453048	0.000000273977	0.000000173519	0.000000114196	0.000000077634	0.000000054266
14.613738372244	0.009123834705	0.000434468319	0.000072411387	0.000019748560	0.000007089227	0.000003038240	0.000001474440	0.000000784644	0.000000448368	0.000000271147	0.000000171727	0.000000113016	0.000000076829	0.000000053696
14.763368457549	0.009031362573	0.000430064884	0.000071677481	0.000019548404	0.000007017376	0.000003007447	0.000001459496	0.000000776691	0.000000443823	0.000000268399	0.000000169986	0.000000111871	0.000000076050	0.000000053153
14.911739918939	0.008941500727	0.000425785749	0.000070964291	0.000019353898	0.000006947553	0.000002977523	0.000001444974	0.000000768963	0.000000439407	0.000000265729	0.000000168295	0.000000110759	0.000000075296	0.000000052632
15.058918553108	0.008854110796	0.000421624324	0.000070270721	0.000019164742	0.000006879651	0.000002948422	0.000001430852	0.000000761447	0.000000435113	0.000000263131	0.000000166650	0.000000109676	0.000000074558	0.000000052104
15.204966315010	0.008769064697	0.000417574509	0.000069595752	0.000018980660	0.000006813570	0.000002920101	0.000001417108	0.000000754134	0.000000430933	0.000000260604	0.000000165049	0.000000108622	0.000000073842	0.000000051611
15.349941579490	0.008686243700	0.000413630652	0.000068938442	0.000018801393	0.000006749218	0.000002892522	0.000001403724	0.000000747011	0.000000426863	0.000000258143	0.000000163490	0.000000107596	0.000000073144	0.000000051117
15.493899394806	0.008605537569	0.000409787503	0.000068297917	0.000018626705	0.000006686509	0.000002865647	0.000001390682	0.000000740070	0.000000422897	0.000000255744	0.000000161971	0.000000106597	0.000000072467	0.000000050644
15.636891724477	0.008526843805	0.000406040181	0.000067673364	0.000018456372	0.000006625364	0.000002839442	0.000001377964	0.000000733303	0.000000419030	0.000000253406	0.000000160490	0.000000105622	0.000000071804	0.000000050182
15.778967675632	0.008450066955	0.000402384141	0.000067064023	0.000018290188	0.000006565709	0.000002813875	0.000001365557	0.000000726700	0.000000415257	0.000000251124	0.000000159045	0.000000104671	0.000000071155	0.000000049730
15.920173713291	0.008375117994	0.000398815143	0.000066469190	0.000018127961	0.000006507473	0.000002788917	0.000001353445	0.000000720254	0.000000411574	0.000000248896	0.000000157634	0.000000103742	0.000000070524	0.000000049285
16.060553860761	0.008301913775	0.000395329227	0.000065888205	0.000017969510	0.000006450593	0.000002764540	0.000001341615	0.000000713959	0.000000407977	0.000000246721	0.000000156257	0.000000102835	0.000000069909	0.000000048860
16.200149886628	0.008230376525	0.000391922692	0.000065320449	0.000017814668	0.000006395009	0.000002740718	0.000001330054	0.000000707807	0.000000404461	0.000000244595	0.000000154910	0.000000101949	0.000000069306	0.000000048440
16.339001478890	0.008160433396	0.000388592066	0.000064765344	0.000017663276	0.000006340663	0.000002717427	0.000001318751	0.000000701792	0.000000401024	0.000000242516	0.000000153594	0.000000101083	0.000000068715	0.000000048031
16.477146406710	0.008092016059	0.000385334098	0.000064222350	0.000017515186	0.000006287503	0.000002694644	0.000001307695	0.000000695908	0.000000397662	0.000000240483	0.000000152306	0.000000100236	0.000000068140	0.000000047626
16.614620670224	0.008025060336	0.000382145730	0.000063690955	0.000017370260	0.000006235478	0.000002672348	0.000001296875	0.000000690150	0.000000394371	0.000000238493	0.000000151046	0.000000099407	0.000000067576	0.000000047234
16.751458638910	0.007959505868	0.000379024089	0.000063170681	0.000017228368	0.000006184542	0.000002650518	0.000001286281	0.000000684512	0.000000391150	0.000000236545	0.000000149812	0.000000098594	0.000000067024	0.000000046839
16.887693179191	0.007895295818	0.000375966468	0.000062661078	0.000017089385	0.000006134651	0.000002629136	0.000001275904	0.000000678990	0.000000387994	0.000000234637	0.000000148603	0.000000097799	0.000000066484	0.000000046464
17.023355772191	0.007832376596	0.000372970314	0.000062161719	0.000016953196	0.000006085763	0.000002608184	0.000001265736	0.000000673579	0.000000384902	0.000000232767	0.000000147419	0.000000097019	0.000000065954	0.000000046097
17.158476622745	0.007770697613	0.000370033220	0.000061672203	0.000016819692	0.000006037838	0.000002587645	0.000001255769	0.000000668275	0.000000381871	0.000000230934	0.000000146258	0.000000096255	0.000000065436	0.000000045737
17.293084760823	0.007710211057	0.000367152907	0.000061192151	0.000016688769	0.000005990840	0.000002567503	0.000001245994	0.000000663073	0.000000378899	0.000000229136	0.000000145120	0.000000095507	0.000000064927	0.000000045384
17.427208136430	0.007650871688	0.000364327223	0.000060721204	0.000016560328	0.000005944733	0.000002547743	0.000001236405	0.000000657970	0.000000375983	0.000000227373	0.000000144003	0.000000094771	0.000000064427	0.000000045033
17.560873708810	0.007592636650	0.000361554126	0.000060259021	0.000016434278	0.000005899485	0.000002528351	0.000001226994	0.000000652962	0.000000373121	0.000000225642	0.000000142907	0.000000094050	0.000000063936	0.000000044688
17.694107530463	0.007535465301	0.000358831681	0.000059805280	0.000016310531	0.000005855062	0.000002509312	0.000001217755	0.000000648045	0.000000370311	0.000000223943	0.000000141831	0.000000093342	0.000000063455	0.000000044350
17.826934826245	0.007479319055	0.000356158050	0.000059359675	0.000016189002	0.000005811437	0.000002490616	0.000001208681	0.000000643216	0.000000367552	0.000000222275	0.000000140774	0.000000092646	0.000000062982	0.000000044014
17.959380067648	0.007424161237	0.000353531487	0.000058921915	0.000016069613	0.000005768579	0.000002472248	0.000001199767	0.000000638473	0.000000364842	0.000000220635	0.000000139736	0.000000091963	0.000000062517	0.000000043695
18.091467042431	0.007369956954	0.000350950331	0.000058491722	0.000015952288	0.000005726462	0.000002454198	0.000001191008	0.000000633811	0.000000362178	0.000000219025	0.000000138716	0.000000091292	0.000000062062	0.000000043379
18.223218919883	0.007316672972	0.000348412999	0.000058068833	0.000015836954	0.000005685061	0.000002436455	0.000001182397	0.000000629229	0.000000359559	0.000000217441	0.000000137713	0.000000090631	0.000000061613	0.000000043064
18.354658312300	0.007264277605	0.000345917981	0.000057652997	0.000015723545	0.000005644349	0.000002419007	0.000001173930	0.000000624723	0.000000356985	0.000000215884	0.000000136727	0.000000089982	0.000000061171	0.000000042752
18.485807333424	0.007212740614	0.000343463839	0.000057243973	0.000015611993	0.000005604305	0.000002401845	0.000001165601	0.000000620291	0.000000354452	0.000000214352	0.000000135756	0.000000089344	0.000000060736	0.000000042453
18.616687654709	0.007162033107	0.000341049196	0.000056841533	0.000015502236	0.000005564905	0.000002384959	0.000001157407	0.000000615930	0.000000351960	0.000000212845	0.000000134802	0.000000088716	0.000000060311	0.000000042156
18.747320560186	0.007112127459	0.000338672736	0.000056445456	0.000015394215	0.000005526129	0.000002368341	0.000001149342	0.000000611638	0.000000349507	0.000000211362	0.000000133863	0.000000088098	0.000000059891	0.000000041859
18.877727000517	0.007062997220	0.000336333201	0.000056055533	0.000015287873	0.000005487954	0.000002351980	0.000001141402	0.000000607413	0.000000347093	0.000000209902	0.000000132938	0.000000087489	0.000000059475	0.000000041566
19.007927646460	0.007014617049	0.000334029383	0.000055671564	0.000015183154	0.000005450363	0.000002335870	0.000001133584	0.000000603252	0.000000344716	0.000000208464	0.000000132028	0.000000086890	0.000000059068	0.000000041287
19.137942941754	0.006966962632	0.000331760125	0.000055293354	0.000015080006	0.000005413335	0.000002320001	0.000001125883	0.000000599154	0.000000342374	0.000000207048	0.000000131131	0.000000086300	0.000000058668	0.000000041009
19.267793155218	0.006920010624	0.000329524315	0.000054920719	0.000014978378	0.000005376854	0.000002304366	0.000001118295	0.000000595116	0.000000340066	0.000000205653	0.000000130247	0.000000085718	0.000000058272	0.000000040730
19.397498431910	0.006873738580	0.000327320885	0.000054553481	0.000014878222	0.000005340900	0.000002288957	0.000001110817	0.000000591137	0.000000337792	0.000000204278	0.000000129376	0.000000085145	0.000000057882	0.000000040452
19.527078843382	0.006828124903	0.000325148805	0.000054191467	0.000014779491	0.000005305458	0.000002273768	0.000001103446	0.000000587214	0.000000335551	0.000000202922	0.000000128517	0.000000084580	0.000000057498	0.000000040184
19.656554437381	0.006783148784	0.000323007085	0.000053834514	0.000014682140	0.000005270512	0.000002258791	0.000001096178	0.000000583346	0.000000333341	0.000000201585	0.000000127671	0.000000084023	0.000000057120	0.000000039922
19.785945287720	0.006738790156	0.000320894769	0.000053482462	0.000014586126	0.000005236045	0.000002244019	0.000001089009	0.000000579531	0.000000331161	0.000000200267	0.000000126836	0.000000083473	0.000000056745	0.000000039657
19.915271545232	0.006695029642	0.000318810935	0.000053135156	0.000014491406	0.000005202043	0.000002229447	0.000001081938	0.000000575768	0.000000329010	0.000000198967	0.000000126012	0.000000082931	0.000000056379	0.000000039402
20.044553490823	0.006651848513	0.000316754691	0.000052792449	0.000014397941	0.000005168491	0.000002215068	0.000001074959	0.000000572054	0.000000326888	0.000000197683	0.000000125200	0.000000082396	0.000000056013	0.000000039148
20.173811591460	0.006609228639	0.000314725173	0.000052454196	0.000014305690	0.000005135376	0.000002200875	0.000001068072	0.000000568389	0.000000324794	0.000000196417	0.000000124397	0.000000081869	0.000000055654	0.000000038900
20.303066559651	0.006567152452	0.000312721545	0.000052120258	0.000014214616	0.000005102683	0.000002186864	0.000001061272	0.000000564771	0.000000322726	0.000000195166	0.000000123605	0.000000081347	0.000000055300	0.000000038653
20.432339416563	0.006525602899	0.000310742995	0.000051790499	0.000014124682	0.000005070399	0.000002173028	0.000001054558	0.000000561197	0.000000320684	0.000000193932	0.000000122823	0.000000080832	0.000000054951	0.000000038405
20.561651558714	0.006484563409	0.000308788734	0.000051464789	0.000014035852	0.000005038511	0.000002159362	0.000001047926	0.000000557668	0.000000318667	0.000000192712	0.000000122051	0.000000080324	0.000000054606	0.000000038162
20.691024828021	0.006444017850	0.000306857993	0.000051142999	0.000013948091	0.000005007007	0.000002145860	0.000001041373	0.000000554181	0.000000316675	0.000000191507	0.000000121288	0.000000079822	0.000000054266	0.000000037931
20.820481585231	0.006403950494	0.000304950024	0.000050825004	0.000013861365	0.000004975875	0.000002132518	0.000001034898	0.000000550735	0.000000314706	0.000000190316	0.000000120534	0.000000079326	0.000000053927	0.000000037693
20.950044787133	0.006364345981	0.000303064094	0.000050510682	0.000013775641	0.000004945102	0.000002119329	0.000001028498	0.000000547329	0.000000312760	0.000000189139	0.000000119788	0.000000078835	0.000000053593	0.000000037455
21.079738068542	0.006325189284	0.000301199490	0.000050199915	0.000013690886	0.000004914677	0.000002106290	0.000001022170	0.000000543962	0.000000310835	0.000000187976	0.000000119051	0.000000078350	0.000000053263	0.000000037223
21.209585830605	0.006286465676	0.000299355508	0.000049892585	0.000013607069	0.000004884589	0.000002093395	0.000001015912	0.000000540632	0.000000308932	0.000000186825	0.000000118322	0.000000077870	0.000000052937	0.000000037005
21.339613337365	0.006248160697	0.000297531462	0.000049588577	0.000013524157	0.000004854826	0.000002080640	0.000001009722	0.000000537338	0.000000307050	0.000000185686	0.000000117601	0.000000077396	0.000000052614	0.000000036772
21.469846822661	0.006210260112	0.000295726672	0.000049287779	0.000013442121	0.000004825377	0.000002068019	0.000001003597	0.000000534078	0.000000305187	0.000000184560	0.000000116888	0.000000076926	0.000000052295	0.000000036550
21.600313609260	0.006172749884	0.000293940471	0.000048990078	0.000013360930	0.000004796231	0.000002055528	0.000000997536	0.000000530852	0.000000303344	0.000000183445	0.000000116182	0.000000076462	0.000000051979	0.000000036328
21.731042241764	0.006135616132	0.000292172197	0.000048695366	0.000013280554	0.000004767379	0.000002043162	0.000000991535	0.000000527659	0.000000301519	0.000000182342	0.000000115483	0.000000076002	0.000000051667	0.000000036112
21.862062634405	0.006098845089	0.000290421195	0.000048403532	0.000013200963	0.000004738807	0.000002030917	0.000000985592	0.000000524496	0.000000299712	0.000000181249	0.000000114791	0.000000075546	0.000000051356	0.000000035890
21.993406234607	0.006062423069	0.000288686813	0.000048114469	0.000013122128	0.000004710507	0.000002018789	0.000000979706	0.000000521364	0.000000297922	0.000000180166	0.000000114106	0.000000075095	0.000000051051	0.000000035683
22.125106203309	0.006026336421	0.000286968401	0.000047828067	0.000013044018	0.000004682468	0.000002006772	0.000000973875	0.000000518261	0.000000296149	0.000000179094	0.000000113426	0.000000074648	0.000000050746	0.000000035463
22.257197613679	0.005990571484	0.000285265309	0.000047544218	0.000012966605	0.000004654679	0.000001994862	0.000000968095	0.000000515185	0.000000294391	0.000000178031	0.000000112753	0.000000074205	0.000000050446	0.000000035257
22.389717670855	0.005955114544	0.000283576883	0.000047262814	0.000012889858	0.000004627129	0.000001983055	0.000000962365	0.000000512136	0.000000292649	0.000000176977	0.000000112086	0.000000073766	0.000000050147	0.000000035046
22.522705956779	0.005919951785	0.000281902466	0.000046983744	0.000012813748	0.000004599807	0.000001971346	0.000000956683	0.000000509112	0.000000290921	0.000000175932	0.000000111424	0.000000073330	0.000000049851	0.000000034843
22.656204705576	0.005885069237	0.000280241392	0.000046706899	0.000012738245	0.000004572703	0.000001959730	0.000000951045	0.000000506112	0.000000289207	0.000000174896	0.000000110767	0.000000072898	0.000000049557	0.000000034638
22.790259116175	0.005850452716	0.000278592986	0.000046432164	0.000012663318	0.000004545806	0.000001948203	0.000000945451	0.000000503135	0.000000287506	0.000000173867	0.000000110116	0.000000072469	0.000000049266	0.000000034433
22.924917709683	0.005816087762	0.000276956560	0.000046159427	0.000012588935	0.000004519105	0.000001936759	0.000000939898	0.000000500180	0.000000285817	0.000000172846	0.000000109469	0.000000072044	0.000000048976	0.000000034231
23.060232739376	0.005781959568	0.000275331408	0.000045888568	0.000012515064	0.000004492587	0.000001925394	0.000000934383	0.000000497245	0.000000284140	0.000000171832	0.000000108827	0.000000071621	0.000000048688	0.000000034026
23.196260661207	0.005748052899	0.000273716805	0.000045619467	0.000012441673	0.000004466242	0.000001914104	0.000000928903	0.000000494329	0.000000282473	0.000000170824	0.000000108189	0.000000071201	0.000000048404	0.000000033829
23.333062672861	0.005714351999	0.000272112000	0.000045352000	0.000012368727	0.000004440056	0.000001902881	0.000000923457	0.000000491430	0.000000280817	0.000000169822	0.000000107554	0.000000070783	0.000000048119	0.000000033633
23.470705329948	0.005680840497	0.000270516214	0.000045086036	0.000012296192	0.000004414017	0.000001891722	0.000000918041	0.000000488548	0.000000279171	0.000000168826	0.000000106923	0.000000070368	0.000000047838	0.000000033430
23.609261249577	0.005647501289	0.000268928633	0.000044821439	0.000012224029	0.000004388113	0.000001880620	0.000000912654	0.000000485681	0.000000277532	0.000000167836	0.000000106296	0.000000069956	0.000000047557	0.000000033237
23.748809914513	0.005614316415	0.000267348401	0.000044558067	0.000012152200	0.000004362328	0.000001869569	0.000000907291	0.000000482827	0.000000275901	0.000000166849	0.000000105672	0.000000069545	0.000000047278	0.000000033045
23.889438595595	0.005581266918	0.000265774615	0.000044295769	0.000012080664	0.000004336649	0.000001858564	0.000000901950	0.000000479985	0.000000274277	0.000000165867	0.000000105049	0.000000069135	0.000000046999	0.000000032846
24.031243415819	0.005548332686	0.000264206318	0.000044034386	0.000012009378	0.000004311059	0.000001847597	0.000000896628	0.000000477153	0.000000272659	0.000000164888	0.000000104429	0.000000068727	0.000000046721	0.000000032654
24.174330586046	0.005515492264	0.000262642489	0.000043773748	0.000011938295	0.000004285542	0.000001836661	0.000000891321	0.000000474329	0.000000271045	0.000000163912	0.000000103811	0.000000068320	0.000000046445	0.000000032462
24.318817848987	0.005482722646	0.000261082031	0.000043513672	0.000011867365	0.000004260080	0.000001825748	0.000000886025	0.000000471510	0.000000269435	0.000000162939	0.000000103194	0.000000067914	0.000000046168	0.000000032265
24.464836174445	0.005449999026	0.000259523763	0.000043253961	0.000011796535	0.000004234653	0.000001814851	0.000000880737	0.000000468696	0.000000267826	0.000000161966	0.000000102579	0.000000067509	0.000000045895	0.000000032083
24.612531754426	0.005417294517	0.000257966406	0.000042994401	0.000011725746	0.000004209242	0.000001803961	0.000000875452	0.000000465884	0.000000266219	0.000000160994	0.000000101963	0.000000067104	0.000000045618	0.000000031884
24.762068352102	0.005384579811	0.000256408562	0.000042734760	0.000011654935	0.000004183823	0.000001793067	0.000000870165	0.000000463070	0.000000264612	0.000000160022	0.000000101347	0.000000066699	0.000000045342	0.000000031687
24.913630064722	0.005351822797	0.000254848705	0.000042474784	0.000011584032	0.000004158370	0.000001782159	0.000000864871	0.000000460253	0.000000263002	0.000000159048	0.000000100731	0.000000066293	0.000000045067	0.000000031498
25.067424569427	0.005318988114	0.000253285148	0.000042214191	0.000011512961	0.000004132858	0.000001771225	0.000000859565	0.000000457429	0.000000261388	0.000000158073	0.000000100113	0.000000065886	0.000000044790	0.000000031305
25.223686935115	0.005286036640	0.000251716030	0.000041952672	0.000011441638	0.000004107255	0.000001760252	0.000000854240	0.000000454596	0.000000259769	0.000000157093	0.000000099493	0.000000065478	0.000000044513	0.000000031108
25.382684106343	0.005252924899	0.000250139281	0.000041689880	0.000011369967	0.000004081527	0.000001749226	0.000000848889	0.000000451748	0.000000258142	0.000000156109	0.000000098869	0.000000065068	0.000000044234	0.000000030913
25.544720200225	0.005219604376	0.000248552589	0.000041425432	0.000011297845	0.000004055637	0.000001738130	0.000000843504	0.000000448882	0.000000256504	0.000000155119	0.000000098242	0.000000064655	0.000000043954	0.000000030718
25.710142808313	0.005186020721	0.000246953368	0.000041158895	0.000011225153	0.000004029542	0.000001726947	0.000000838077	0.000000445994	0.000000254854	0.000000154121	0.000000097610	0.000000064239	0.000000043670	0.000000030522
25.879350566704	0.005152112801	0.000245338705	0.000040889784	0.000011151759	0.000004003196	0.000001715655	0.000000832597	0.000000443078	0.000000253188	0.000000153113	0.000000096972	0.000000063820	0.000000043386	0.000000030325
26.052802354311	0.005117811571	0.000243705313	0.000040617552	0.000011077514	0.000003976544	0.000001704233	0.000000827054	0.000000440128	0.000000251502	0.000000152094	0.000000096326	0.000000063394	0.000000043095	0.000000030118
26.231028608777	0.005083038691	0.000242049461	0.000040341577	0.000011002248	0.000003949525	0.000001692654	0.000000821435	0.000000437138	0.000000249793	0.000000151061	0.000000095672	0.000000062964	0.000000042803	0.000000029916
26.414645423464	0.005047704832	0.000240366897	0.000040061149	0.000010925768	0.000003922071	0.000001680887	0.000000815725	0.000000434099	0.000000248057	0.000000150011	0.000000095007	0.000000062526	0.000000042505	0.000000029705
26.604372326902	0.005011707538	0.000238652740	0.000039775457	0.000010847852	0.000003894101	0.000001668900	0.000000809907	0.000000431003	0.000000246288	0.000000148941	0.000000094329	0.000000062080	0.000000042202	0.000000029497
26.801054980824	0.004974928540	0.000236901359	0.000039483560	0.000010768244	0.000003865523	0.000001656653	0.000000803964	0.000000427840	0.000000244480	0.000000147848	0.000000093637	0.000000061624	0.000000041893	0.000000029281
27.005694521153	0.004937230303	0.000235106205	0.000039184367	0.000010686646	0.000003836232	0.000001644099	0.000000797872	0.000000424598	0.000000242628	0.000000146727	0.000000092927	0.000000061157	0.000000041575	0.000000029053
27.219486004465	0.004898451547	0.000233259597	0.000038876600	0.000010602709	0.000003806101	0.000001631186	0.000000791605	0.000000421263	0.000000240722	0.000000145575	0.000000092198	0.000000060677	0.000000041249	0.000000028832
27.443869578482	0.004858401362	0.000231352446	0.000038558741	0.000010516020	0.000003774982	0.000001617849	0.000000785133	0.000000417819	0.000000238754	0.000000144385	0.000000091444	0.000000060181	0.000000040912	0.000000028592
27.680599865301	0.004816851296	0.000229373871	0.000038228979	0.000010426085	0.000003742697	0.000001604013	0.000000778418	0.000000414246	0.000000236712	0.000000143150	0.000000090662	0.000000059666	0.000000040562	0.000000028351
27.931842171569	0.004773524514	0.000227310691	0.000037885115	0.000010332304	0.000003709032	0.000001589585	0.000000771416	0.000000410520	0.000000234583	0.000000141862	0.000000089846	0.000000059130	0.000000040197	0.000000028096
28.200309551293	0.004728080488	0.000225146690	0.000037524448	0.000010233940	0.000003673722	0.000001574452	0.000000764072	0.000000406612	0.000000232350	0.000000140512	0.000000088991	0.000000058567	0.000000039814	0.000000027827
28.489464518837	0.004680092644	0.000222861554	0.000037143592	0.000010130071	0.000003636436	0.000001558472	0.000000756317	0.000000402485	0.000000229991	0.000000139086	0.000000088088	0.000000057972	0.000000039410	0.000000027545
28.803827801114	0.004629014388	0.000220429257	0.000036738209	0.000010019512	0.000003596748	0.000001541463	0.000000748063	0.000000398092	0.000000227481	0.000000137568	0.000000087126	0.000000057339	0.000000038980	0.000000027245
29.149474309450	0.004574124800	0.000217815467	0.000036302578	0.000009900703	0.000003554099	0.000001523185	0.000000739193	0.000000393372	0.000000224784	0.000000135936	0.000000086093	0.000000056660	0.000000038518	0.000000026920
29.534880157550	0.004514436240	0.000214973154	0.000035828859	0.000009771507	0.000003507720	0.000001503309	0.000000729547	0.000000388238	0.000000221851	0.000000134163	0.000000084970	0.000000055920	0.000000038015	0.000000026571
29.972491676605	0.004448523492	0.000211834452	0.000035305742	0.000009628839	0.000003456506	0.000001481360	0.000000718895	0.000000382570	0.000000218611	0.000000132204	0.000000083729	0.000000055104	0.000000037460	0.000000026181
30.481985908629	0.004374168197	0.000208293724	0.000034715621	0.000009467897	0.000003398732	0.000001456599	0.000000706879	0.000000376175	0.000000214957	0.000000129994	0.000000082330	0.000000054183	0.000000036835	0.000000025745
31.098364441737	0.004287470924	0.000204165282	0.000034027547	0.000009280240	0.000003331368	0.000001427729	0.000000692869	0.000000368720	0.000000210697	0.000000127417	0.000000080698	0.000000053109	0.000000036104	0.000000025234
31.899564469947	0.004179785384	0.000199037399	0.000033172900	0.000009047155	0.000003247696	0.000001391870	0.000000675466	0.000000359459	0.000000205405	0.000000124217	0.000000078671	0.000000051775	0.000000035197	0.000000024601
33.058694831553	0.004033230411	0.000192058591	0.000032009765	0.000008729936	0.000003133823	0.000001343067	0.000000651783	0.000000346855	0.000000198203	0.000000119862	0.000000075912	0.000000049959	0.000000033963	0.000000023735
34.217825193159	0.003896604550	0.000185552598	0.000030925433	0.000008434209	0.000003027665	0.000001297571	0.000000629703	0.000000335105	0.000000191489	0.000000115802	0.000000073341	0.000000048267	0.000000032813	0.000000022932
35.721039081355	0.003732627515	0.000177744167	0.000029624028	0.000008079280	0.000002900254	0.000001242966	0.000000603204	0.000000321003	0.000000183431	0.000000110928	0.000000070255	0.000000046236	0.000000031432	0.000000021968
37.224252969551	0.003581894133	0.000170566387	0.000028427731	0.000007753018	0.000002783135	0.000001192772	0.000000578845	0.000000308040	0.000000176023	0.000000106449	0.000000067418	0.000000044369	0.000000030162	0.000000021081
38.403513047422	0.003471904593	0.000165328790	0.000027554798	0.000007514945	0.000002697673	0.000001156145	0.000000561071	0.000000298581	0.000000170618	0.000000103180	0.000000065347	0.000000043006	0.000000029236	0.000000020435
39.582773125294	0.003368468725	0.000160403273	0.000026733879	0.000007291058	0.000002617303	0.000001121701	0.000000544355	0.000000289686	0.000000165535	0.000000100106	0.000000063401	0.000000041725	0.000000028366	0.000000019827
40.832864255532	0.003265343633	0.000155492554	0.000025915426	0.000007067843	0.000002537175	0.000001087361	0.000000527690	0.000000280817	0.000000160467	0.000000097041	0.000000061460	0.000000040448	0.000000027497	0.000000019218
42.082955385770	0.003168345286	0.000150873585	0.000025145598	0.000006857890	0.000002461807	0.000001055060	0.000000512014	0.000000272476	0.000000155700	0.000000094159	0.000000059634	0.000000039246	0.000000026680	0.000000018647
43.229811540528	0.003084291339	0.000146871016	0.000024478503	0.000006675955	0.000002396497	0.000001027070	0.000000498431	0.000000265247	0.000000151570	0.000000091661	0.000000058052	0.000000038205	0.000000025972	0.000000018152
44.376667695286	0.003004581918	0.000143075329	0.000023845888	0.000006503424	0.000002334562	0.000001000527	0.000000485550	0.000000258392	0.000000147653	0.000000089292	0.000000056552	0.000000037218	0.000000025301	0.000000017685
45.670932931966	0.002919435290	0.000139020728	0.000023170121	0.000006319124	0.000002268403	0.000000972173	0.000000471790	0.000000251069	0.000000143468	0.000000086761	0.000000054949	0.000000036163	0.000000024584	0.000000017182
46.911878668420	0.002842208351	0.000135343255	0.000022557209	0.000006151966	0.000002208398	0.000000946456	0.000000459310	0.000000244428	0.000000139673	0.000000084466	0.000000053495	0.000000035206	0.000000023934	0.000000016727
48.062118553563	0.002774187600	0.000132104171	0.000022017362	0.000006004735	0.000002155546	0.000000923805	0.000000448317	0.000000238578	0.000000136330	0.000000082445	0.000000052215	0.000000034364	0.000000023361	0.000000016326
49.194057555401	0.002710354461	0.000129064498	0.000021510750	0.000005866568	0.000002105948	0.000000902549	0.000000438002	0.000000233089	0.000000133193	0.000000080548	0.000000051014	0.000000033573	0.000000022823	0.000000015952
50.420104470204	0.002644447780	0.000125926085	0.000020987681	0.000005723913	0.000002054738	0.000000880602	0.000000427351	0.000000227421	0.000000129955	0.000000078589	0.000000049773	0.000000032757	0.000000022268	0.000000015564
51.693483205188	0.002579306424	0.000122824115	0.000020470686	0.000005582914	0.000002004123	0.000000858910	0.000000416824	0.000000221819	0.000000126753	0.000000076653	0.000000048547	0.000000031950	0.000000021720	0.000000015182
52.939282760066	0.002518608609	0.000119933743	0.000019988957	0.000005451534	0.000001956961	0.000000838698	0.000000407015	0.000000216599	0.000000123771	0.000000074849	0.000000047405	0.000000031198	0.000000021209	0.000000014822
54.126691477142	0.002463356427	0.000117302687	0.000019550448	0.000005331940	0.000001914030	0.000000820299	0.000000398086	0.000000211847	0.000000121055	0.000000073207	0.000000046365	0.000000030514	0.000000020744	0.000000014500
55.332846718535	0.002409659745	0.000114745702	0.000019124284	0.000005215714	0.000001872307	0.000000802417	0.000000389408	0.000000207229	0.000000118417	0.000000071612	0.000000045354	0.000000029848	0.000000020291	0.000000014182
56.591316593923	0.002356074065	0.000112194003	0.000018699001	0.000005099727	0.000001830671	0.000000784573	0.000000380749	0.000000202621	0.000000115783	0.000000070019	0.000000044345	0.000000029185	0.000000019841	0.000000013867
57.881236614178	0.002303567462	0.000109693689	0.000018282281	0.000004986077	0.000001789874	0.000000767089	0.000000372264	0.000000198105	0.000000113203	0.000000068459	0.000000043357	0.000000028534	0.000000019398	0.000000013559
59.136631253494	0.002254665687	0.000107365033	0.000017894172	0.000004880229	0.000001751877	0.000000750804	0.000000364361	0.000000193900	0.000000110800	0.000000067005	0.000000042437	0.000000027929	0.000000018986	0.000000013271
60.372440729631	0.002208513218	0.000105167296	0.000017527883	0.000004780332	0.000001716016	0.000000735436	0.000000356903	0.000000189931	0.000000108532	0.000000065634	0.000000041568	0.000000027357	0.000000018597	0.000000012996
61.625313009885	0.002163613081	0.000103029194	0.000017171532	0.000004683145	0.000001681129	0.000000720484	0.000000349647	0.000000186069	0.000000106325	0.000000064299	0.000000040723	0.000000026801	0.000000018219	0.000000012734
62.920783499391	0.002119066641	0.000100907935	0.000016817989	0.000004586724	0.000001646516	0.000000705650	0.000000342448	0.000000182238	0.000000104136	0.000000062976	0.000000039885	0.000000026249	0.000000017844	0.000000012472
64.219884195784	0.002076200152	0.000098866674	0.000016477779	0.000004493940	0.000001613209	0.000000691375	0.000000335520	0.000000178552	0.000000102030	0.000000061702	0.000000039078	0.000000025718	0.000000017483	0.000000012218
65.502905529672	0.002035533115	0.000096930148	0.000016155025	0.000004405916	0.000001581611	0.000000677833	0.000000328948	0.000000175054	0.000000100031	0.000000060493	0.000000038312	0.000000025214	0.000000017141	0.000000011982
66.776107102095	0.001996722168	0.000095082008	0.000015847001	0.000004321909	0.000001551455	0.000000664909	0.000000322676	0.000000171717	0.000000098124	0.000000059340	0.000000037582	0.000000024733	0.000000016814	0.000000011753
68.073130214045	0.001958677865	0.000093270375	0.000015545062	0.000004239562	0.000001521894	0.000000652240	0.000000316528	0.000000168445	0.000000096254	0.000000058209	0.000000036866	0.000000024262	0.000000016494	0.000000011529
69.390219238075	0.001921500390	0.000091500019	0.000015250003	0.000004159092	0.000001493007	0.000000639860	0.000000310520	0.000000165248	0.000000094427	0.000000057104	0.000000036166	0.000000023802	0.000000016180	0.000000011308
70.710996763339	0.001885609586	0.000089790933	0.000014965155	0.000004081406	0.000001465120	0.000000627909	0.000000304720	0.000000162161	0.000000092664	0.000000056038	0.000000035490	0.000000023357	0.000000015878	0.000000011098
72.018307925308	0.001851381089	0.000088161004	0.000014693501	0.000004007318	0.000001438525	0.000000616511	0.000000299189	0.000000159218	0.000000090981	0.000000055020	0.000000034846	0.000000022933	0.000000015590	0.000000010896
73.329776133025	0.001818270018	0.000086584287	0.000014430714	0.000003935649	0.000001412797	0.000000605485	0.000000293838	0.000000156370	0.000000089354	0.000000054036	0.000000034223	0.000000022523	0.000000015312	0.000000010700
74.656102745551	0.001785966966	0.000085046046	0.000014174341	0.000003865729	0.000001387698	0.000000594728	0.000000288618	0.000000153592	0.000000087767	0.000000053076	0.000000033615	0.000000022123	0.000000015039	0.000000010511
75.998097628602	0.001754429880	0.000083544280	0.000013924047	0.000003797467	0.000001363193	0.000000584226	0.000000283521	0.000000150880	0.000000086217	0.000000052139	0.000000033021	0.000000021732	0.000000014774	0.000000010325
77.336740663935	0.001724061968	0.000082098189	0.000013683031	0.000003731736	0.000001339597	0.000000574113	0.000000278614	0.000000148268	0.000000084725	0.000000051237	0.000000032450	0.000000021356	0.000000014518	0.000000010147
78.672583803793	0.001694787776	0.000080704180	0.000013450697	0.000003668372	0.000001316851	0.000000564365	0.000000273883	0.000000145751	0.000000083286	0.000000050367	0.000000031899	0.000000020993	0.000000014272	0.000000009975
80.012168858643	0.001666413187	0.000079353009	0.000013225501	0.000003606955	0.000001294804	0.000000554916	0.000000269298	0.000000143310	0.000000081892	0.000000049523	0.000000031365	0.000000020642	0.000000014032	0.000000009807
81.366429461910	0.001638677452	0.000078032260	0.000013005377	0.000003546921	0.000001273254	0.000000545680	0.000000264815	0.000000140925	0.000000080529	0.000000048699	0.000000030843	0.000000020298	0.000000013799	0.000000009643
82.726489979484	0.001611736862	0.000076749374	0.000012791562	0.000003488608	0.000001252321	0.000000536709	0.000000260462	0.000000138608	0.000000079205	0.000000047899	0.000000030336	0.000000019965	0.000000013572	0.000000009486
84.087092301375	0.001585657557	0.000075507503	0.000012584584	0.000003432159	0.000001232057	0.000000528024	0.000000256247	0.000000136365	0.000000077923	0.000000047123	0.000000029845	0.000000019641	0.000000013352	0.000000009332
85.445546235100	0.001560448019	0.000074307049	0.000012384508	0.000003377593	0.000001212469	0.000000519630	0.000000252173	0.000000134197	0.000000076684	0.000000046374	0.000000029370	0.000000019329	0.000000013140	0.000000009184
86.811933210547	0.001535887157	0.000073137484	0.000012189581	0.000003324431	0.000001193386	0.000000511451	0.000000248204	0.000000132085	0.000000075477	0.000000045644	0.000000028908	0.000000019025	0.000000012934	0.000000009040
88.186070281831	0.001511954585	0.000071997837	0.000011999640	0.000003272629	0.000001174790	0.000000503481	0.000000244337	0.000000130027	0.000000074301	0.000000044933	0.000000028458	0.000000018729	0.000000012732	0.000000008898
89.565955734712	0.001488660867	0.000070888613	0.000011814769	0.000003222210	0.000001156691	0.000000495725	0.000000240572	0.000000128024	0.000000073156	0.000000044241	0.000000028019	0.000000018440	0.000000012535	0.000000008762
90.944389773665	0.001466097399	0.000069814162	0.000011635694	0.000003173371	0.000001139159	0.000000488211	0.000000236926	0.000000126083	0.000000072048	0.000000043570	0.000000027595	0.000000018160	0.000000012346	0.000000008629
92.325732334828	0.001444162207	0.000068769629	0.000011461605	0.000003125892	0.000001122115	0.000000480906	0.000000233381	0.000000124197	0.000000070970	0.000000042918	0.000000027182	0.000000017889	0.000000012161	0.000000008499
93.711954800934	0.001422799616	0.000067752363	0.000011292060	0.000003079653	0.000001105516	0.000000473793	0.000000229929	0.000000122360	0.000000069920	0.000000042284	0.000000026780	0.000000017624	0.000000011981	0.000000008374
95.105779787336	0.001401947743	0.000066759416	0.000011126569	0.000003034519	0.000001089314	0.000000466849	0.000000226559	0.000000120567	0.000000068895	0.000000041664	0.000000026387	0.000000017366	0.000000011806	0.000000008251
96.501306850487	0.001381673862	0.000065793993	0.000010965666	0.000002990636	0.000001073562	0.000000460098	0.000000223283	0.000000118823	0.000000067899	0.000000041061	0.000000026006	0.000000017115	0.000000011635	0.000000008132
97.898717819723	0.001361951783	0.000064854847	0.000010809141	0.000002947948	0.000001058238	0.000000453530	0.000000220096	0.000000117127	0.000000066930	0.000000040475	0.000000025634	0.000000016870	0.000000011469	0.000000008015
99.297878168145	0.001342761153	0.000063941007	0.000010656835	0.000002906409	0.000001043326	0.000000447140	0.000000216994	0.000000115477	0.000000065987	0.000000039905	0.000000025273	0.000000016633	0.000000011307	0.000000007904
100.000000000000	0.001333333333	0.000063492063	0.000010582011	0.000002886003	0.000001036001	0.000000444000	0.000000215471	0.000000114666	0.000000065523	0.000000039625	0.000000025096	0.000000016516	0.000000011228	0.000000007847


==> anc/expansion_coeffs_CE_rank_1_t0_1.dat <==
1.000000000000	0.133333333333	0.006349206349	0.001058201058	0.000288600289	0.000103600104	0.000044400044	0.000021547080	0.000011466575	0.000006552329	0.000003962475	0.000002509569	0.000001651596	0.000001122784	0.000000784683
1.001978793378	0.133070015268	0.006336667394	0.001056111232	0.000288030336	0.000103395505	0.000044312359	0.000021504527	0.000011443930	0.000006539389	0.000003954650	0.000002504611	0.000001648332	0.000001120542	0.000000783200
1.012815802187	0.131646181907	0.006268865805	0.001044810968	0.000284948446	0.000102289186	0.000043838222	0.000021274431	0.000011321481	0.000006469418	0.000003912335	0.000002477811	0.000001630696	0.000001108555	0.000000774770
1.024924219692	0.130090918696	0.006194805652	0.001032467609	0.000281582075	0.000101080745	0.000043320319	0.000021023096	0.000011187730	0.000006392988	0.000003866116	0.000002448539	0.000001611427	0.000001095470	0.000000765641
1.038446255615	0.128396951323	0.006114140539	0.001019023423	0.000277915479	0.000099764531	0.000042756228	0.000020749346	0.000011042050	0.000006309743	0.000003815774	0.000002416658	0.000001590458	0.000001081213	0.000000755743
1.053676001570	0.126541112386	0.006025767256	0.001004294543	0.000273898512	0.000098322543	0.000042138233	0.000020449436	0.000010882449	0.000006218542	0.000003760620	0.000002381727	0.000001567457	0.000001065577	0.000000744693
1.070974846628	0.124497166066	0.005928436479	0.000988072747	0.000269474385	0.000096734395	0.000041457598	0.000020119128	0.000010706671	0.000006118098	0.000003699877	0.000002343258	0.000001542144	0.000001048371	0.000000732688
1.090729799289	0.122242312826	0.005821062516	0.000970177086	0.000264593751	0.000094982372	0.000040706731	0.000019754737	0.000010512755	0.000006007289	0.000003632866	0.000002300815	0.000001514217	0.000001029380	0.000000719469
1.113206304344	0.119774145020	0.005703530715	0.000950588453	0.000259251396	0.000093064604	0.000039884830	0.000019355873	0.000010300494	0.000005885997	0.000003559515	0.000002254358	0.000001483629	0.000001008567	0.000000704912
1.138279313281	0.117135866195	0.005577898390	0.000929649732	0.000253540836	0.000091014659	0.000039006282	0.000018929519	0.000010073604	0.000005756345	0.000003481110	0.000002204704	0.000001450960	0.000000986375	0.000000689366
1.165367738194	0.114413098083	0.005448242766	0.000908040461	0.000247647398	0.000088899066	0.000038099600	0.000018489512	0.000009839448	0.000005622542	0.000003400193	0.000002153456	0.000001417234	0.000000963463	0.000000673329
1.193837467678	0.111684661391	0.005318317209	0.000886386202	0.000241741691	0.000086779069	0.000037191029	0.000018048588	0.000009604804	0.000005488460	0.000003319108	0.000002102103	0.000001383435	0.000000940470	0.000000657362
1.223293758595	0.108995351604	0.005190254838	0.000865042473	0.000235920674	0.000084689473	0.000036295488	0.000017613987	0.000009373525	0.000005356300	0.000003239185	0.000002051486	0.000001350123	0.000000917835	0.000000641514
1.253529462696	0.106366333861	0.005065063517	0.000844177253	0.000230230160	0.000082646724	0.000035420025	0.000017189130	0.000009147432	0.000005227104	0.000003161055	0.000002002002	0.000001317554	0.000000895690	0.000000626042
1.284426849126	0.103807650412	0.004943221448	0.000823870241	0.000224691884	0.000080658625	0.000034567982	0.000016775638	0.000008927387	0.000005101364	0.000003085015	0.000001953843	0.000001285869	0.000000874145	0.000000610987
1.315906994675	0.101324283458	0.004824965879	0.000804160980	0.000219316631	0.000078729047	0.000033741020	0.000016374319	0.000008713819	0.000004979325	0.000003011213	0.000001907103	0.000001255105	0.000000853255	0.000000596366
1.347908149518	0.098918708505	0.004710414691	0.000785069115	0.000214109759	0.000076859913	0.000032939963	0.000015985570	0.000008506941	0.000004861109	0.000002939722	0.000001861825	0.000001225309	0.000000832977	0.000000582248
1.380376844745	0.096591980546	0.004599618121	0.000766603020	0.000209073551	0.000075052044	0.000032165162	0.000015609564	0.000008306844	0.000004746768	0.000002870575	0.000001818031	0.000001196482	0.000000813369	0.000000568522
1.413264372463	0.094344225986	0.004492582190	0.000748763698	0.000204208281	0.000073305537	0.000031416659	0.000015246320	0.000008113539	0.000004636308	0.000002803775	0.000001775726	0.000001168640	0.000000794457	0.000000555252
1.446525533700	0.092174890956	0.004389280522	0.000731546754	0.000199512751	0.000071619962	0.000030694269	0.000014895748	0.000007926977	0.000004529701	0.000002739305	0.000001734894	0.000001141767	0.000000776182	0.000000542532
1.480118329385	0.090082887757	0.004289661322	0.000714943554	0.000194984606	0.000069994474	0.000029997632	0.000014557674	0.000007747066	0.000004426895	0.000002677134	0.000001695519	0.000001115855	0.000000758572	0.000000530191
1.514004007608	0.088066697752	0.004193652274	0.000698942046	0.000190620558	0.000068427893	0.000029326240	0.000014231852	0.000007573675	0.000004327815	0.000002617216	0.000001657572	0.000001090878	0.000000741582	0.000000518308
1.548147206332	0.086124454308	0.004101164491	0.000683527415	0.000186416568	0.000066918768	0.000028679472	0.000013917979	0.000007406644	0.000004232368	0.000002559495	0.000001621014	0.000001066821	0.000000725238	0.000000506921
1.582516091489	0.084254014256	0.004012095917	0.000668682653	0.000182367996	0.000065465435	0.000028056615	0.000013615710	0.000007245787	0.000004140450	0.000002503908	0.000001585808	0.000001043651	0.000000709479	0.000000495852
1.617082477641	0.082453019668	0.003926334270	0.000654389045	0.000178469740	0.000064066060	0.000027456883	0.000013324664	0.000007090903	0.000004051945	0.000002450385	0.000001551911	0.000001021343	0.000000694312	0.000000485241
1.651821964401	0.080718949261	0.003843759489	0.000640626581	0.000174716340	0.000062718686	0.000026879437	0.000013044433	0.000006941774	0.000003966728	0.000002398852	0.000001519274	0.000000999867	0.000000679716	0.000000475038
1.686714137910	0.079049158560	0.003764245646	0.000627374274	0.000171102075	0.000061421258	0.000026323396	0.000012774589	0.000006798173	0.000003884671	0.000002349228	0.000001487845	0.000000979180	0.000000665655	0.000000465244
1.721742879847	0.077440908799	0.003687662324	0.000614610387	0.000167621015	0.000060171646	0.000025787848	0.000012514691	0.000006659865	0.000003805637	0.000002301433	0.000001457575	0.000000959258	0.000000652133	0.000000455834
1.756896804556	0.075891385873	0.003613875518	0.000602312586	0.000164267069	0.000058967666	0.000025271857	0.000012264283	0.000006526607	0.000003729490	0.000002255383	0.000001428410	0.000000940067	0.000000639063	0.000000446638
1.792169817898	0.074397711646	0.003542748174	0.000590458029	0.000161034008	0.000057807080	0.000024774463	0.000012022901	0.000006398152	0.000003656087	0.000002210994	0.000001400298	0.000000921566	0.000000626496	0.000000437835
1.827561768734	0.072956950410	0.003474140496	0.000579023416	0.000157915477	0.000056687607	0.000024294689	0.000011790070	0.000006274248	0.000003585284	0.000002168176	0.000001373178	0.000000903714	0.000000614344	0.000000429307
1.863079151680	0.071566113127	0.003407910149	0.000567985025	0.000154905007	0.000055606926	0.000023831540	0.000011565306	0.000006154636	0.000003516935	0.000002126842	0.000001346999	0.000000886485	0.000000602635	0.000000421165
1.898735818804	0.070222161510	0.003343912453	0.000557318742	0.000151996021	0.000054562674	0.000023384003	0.000011348119	0.000006039058	0.000003450890	0.000002086902	0.000001321705	0.000000869840	0.000000591318	0.000000413286
1.934553664710	0.068922013261	0.003282000631	0.000547000105	0.000149181847	0.000053552458	0.000022951053	0.000011138011	0.000005927246	0.000003386998	0.000002048263	0.000001297234	0.000000853738	0.000000580394	0.000000405709
1.970563257999	0.067662549168	0.003222026151	0.000537004358	0.000146455734	0.000052573853	0.000022531651	0.000010934478	0.000005818933	0.000003325104	0.000002010834	0.000001273528	0.000000838135	0.000000569765	0.000000398260
2.006804397217	0.066440622473	0.003163839165	0.000527306528	0.000143810871	0.000051624415	0.000022124749	0.000010737011	0.000005713848	0.000003265056	0.000001974520	0.000001250530	0.000000822997	0.000000559472	0.000000390992
2.043326569489	0.065253070813	0.003107289086	0.000517881514	0.000141240413	0.000050701687	0.000021729294	0.000010545099	0.000005611719	0.000003206697	0.000001939227	0.000001228177	0.000000808287	0.000000549482	0.000000384037
2.080189286809	0.064096731090	0.003052225290	0.000508704215	0.000138737513	0.000049803210	0.000021344233	0.000010358231	0.000005512275	0.000003149871	0.000001904863	0.000001206414	0.000000793966	0.000000539757	0.000000377286
2.117462274278	0.062968457551	0.002998497979	0.000499749663	0.000136295363	0.000048926540	0.000020968517	0.000010175898	0.000005415244	0.000003094425	0.000001871332	0.000001185178	0.000000779991	0.000000530263	0.000000370624
2.155225492481	0.061865143020	0.002945959191	0.000490993199	0.000133907236	0.000048069264	0.000020601113	0.000009997599	0.000005320360	0.000003040206	0.000001838543	0.000001164412	0.000000766323	0.000000520955	0.000000364102
2.193568995270	0.060783742668	0.002894463937	0.000482410656	0.000131566543	0.000047229015	0.000020241007	0.000009822841	0.000005227360	0.000002987063	0.000001806406	0.000001144057	0.000000752925	0.000000511845	0.000000357725
2.232592652573	0.059721298993	0.002843871381	0.000473978563	0.000129266881	0.000046403496	0.000019887212	0.000009651147	0.000005135991	0.000002934852	0.000001774831	0.000001124059	0.000000739765	0.000000502905	0.000000351452
2.272405797285	0.058674966193	0.002794046009	0.000465674335	0.000127002091	0.000045590494	0.000019538783	0.000009482057	0.000005046007	0.000002883432	0.000001743736	0.000001104366	0.000000726806	0.000000494089	0.000000345308
2.313126876172	0.057642031964	0.002744858665	0.000457476444	0.000124766303	0.000044787904	0.000019194816	0.000009315131	0.000004957175	0.000002832672	0.000001713038	0.000001084924	0.000000714008	0.000000485384	0.000000339207
2.354883189953	0.056619935079	0.002696187385	0.000449364564	0.000122553972	0.000043993734	0.000018854457	0.000009149957	0.000004869275	0.000002782443	0.000001682663	0.000001065686	0.000000701348	0.000000476786	0.000000333257
2.397810796057	0.055606277840	0.002647917992	0.000441319665	0.000120359909	0.000043206121	0.000018516909	0.000008986147	0.000004782102	0.000002732630	0.000001652539	0.000001046608	0.000000688792	0.000000468243	0.000000327246
2.442054623186	0.054598833321	0.002599944444	0.000433324074	0.000118179293	0.000042423336	0.000018181430	0.000008823341	0.000004695462	0.000002683121	0.000001622599	0.000001027646	0.000000676316	0.000000459770	0.000000321357
2.487768817432	0.053595548107	0.002552168957	0.000425361493	0.000116007680	0.000041643783	0.000017847335	0.000008661207	0.000004609180	0.000002633817	0.000001592783	0.000001008763	0.000000663885	0.000000451324	0.000000315467
2.535117311132	0.052594541778	0.002504501989	0.000417416998	0.000113841000	0.000040866000	0.000017514000	0.000008499441	0.000004523094	0.000002584625	0.000001563034	0.000000989922	0.000000651487	0.000000442888	0.000000309558
2.584274582505	0.051594104681	0.002456862128	0.000409477021	0.000111675551	0.000040088659	0.000017180854	0.000008337767	0.000004437058	0.000002535462	0.000001533303	0.000000971092	0.000000639095	0.000000434466	0.000000303674
2.635426556654	0.050592695515	0.002409175977	0.000401529329	0.000109507999	0.000039310564	0.000016847384	0.000008175937	0.000004350937	0.000002486250	0.000001503542	0.000000952243	0.000000626691	0.000000426030	0.000000297799
2.688771586256	0.049588940174	0.002361378104	0.000393563017	0.000107335368	0.000038530645	0.000016513134	0.000008013727	0.000004264615	0.000002436923	0.000001473712	0.000000933352	0.000000614254	0.000000417570	0.000000291795
2.744521440980	0.048581632973	0.002313411094	0.000385568516	0.000105155050	0.000037747967	0.000016177700	0.000007850943	0.000004177987	0.000002387421	0.000001443777	0.000000914392	0.000000601781	0.000000409094	0.000000285933
2.802902226415	0.047569741134	0.002265225768	0.000377537628	0.000102964808	0.000036961726	0.000015840740	0.000007687418	0.000004090965	0.000002337694	0.000001413705	0.000000895347	0.000000589245	0.000000400572	0.000000279963
2.864155142874	0.046552413079	0.002216781575	0.000369463596	0.000100762799	0.000036171261	0.000015501969	0.000007523014	0.000004003476	0.000002287700	0.000001383471	0.000000876198	0.000000576645	0.000000392019	0.000000274006
2.928536978859	0.045528990856	0.002168047184	0.000361341197	0.000098547599	0.000035376061	0.000015161169	0.000007357626	0.000003915462	0.000002237407	0.000001353056	0.000000856936	0.000000563968	0.000000383393	0.000000267947
2.996320198130	0.044499026979	0.002119001285	0.000353166881	0.000096318240	0.000034575779	0.000014818191	0.000007191181	0.000003826886	0.000002186792	0.000001322447	0.000000837550	0.000000551210	0.000000374717	0.000000261886
3.067792403822	0.043462306370	0.002069633637	0.000344938939	0.000094074256	0.000033770246	0.000014472962	0.000007023644	0.000003737728	0.000002135845	0.000001291637	0.000000818037	0.000000538365	0.000000365985	0.000000255808
3.143254802351	0.042418875248	0.002019946440	0.000336657740	0.000091815747	0.000032959499	0.000014125500	0.000006855022	0.000003647994	0.000002084568	0.000001260628	0.000000798398	0.000000525440	0.000000357196	0.000000249619
3.223018973652	0.041369081108	0.001969956243	0.000328326041	0.000089543466	0.000032143808	0.000013775918	0.000006685372	0.000003557713	0.000002032979	0.000001229430	0.000000778638	0.000000512436	0.000000348358	0.000000243455
3.307400689760	0.040313631713	0.001919696748	0.000319949458	0.000087258943	0.000031323723	0.000013424453	0.000006514808	0.000003466945	0.000001981111	0.000001198063	0.000000758774	0.000000499364	0.000000339474	0.000000237254
3.396708662600	0.039253685428	0.001869223116	0.000311537186	0.000084964687	0.000030500144	0.000013071490	0.000006343517	0.000003375790	0.000001929023	0.000001166563	0.000000738824	0.000000486234	0.000000330548	0.000000231016
3.491225035322	0.038190987973	0.001818618475	0.000303103079	0.000082664476	0.000029674427	0.000012717612	0.000006171782	0.000003284399	0.000001876799	0.000001134981	0.000000718821	0.000000473071	0.000000321597	0.000000224780
3.591173784205	0.037128064902	0.001768003091	0.000294667182	0.000080363777	0.000028848535	0.000012363658	0.000006000010	0.000003192988	0.000001824565	0.000001103393	0.000000698815	0.000000459905	0.000000312643	0.000000218501
3.696674561962	0.036068453173	0.001717545389	0.000286257565	0.000078070245	0.000028025216	0.000012010807	0.000005828774	0.000003101862	0.000001772493	0.000001071903	0.000000678872	0.000000446777	0.000000303731	0.000000212282
3.807685783584	0.035016895015	0.001667471191	0.000277911865	0.000075794145	0.000027208155	0.000011660638	0.000005658839	0.000003011429	0.000001720817	0.000001040652	0.000000659080	0.000000433754	0.000000294874	0.000000206100
3.923953733579	0.033979333699	0.001618063509	0.000269677252	0.000073548341	0.000026401969	0.000011315129	0.000005491166	0.000002922199	0.000001669828	0.000001009817	0.000000639551	0.000000420902	0.000000286131	0.000000200000
4.044999369638	0.032962510287	0.001569643347	0.000261607225	0.000071347425	0.000025611896	0.000010976527	0.000005326844	0.000002834753	0.000001619859	0.000000979599	0.000000620412	0.000000408306	0.000000277572	0.000000193984
4.170173157553	0.031973092794	0.001522528228	0.000253754705	0.000069205829	0.000024843118	0.000010647051	0.000005166951	0.000002749664	0.000001571237	0.000000950194	0.000000601790	0.000000396050	0.000000269241	0.000000188168
4.298774583207	0.031016591066	0.001476980527	0.000246163421	0.000067135478	0.000024099915	0.000010328535	0.000005012377	0.000002667405	0.000001524232	0.000000921769	0.000000583787	0.000000384202	0.000000261183	0.000000182548
4.430187506897	0.030096544023	0.001433168763	0.000238861461	0.000065144035	0.000023385038	0.000010022159	0.000004863695	0.000002588282	0.000001479018	0.000000894426	0.000000566470	0.000000372804	0.000000253439	0.000000177136
4.563971189124	0.029214324063	0.001391158289	0.000231859715	0.000063234468	0.000022699552	0.000009728380	0.000004721125	0.000002512412	0.000001435664	0.000000868208	0.000000549865	0.000000361876	0.000000246009	0.000000171925
4.699884647344	0.028369490602	0.001350928124	0.000225154687	0.000061405824	0.000022043116	0.000009447050	0.000004584598	0.000002439757	0.000001394147	0.000000843101	0.000000533964	0.000000351412	0.000000238896	0.000000166959
4.837861914876	0.027560384252	0.001312399250	0.000218733208	0.000059654511	0.000021414440	0.000009177617	0.000004453844	0.000002370174	0.000001354385	0.000000819055	0.000000518735	0.000000341390	0.000000232081	0.000000162211
4.977968737675	0.026784686759	0.001275461274	0.000212576879	0.000057975512	0.000020811722	0.000008919310	0.000004328488	0.000002303465	0.000001316266	0.000000796002	0.000000504135	0.000000331782	0.000000225547	0.000000157645
5.120361623914	0.026039827482	0.001239991785	0.000206665297	0.000056363263	0.000020232966	0.000008671271	0.000004208117	0.000002239407	0.000001279661	0.000000773866	0.000000490115	0.000000322554	0.000000219272	0.000000153246
5.265255746554	0.025323239696	0.001205868557	0.000200978093	0.000054812207	0.000019676177	0.000008432647	0.000004092314	0.000002177781	0.000001244446	0.000000752570	0.000000476628	0.000000313678	0.000000213242	0.000000149046
5.412902667114	0.024632501549	0.001172976264	0.000195496044	0.000053317103	0.000019139473	0.000008202631	0.000003980689	0.000002118378	0.000001210502	0.000000732043	0.000000463627	0.000000305121	0.000000207424	0.000000144965
5.563573354378	0.023965413025	0.001141210144	0.000190201691	0.000051873188	0.000018621145	0.000007980491	0.000003872885	0.000002061009	0.000001177719	0.000000712218	0.000000451071	0.000000296859	0.000000201804	0.000000141047
5.717544434425	0.023320034477	0.001110477832	0.000185079639	0.000050476265	0.000018119685	0.000007765579	0.000003768590	0.000002005507	0.000001146004	0.000000693038	0.000000438924	0.000000288864	0.000000196369	0.000000137240
5.875083838193	0.022694711600	0.001080700552	0.000180116759	0.000049122752	0.000017633809	0.000007557347	0.000003667536	0.000001951730	0.000001115274	0.000000674454	0.000000427154	0.000000281117	0.000000191106	0.000000133566
6.036433103905	0.022088099220	0.001051814249	0.000175302375	0.000047809739	0.000017162470	0.000007355344	0.000003569505	0.000001899561	0.000001085464	0.000000656427	0.000000415737	0.000000273605	0.000000186001	0.000000129993
6.201785651436	0.021499184401	0.001023770686	0.000170628448	0.000046535031	0.000016704883	0.000007159236	0.000003474335	0.000001848915	0.000001056523	0.000000638925	0.000000404653	0.000000266310	0.000000181040	0.000000126543
6.371258355116	0.020927315438	0.000996538830	0.000166089805	0.000045297220	0.000016260540	0.000006968803	0.000003381919	0.000001799735	0.000001028420	0.000000621930	0.000000393889	0.000000259226	0.000000176222	0.000000123159
6.544861107149	0.020372217401	0.000970105591	0.000161684265	0.000044095709	0.000015829229	0.000006783955	0.000003292214	0.000001751997	0.000001001141	0.000000605433	0.000000383441	0.000000252350	0.000000171549	0.000000119897
6.722466128616	0.019833991095	0.000944475766	0.000157412628	0.000042930717	0.000015411026	0.000006604726	0.000003205235	0.000001705710	0.000000974691	0.000000589438	0.000000373310	0.000000245683	0.000000167016	0.000000116719
6.903792747533	0.019313055622	0.000919669315	0.000153278219	0.000041803151	0.000015006259	0.000006431254	0.000003121050	0.000001660909	0.000000949091	0.000000573956	0.000000363506	0.000000239230	0.000000162635	0.000000113656
7.088412178608	0.018810042358	0.000895716303	0.000149286050	0.000040714377	0.000014615418	0.000006263750	0.000003039761	0.000001617651	0.000000924372	0.000000559007	0.000000354038	0.000000233000	0.000000158398	0.000000110695
7.275789632835	0.018325616883	0.000872648423	0.000145441404	0.000039665837	0.000014239019	0.000006102437	0.000002961477	0.000001575990	0.000000900566	0.000000544611	0.000000344920	0.000000226999	0.000000154314	0.000000107846
7.465349466290	0.017860293605	0.000850490172	0.000141748362	0.000038658644	0.000013877462	0.000005947484	0.000002886279	0.000001535973	0.000000877699	0.000000530782	0.000000336162	0.000000221235	0.000000150398	0.000000105117
7.656553577345	0.017414275494	0.000829251214	0.000138208536	0.000037693237	0.000013530906	0.000005798960	0.000002814201	0.000001497616	0.000000855780	0.000000517527	0.000000327767	0.000000215710	0.000000146640	0.000000102488
7.848964116150	0.016987379654	0.000808922841	0.000134820473	0.000036769220	0.000013199207	0.000005656803	0.000002745213	0.000001460903	0.000000834802	0.000000504841	0.000000319732	0.000000210423	0.000000143047	0.000000099981
8.042280081611	0.016579046238	0.000789478392	0.000131579732	0.000035885381	0.000012881932	0.000005520828	0.000002679225	0.000001425787	0.000000814735	0.000000492705	0.000000312047	0.000000205364	0.000000139608	0.000000097572
8.236343606042	0.016188413173	0.000770876818	0.000128479470	0.000035039855	0.000012578410	0.000005390747	0.000002616098	0.000001392192	0.000000795539	0.000000481096	0.000000304694	0.000000200525	0.000000136318	0.000000095276
8.431125418860	0.015814417021	0.000753067477	0.000125511246	0.000034230340	0.000012287814	0.000005266206	0.000002555659	0.000001360029	0.000000777159	0.000000469982	0.000000297655	0.000000195893	0.000000133172	0.000000093082
8.626703823130	0.015455883970	0.000735994475	0.000122665746	0.000033454294	0.000012009234	0.000005146815	0.000002497719	0.000001329195	0.000000759540	0.000000459327	0.000000290907	0.000000191452	0.000000130150	0.000000090964
8.823237352454	0.015111611306	0.000719600538	0.000119933423	0.000032709115	0.000011741734	0.000005032172	0.000002442083	0.000001299588	0.000000742622	0.000000449095	0.000000284427	0.000000187187	0.000000127254	0.000000088939
9.020947951027	0.014780412664	0.000703829174	0.000117304862	0.000031992235	0.000011484392	0.000004921882	0.000002388561	0.000001271105	0.000000726346	0.000000439253	0.000000278193	0.000000183085	0.000000124463	0.000000086999
9.220096630550	0.014461164419	0.000688626877	0.000114771146	0.000031301222	0.000011236336	0.000004815573	0.000002336969	0.000001243650	0.000000710657	0.000000429765	0.000000272185	0.000000179130	0.000000121775	0.000000085104
9.420969832172	0.014152824572	0.000673944027	0.000112324005	0.000030633819	0.000010996756	0.000004712895	0.000002287140	0.000001217133	0.000000695505	0.000000420602	0.000000266381	0.000000175310	0.000000119176	0.000000083291
9.623866610268	0.013854445280	0.000659735490	0.000109955915	0.000029987977	0.000010764915	0.000004613535	0.000002238921	0.000001191473	0.000000680842	0.000000411734	0.000000260765	0.000000171614	0.000000116666	0.000000081543
9.829085130779	0.013565182472	0.000645961070	0.000107660178	0.000029361867	0.000010540157	0.000004517210	0.000002192176	0.000001166596	0.000000666627	0.000000403138	0.000000255321	0.000000168031	0.000000114229	0.000000079838
10.036905708195	0.013284306659	0.000632586031	0.000105431005	0.000028753911	0.000010321917	0.000004423679	0.000002146785	0.000001142441	0.000000652824	0.000000394790	0.000000250034	0.000000164553	0.000000111864	0.000000078177
10.247567009572	0.013011218488	0.000619581833	0.000103263639	0.000028162811	0.000010109727	0.000004332740	0.000002102653	0.000001118956	0.000000639403	0.000000386675	0.000000244894	0.000000161170	0.000000109564	0.000000076579
10.461231745489	0.012745471717	0.000606927225	0.000101154537	0.000027587601	0.000009903241	0.000004244246	0.000002059708	0.000001096102	0.000000626344	0.000000378777	0.000000239892	0.000000157879	0.000000107328	0.000000075013
10.677938764273	0.012486804455	0.000594609736	0.000099101623	0.000027027715	0.000009702257	0.000004158110	0.000002017906	0.000001073857	0.000000613632	0.000000371090	0.000000235024	0.000000154673	0.000000105149	0.000000073482
10.897541543517	0.012235175503	0.000582627405	0.000097104567	0.000026483064	0.000009506741	0.000004074318	0.000001977242	0.000001052217	0.000000601267	0.000000363612	0.000000230287	0.000000151557	0.000000103029	0.000000072001
11.119640877233	0.011990794919	0.000570990234	0.000095165039	0.000025954102	0.000009316857	0.000003992939	0.000001937750	0.000001031200	0.000000589257	0.000000356349	0.000000225688	0.000000148530	0.000000100971	0.000000070566
11.343533059045	0.011754127452	0.000559720355	0.000093286726	0.000025441834	0.000009132966	0.000003914128	0.000001899503	0.000001010847	0.000000577627	0.000000349316	0.000000221233	0.000000145598	0.000000098980	0.000000069183
11.568208732876	0.011525840898	0.000548849567	0.000091474928	0.000024947708	0.000008955587	0.000003838109	0.000001862612	0.000000991214	0.000000566408	0.000000342531	0.000000216937	0.000000142770	0.000000097058	0.000000067833
11.792435919455	0.011306682881	0.000538413471	0.000089735578	0.000024473340	0.000008785301	0.000003765129	0.000001827195	0.000000972367	0.000000555638	0.000000336018	0.000000212812	0.000000140056	0.000000095213	0.000000066543
12.014927135195	0.011097306861	0.000528443184	0.000088073864	0.000024020145	0.000008622616	0.000003695407	0.000001793359	0.000000954361	0.000000545349	0.000000329796	0.000000208871	0.000000137462	0.000000093450	0.000000065319
12.234536937579	0.010898110326	0.000518957635	0.000086492939	0.000023588983	0.000008467840	0.000003629074	0.000001761168	0.000000937230	0.000000535560	0.000000323876	0.000000205122	0.000000134995	0.000000091771	0.000000064147
12.450410102495	0.010709151926	0.000509959616	0.000084993269	0.000023179983	0.000008321019	0.000003566151	0.000001730632	0.000000920980	0.000000526274	0.000000318261	0.000000201565	0.000000132654	0.000000090181	0.000000063029
12.662032427000	0.010530168368	0.000501436589	0.000083572765	0.000022792572	0.000008181949	0.000003506550	0.000001701708	0.000000905587	0.000000517478	0.000000312941	0.000000198196	0.000000130437	0.000000088672	0.000000061981
12.869194606595	0.010360658721	0.000493364701	0.000082227450	0.000022425668	0.000008050240	0.000003450103	0.000001674315	0.000000891010	0.000000509148	0.000000307904	0.000000195006	0.000000128337	0.000000087246	0.000000060983
13.071913103166	0.010199986206	0.000485713629	0.000080952271	0.000022077892	0.000007925397	0.000003396599	0.000001648349	0.000000877192	0.000000501252	0.000000303129	0.000000191982	0.000000126347	0.000000085892	0.000000060029
13.270347994051	0.010047463216	0.000478450629	0.000079741772	0.000021747756	0.000007806887	0.000003345809	0.000001623701	0.000000864075	0.000000493757	0.000000298596	0.000000189111	0.000000124458	0.000000084607	0.000000059133
13.464737871777	0.009902408395	0.000471543257	0.000078590543	0.000021433784	0.000007694179	0.000003297505	0.000001600260	0.000000851600	0.000000486629	0.000000294285	0.000000186381	0.000000122661	0.000000083385	0.000000058278
13.655355614129	0.009764178766	0.000464960894	0.000077493482	0.000021134586	0.000007586774	0.000003251475	0.000001577922	0.000000839713	0.000000479836	0.000000290177	0.000000183779	0.000000120948	0.000000082221	0.000000057463
13.842481336479	0.009632184440	0.000458675450	0.000076445908	0.000020848884	0.000007484215	0.000003207521	0.000001556591	0.000000828361	0.000000473349	0.000000286255	0.000000181295	0.000000119314	0.000000081111	0.000000056695
14.026387261541	0.009505892775	0.000452661561	0.000075443593	0.000020575525	0.000007386086	0.000003165465	0.000001536182	0.000000817500	0.000000467143	0.000000282501	0.000000178918	0.000000117749	0.000000080048	0.000000055946
14.207330098960	0.009384826875	0.000446896518	0.000074482753	0.000020313478	0.000007292018	0.000003125150	0.000001516617	0.000000807089	0.000000461194	0.000000278904	0.000000176639	0.000000116250	0.000000079026	0.000000055235
14.385547868910	0.009268561375	0.000441360065	0.000073560011	0.000020061821	0.000007201679	0.000003086434	0.000001497828	0.000000797090	0.000000455480	0.000000275448	0.000000174451	0.000000114810	0.000000078051	0.000000054559
14.561259224077	0.009156717237	0.000436034154	0.000072672359	0.000019819734	0.000007114776	0.000003049190	0.000001479754	0.000000787471	0.000000449984	0.000000272124	0.000000172345	0.000000113423	0.000000077106	0.000000053886
14.734664098420	0.009048956423	0.000430902687	0.000071817114	0.000019586486	0.000007031046	0.000003013306	0.000001462339	0.000000778204	0.000000444688	0.000000268922	0.000000170317	0.000000112089	0.000000076199	0.000000053251
14.905945001303	0.008944976875	0.000425951280	0.000070991880	0.000019361422	0.000006950254	0.000002978680	0.000001445536	0.000000769262	0.000000439578	0.000000265832	0.000000168360	0.000000110801	0.000000075324	0.000000052642
15.075268572086	0.008844507990	0.000421167047	0.000070194508	0.000019143957	0.000006872190	0.000002945224	0.000001429300	0.000000760622	0.000000434641	0.000000262846	0.000000166469	0.000000109557	0.000000074479	0.000000052056
15.242787184800	0.008747306626	0.000416538411	0.000069423068	0.000018933564	0.000006796664	0.000002912856	0.000001413592	0.000000752262	0.000000429864	0.000000259957	0.000000164640	0.000000108353	0.000000073659	0.000000051480
15.408640493542	0.008653153624	0.000412054934	0.000068675822	0.000018729770	0.000006723507	0.000002881503	0.000001398376	0.000000744165	0.000000425237	0.000000257159	0.000000162868	0.000000107186	0.000000072867	0.000000050926
15.572956866812	0.008561850808	0.000407707181	0.000067951197	0.000018532145	0.000006652565	0.000002851099	0.000001383622	0.000000736313	0.000000420750	0.000000254446	0.000000161149	0.000000106055	0.000000072096	0.000000050390
15.735854691219	0.008473218389	0.000403486590	0.000067247765	0.000018340300	0.000006583697	0.000002821585	0.000001369298	0.000000728691	0.000000416395	0.000000251812	0.000000159481	0.000000104958	0.000000071352	0.000000049870
15.897443542562	0.008387092741	0.000399385369	0.000066564228	0.000018153880	0.000006516778	0.000002792905	0.000001355380	0.000000721284	0.000000412162	0.000000249252	0.000000157860	0.000000103890	0.000000070625	0.000000049362
16.057825231317	0.008303324480	0.000395396404	0.000065899401	0.000017972564	0.000006451690	0.000002765010	0.000001341843	0.000000714080	0.000000408046	0.000000246763	0.000000156283	0.000000102853	0.000000069921	0.000000048870
16.217094733641	0.008221776805	0.000391513181	0.000065252197	0.000017796054	0.000006388327	0.000002737854	0.000001328665	0.000000707067	0.000000404038	0.000000244339	0.000000154748	0.000000101843	0.000000069233	0.000000048386
16.375341020424	0.008142324069	0.000387729718	0.000064621620	0.000017624078	0.000006326592	0.000002711397	0.000001315825	0.000000700234	0.000000400134	0.000000241978	0.000000153253	0.000000100859	0.000000068564	0.000000047917
16.532647796783	0.008064850529	0.000384040501	0.000064006750	0.000017456386	0.000006266395	0.000002685598	0.000001303305	0.000000693572	0.000000396327	0.000000239676	0.000000151795	0.000000099899	0.000000067914	0.000000047467
16.689094163746	0.007989249268	0.000380440441	0.000063406740	0.000017292747	0.000006207653	0.000002660423	0.000001291087	0.000000687070	0.000000392611	0.000000237429	0.000000150372	0.000000098963	0.000000067276	0.000000047022
16.844755212928	0.007915421248	0.000376924821	0.000062820804	0.000017132946	0.000006150288	0.000002635838	0.000001279157	0.000000680721	0.000000388983	0.000000235235	0.000000148982	0.000000098048	0.000000066653	0.000000046582
16.999702564140	0.007843274483	0.000373489261	0.000062248210	0.000016976785	0.000006094230	0.000002611813	0.000001267497	0.000000674516	0.000000385438	0.000000233091	0.000000147624	0.000000097154	0.000000066047	0.000000046164
17.154004854957	0.007772723306	0.000370129681	0.000061688280	0.000016824076	0.000006039412	0.000002588319	0.000001256096	0.000000668449	0.000000381971	0.000000230994	0.000000146296	0.000000096280	0.000000065451	0.000000045746
17.307728190433	0.007703687732	0.000366842273	0.000061140379	0.000016674649	0.000005985771	0.000002565331	0.000001244940	0.000000662512	0.000000378578	0.000000228943	0.000000144997	0.000000095425	0.000000064869	0.000000045341
17.460936560234	0.007636092879	0.000363623470	0.000060603912	0.000016528340	0.000005933250	0.000002542821	0.000001234016	0.000000656699	0.000000375256	0.000000226934	0.000000143725	0.000000094588	0.000000064301	0.000000044945
17.613692229608	0.007569868463	0.000360469927	0.000060078321	0.000016384997	0.000005881794	0.000002520769	0.000001223314	0.000000651003	0.000000372002	0.000000224966	0.000000142478	0.000000093768	0.000000063745	0.000000044557
17.766056109865	0.007504948341	0.000357378492	0.000059563082	0.000016244477	0.000005831351	0.000002499150	0.000001212823	0.000000645420	0.000000368812	0.000000223036	0.000000141256	0.000000092964	0.000000063197	0.000000044178
17.918088113508	0.007441270100	0.000354346195	0.000059057699	0.000016106645	0.000005781873	0.000002477945	0.000001202532	0.000000639944	0.000000365682	0.000000221144	0.000000140058	0.000000092175	0.000000062661	0.000000043794
18.069847498881	0.007378774688	0.000351370223	0.000058561704	0.000015971374	0.000005733314	0.000002457134	0.000001192433	0.000000634570	0.000000362611	0.000000219287	0.000000138882	0.000000091401	0.000000062136	0.000000043427
18.221393209198	0.007317406073	0.000348447908	0.000058074651	0.000015838541	0.000005685630	0.000002436699	0.000001182516	0.000000629292	0.000000359595	0.000000217463	0.000000137726	0.000000090640	0.000000061618	0.000000043062
18.372784210932	0.007257110942	0.000345576712	0.000057596119	0.000015708032	0.000005638781	0.000002416620	0.000001172772	0.000000624107	0.000000356632	0.000000215671	0.000000136592	0.000000089894	0.000000061110	0.000000042708
18.524079836696	0.007197838409	0.000342754210	0.000057125702	0.000015579737	0.000005592726	0.000002396883	0.000001163193	0.000000619009	0.000000353720	0.000000213909	0.000000135476	0.000000089159	0.000000060611	0.000000042360
18.675340137848	0.007139539754	0.000339978084	0.000056663014	0.000015453549	0.000005547428	0.000002377469	0.000001153772	0.000000613996	0.000000350855	0.000000212177	0.000000134379	0.000000088437	0.000000060120	0.000000042017
18.826626252059	0.007082168178	0.000337246104	0.000056207684	0.000015329368	0.000005502850	0.000002358364	0.000001144500	0.000000609062	0.000000348035	0.000000210472	0.000000133299	0.000000087727	0.000000059637	0.000000041688
18.978000791161	0.007025678563	0.000334556122	0.000055759354	0.000015207096	0.000005458958	0.000002339553	0.000001135371	0.000000604204	0.000000345259	0.000000208793	0.000000132236	0.000000087027	0.000000059161	0.000000041346
19.129528254817	0.006970027256	0.000331906060	0.000055317677	0.000015086639	0.000005415717	0.000002321021	0.000001126378	0.000000599418	0.000000342524	0.000000207139	0.000000131188	0.000000086338	0.000000058694	0.000000041025
19.281275476153	0.006915171846	0.000329293897	0.000054882316	0.000014967904	0.000005373094	0.000002302755	0.000001117513	0.000000594700	0.000000339829	0.000000205509	0.000000130156	0.000000085658	0.000000058231	0.000000040700
19.433312106475	0.006861070959	0.000326717665	0.000054452944	0.000014850803	0.000005331057	0.000002284739	0.000001108770	0.000000590047	0.000000337170	0.000000203901	0.000000129138	0.000000084988	0.000000057775	0.000000040380
19.585711147576	0.006807684047	0.000324175431	0.000054029238	0.000014735247	0.000005289576	0.000002266961	0.000001100143	0.000000585456	0.000000334546	0.000000202315	0.000000128133	0.000000084327	0.000000057326	0.000000040062
19.738549541736	0.006754971182	0.000321665294	0.000053610882	0.000014621150	0.000005248618	0.000002249408	0.000001091624	0.000000580923	0.000000331956	0.000000200748	0.000000127141	0.000000083674	0.000000056884	0.000000039759
19.891908831172	0.006702892843	0.000319185373	0.000053197562	0.000014508426	0.000005208153	0.000002232066	0.000001083208	0.000000576444	0.000000329397	0.000000199200	0.000000126160	0.000000083029	0.000000056443	0.000000039447
20.045875900358	0.006651409696	0.000316733795	0.000052788966	0.000014396991	0.000005168151	0.000002214922	0.000001074888	0.000000572017	0.000000326867	0.000000197670	0.000000125191	0.000000082391	0.000000056010	0.000000039141
20.200543816305	0.006600482370	0.000314308684	0.000052384781	0.000014286758	0.000005128580	0.000002197963	0.000001066658	0.000000567637	0.000000324364	0.000000196157	0.000000124233	0.000000081760	0.000000055581	0.000000038847
20.356012783856	0.006550071212	0.000311908153	0.000051984692	0.000014177643	0.000005089410	0.000002181176	0.000001058512	0.000000563302	0.000000321887	0.000000194659	0.000000123284	0.000000081136	0.000000055156	0.000000038550
20.512391235741	0.006500136030	0.000309530287	0.000051588381	0.000014069559	0.000005050611	0.000002164547	0.000001050442	0.000000559007	0.000000319433	0.000000193175	0.000000122344	0.000000080517	0.000000054735	0.000000038250
20.669797080849	0.006450635815	0.000307173134	0.000051195522	0.000013962415	0.000005012149	0.000002148064	0.000001042443	0.000000554750	0.000000317000	0.000000191704	0.000000121412	0.000000079904	0.000000054319	0.000000037964
20.828359139266	0.006401528437	0.000304834687	0.000050805781	0.000013856122	0.000004973993	0.000002131711	0.000001034507	0.000000550527	0.000000314587	0.000000190244	0.000000120488	0.000000079296	0.000000053906	0.000000037678
20.988218799136	0.006352770314	0.000302512872	0.000050418812	0.000013750585	0.000004936107	0.000002115475	0.000001026627	0.000000546334	0.000000312191	0.000000188795	0.000000119570	0.000000078691	0.000000053494	0.000000037386
21.149531938084	0.006304316035	0.000300205525	0.000050034254	0.000013645706	0.000004898458	0.000002099339	0.000001018797	0.000000542167	0.000000309810	0.000000187355	0.000000118658	0.000000078092	0.000000053088	0.000000037105
21.312471160682	0.006256117947	0.000297910378	0.000049651730	0.000013541381	0.000004861009	0.000002083289	0.000001011008	0.000000538022	0.000000307441	0.000000185923	0.000000117751	0.000000077494	0.000000052681	0.000000036820
21.477228413090	0.006208125684	0.000295625033	0.000049270839	0.000013437501	0.000004823718	0.000002067308	0.000001003252	0.000000533895	0.000000305083	0.000000184497	0.000000116848	0.000000076900	0.000000052279	0.000000036537
21.644018047226	0.006160285629	0.000293346935	0.000048891156	0.000013333952	0.000004786547	0.000002051377	0.000000995521	0.000000529780	0.000000302732	0.000000183075	0.000000115947	0.000000076308	0.000000051875	0.000000036257
21.813080420801	0.006112540309	0.000291073348	0.000048512225	0.000013230607	0.000004749449	0.000002035478	0.000000987805	0.000000525674	0.000000300385	0.000000181656	0.000000115049	0.000000075716	0.000000051473	0.000000035973
21.984686138840	0.006064827694	0.000288801319	0.000048133553	0.000013127333	0.000004712376	0.000002019590	0.000000980095	0.000000521571	0.000000298041	0.000000180238	0.000000114151	0.000000075125	0.000000051071	0.000000035697
22.159141070140	0.006017080396	0.000286527638	0.000047754606	0.000013023984	0.000004675276	0.000002003690	0.000000972379	0.000000517465	0.000000295694	0.000000178819	0.000000113252	0.000000074533	0.000000050669	0.000000035412
22.336792312781	0.005969224742	0.000284248797	0.000047374800	0.000012920400	0.000004638092	0.000001987754	0.000000964645	0.000000513349	0.000000293342	0.000000177397	0.000000112351	0.000000073941	0.000000050266	0.000000035132
22.518035341343	0.005921179682	0.000281960937	0.000046993490	0.000012816406	0.000004600761	0.000001971755	0.000000956881	0.000000509217	0.000000290981	0.000000175969	0.000000111447	0.000000073346	0.000000049861	0.000000034843
22.703322650618	0.005872855502	0.000279659786	0.000046609964	0.000012711808	0.000004563213	0.000001955663	0.000000949072	0.000000505062	0.000000288607	0.000000174533	0.000000110537	0.000000072747	0.000000049454	0.000000034568
22.893174323578	0.005824152276	0.000277340585	0.000046223431	0.000012606390	0.000004525371	0.000001939445	0.000000941201	0.000000500873	0.000000286213	0.000000173085	0.000000109621	0.000000072144	0.000000049044	0.000000034273
23.088191105136	0.005774957974	0.000274997999	0.000045833000	0.000012499909	0.000004487147	0.000001923063	0.000000933251	0.000000496642	0.000000283796	0.000000171623	0.000000108695	0.000000071534	0.000000048629	0.000000033983
23.289070773333	0.005725146127	0.000272626006	0.000045437668	0.000012392091	0.000004448443	0.000001906476	0.000000925201	0.000000492359	0.000000281348	0.000000170143	0.000000107757	0.000000070917	0.000000048210	0.000000033695
23.496628891729	0.005674572891	0.000270217757	0.000045036293	0.000012282625	0.000004409148	0.000001889635	0.000000917029	0.000000488009	0.000000278863	0.000000168640	0.000000106806	0.000000070291	0.000000047785	0.000000033402
23.711825444942	0.005623073333	0.000267765397	0.000044627566	0.000012171154	0.000004369132	0.000001872485	0.000000908706	0.000000483580	0.000000276332	0.000000167110	0.000000105836	0.000000069653	0.000000047351	0.000000033095
23.935799479220	0.005570456648	0.000265259840	0.000044209973	0.000012057265	0.000004328249	0.000001854964	0.000000900203	0.000000479055	0.000000273746	0.000000165546	0.000000104846	0.000000069001	0.000000046908	0.000000032785
24.169914822796	0.005516499926	0.000262690473	0.000043781745	0.000011940476	0.000004286325	0.000001836996	0.000000891484	0.000000474415	0.000000271094	0.000000163942	0.000000103830	0.000000068333	0.000000046454	0.000000032465
24.415821477102	0.005460939885	0.000260044756	0.000043340793	0.000011820216	0.000004243155	0.000001818495	0.000000882505	0.000000469637	0.000000268364	0.000000162291	0.000000102785	0.000000067645	0.000000045986	0.000000032143
24.675539764133	0.005403461671	0.000257307699	0.000042884616	0.000011695804	0.000004198494	0.000001799355	0.000000873216	0.000000464694	0.000000265539	0.000000160583	0.000000101703	0.000000066932	0.000000045501	0.000000031806
24.951578560996	0.005343683287	0.000254461109	0.000042410185	0.000011566414	0.000004152046	0.000001779448	0.000000863556	0.000000459553	0.000000262602	0.000000158807	0.000000100578	0.000000066192	0.000000044998	0.000000031449
25.247106466031	0.005281133246	0.000251482536	0.000041913756	0.000011431024	0.000004103445	0.000001758619	0.000000853448	0.000000454174	0.000000259528	0.000000156948	0.000000099400	0.000000065417	0.000000044472	0.000000031082
25.566208679808	0.005215217282	0.000248343680	0.000041390613	0.000011288349	0.000004052228	0.000001736669	0.000000842795	0.000000448505	0.000000256289	0.000000154989	0.000000098160	0.000000064601	0.000000043916	0.000000030696
25.914289826303	0.005145166402	0.000245007924	0.000040834654	0.000011136724	0.000003997798	0.000001713342	0.000000831475	0.000000442481	0.000000252846	0.000000152907	0.000000096841	0.000000063733	0.000000043326	0.000000030281
26.298741225045	0.005069951151	0.000241426245	0.000040237708	0.000010973920	0.000003939356	0.000001688295	0.000000819320	0.000000436012	0.000000249150	0.000000150672	0.000000095425	0.000000062801	0.000000042693	0.000000029838
26.730127769946	0.004988129293	0.000237529966	0.000039588328	0.000010796817	0.000003875780	0.000001661049	0.000000806097	0.000000428976	0.000000245129	0.000000148240	0.000000093885	0.000000061788	0.000000042004	0.000000029358
27.224515401597	0.004897546618	0.000233216506	0.000038869418	0.000010600750	0.000003805398	0.000001630885	0.000000791459	0.000000421186	0.000000240678	0.000000145548	0.000000092180	0.000000060666	0.000000041241	0.000000028825
27.808742491483	0.004794655255	0.000228316917	0.000038052819	0.000010378042	0.000003725451	0.000001596622	0.000000774831	0.000000412337	0.000000235621	0.000000142490	0.000000090244	0.000000059391	0.000000040376	0.000000028223
28.535553465997	0.004672533634	0.000222501602	0.000037083600	0.000010113709	0.000003630562	0.000001555955	0.000000755096	0.000000401835	0.000000229620	0.000000138861	0.000000087945	0.000000057879	0.000000039347	0.000000027501
29.553189005172	0.004511639448	0.000214839974	0.000035806662	0.000009765453	0.000003505547	0.000001502377	0.000000729095	0.000000387998	0.000000221713	0.000000134079	0.000000084917	0.000000055886	0.000000037992	0.000000026552
30.749942145747	0.004336051518	0.000206478644	0.000034413107	0.000009385393	0.000003369115	0.000001443907	0.000000700719	0.000000372897	0.000000213084	0.000000128861	0.000000081612	0.000000053711	0.000000036514	0.000000025522
31.946695286322	0.004173618966	0.000198743760	0.000033123960	0.000009033807	0.000003242905	0.000001389817	0.000000674470	0.000000358928	0.000000205102	0.000000124034	0.000000078555	0.000000051699	0.000000035146	0.000000024563
33.454754155420	0.003985482384	0.000189784875	0.000031630813	0.000008626585	0.000003096723	0.000001327167	0.000000644066	0.000000342749	0.000000195856	0.000000118443	0.000000075014	0.000000049368	0.000000033561	0.000000023459
34.962813024518	0.003813575677	0.000181598842	0.000030266474	0.000008254493	0.000002963151	0.000001269922	0.000000616286	0.000000327965	0.000000187409	0.000000113334	0.000000071778	0.000000047239	0.000000032113	0.000000022442
36.368816738561	0.003666144387	0.000174578304	0.000029096384	0.000007935377	0.000002848597	0.000001220827	0.000000592460	0.000000315286	0.000000180163	0.000000108953	0.000000069003	0.000000045413	0.000000030873	0.000000021576
37.774820452605	0.003529688076	0.000168080385	0.000028013397	0.000007640017	0.000002742570	0.000001175387	0.000000570409	0.000000303551	0.000000173458	0.000000104897	0.000000066435	0.000000043722	0.000000029723	0.000000020776
38.897591706795	0.003427804331	0.000163228778	0.000027204796	0.000007419490	0.000002663407	0.000001141460	0.000000553944	0.000000294789	0.000000168451	0.000000101869	0.000000064517	0.000000042460	0.000000028865	0.000000020176
40.020362960986	0.003331637283	0.000158649394	0.000026441566	0.000007211336	0.000002588685	0.000001109436	0.000000538403	0.000000286519	0.000000163725	0.000000099011	0.000000062707	0.000000041269	0.000000028054	0.000000019609
41.374923957606	0.003222563828	0.000153455420	0.000025575903	0.000006975246	0.000002503935	0.000001073115	0.000000520776	0.000000277138	0.000000158365	0.000000095770	0.000000060654	0.000000039918	0.000000027136	0.000000018966
42.436348191090	0.003141960584	0.000149617171	0.000024936195	0.000006800780	0.000002441306	0.000001046274	0.000000507751	0.000000270206	0.000000154404	0.000000093375	0.000000059137	0.000000038920	0.000000026459	0.000000018493
43.497772424573	0.003065291069	0.000145966241	0.000024327707	0.000006634829	0.000002381734	0.000001020743	0.000000495361	0.000000263613	0.000000150636	0.000000091096	0.000000057694	0.000000037970	0.000000025812	0.000000018041
44.803896553342	0.002975931640	0.000141711030	0.000023618505	0.000006441410	0.000002312301	0.000000990986	0.000000480920	0.000000255928	0.000000146245	0.000000088440	0.000000056012	0.000000036863	0.000000025059	0.000000017512
45.949449171868	0.002901739536	0.000138178073	0.000023029679	0.000006280822	0.000002254654	0.000000966280	0.000000468930	0.000000249548	0.000000142599	0.000000086236	0.000000054616	0.000000035944	0.000000024435	0.000000017078
47.095001790394	0.002831156774	0.000134816989	0.000022469498	0.000006128045	0.000002199811	0.000000942776	0.000000457524	0.000000243478	0.000000139130	0.000000084138	0.000000053287	0.000000035070	0.000000023840	0.000000016661
48.374426970337	0.002756277266	0.000131251298	0.000021875216	0.000005965968	0.000002141630	0.000000917841	0.000000445423	0.000000237038	0.000000135450	0.000000081913	0.000000051878	0.000000034142	0.000000023210	0.000000016222
49.645859799826	0.002685688875	0.000127889946	0.000021314991	0.000005813179	0.000002086782	0.000000894335	0.000000434016	0.000000230967	0.000000131981	0.000000079815	0.000000050549	0.000000033268	0.000000022616	0.000000015807
50.810008307139	0.002624154921	0.000124959758	0.000020826626	0.000005679989	0.000002038970	0.000000873844	0.000000424072	0.000000225676	0.000000128957	0.000000077986	0.000000049391	0.000000032505	0.000000022098	0.000000015446
51.949613816202	0.002566589500	0.000122218548	0.000020369758	0.000005555389	0.000001994242	0.000000854675	0.000000414769	0.000000220725	0.000000126129	0.000000076275	0.000000048308	0.000000031792	0.000000021613	0.000000015104
53.166546823667	0.002507842644	0.000119421078	0.000019903513	0.000005428231	0.000001948596	0.000000835112	0.000000405275	0.000000215673	0.000000123242	0.000000074529	0.000000047202	0.000000031065	0.000000021118	0.000000014759
54.460619287102	0.002448252243	0.000116583440	0.000019430573	0.000005299247	0.000001902294	0.000000815269	0.000000395645	0.000000210548	0.000000120313	0.000000072759	0.000000046080	0.000000030327	0.000000020616	0.000000014410
55.723768661995	0.002392755130	0.000113940720	0.000018990120	0.000005179124	0.000001859173	0.000000796788	0.000000386677	0.000000205775	0.000000117586	0.000000071109	0.000000045036	0.000000029639	0.000000020149	0.000000014083
56.930127711563	0.002342052244	0.000111526297	0.000018587716	0.000005069377	0.000001819776	0.000000779904	0.000000378483	0.000000201415	0.000000115094	0.000000069602	0.000000044082	0.000000029011	0.000000019722	0.000000013784
58.139015482125	0.002293353821	0.000109207325	0.000018201221	0.000004963969	0.000001781938	0.000000763688	0.000000370613	0.000000197227	0.000000112701	0.000000068155	0.000000043165	0.000000028408	0.000000019312	0.000000013497
59.411363428913	0.002244239580	0.000106868551	0.000017811425	0.000004857661	0.000001743776	0.000000747333	0.000000362676	0.000000193003	0.000000110287	0.000000066696	0.000000042241	0.000000027799	0.000000018898	0.000000013208
60.715138184651	0.002196047597	0.000104573695	0.000017428949	0.000004753350	0.000001706331	0.000000731285	0.000000354888	0.000000188859	0.000000107919	0.000000065263	0.000000041333	0.000000027202	0.000000018493	0.000000012925
61.995056628748	0.002150709114	0.000102414720	0.000017069120	0.000004655215	0.000001671103	0.000000716187	0.000000347561	0.000000184960	0.000000105691	0.000000063916	0.000000040480	0.000000026641	0.000000018110	0.000000012657
63.243712750033	0.002108246457	0.000100392688	0.000016732115	0.000004563304	0.000001638109	0.000000702047	0.000000340699	0.000000181308	0.000000103604	0.000000062654	0.000000039681	0.000000026115	0.000000017753	0.000000012408
64.510886378151	0.002066834620	0.000098420696	0.000016403449	0.000004473668	0.000001605932	0.000000688257	0.000000334007	0.000000177746	0.000000101569	0.000000061423	0.000000038901	0.000000025602	0.000000017405	0.000000012163
65.816994551804	0.002025819232	0.000096467582	0.000016077930	0.000004384890	0.000001574063	0.000000674598	0.000000327379	0.000000174219	0.000000099554	0.000000060204	0.000000038129	0.000000025094	0.000000017059	0.000000011921
67.138580097174	0.001985942109	0.000094568672	0.000015761445	0.000004298576	0.000001543079	0.000000661319	0.000000320934	0.000000170790	0.000000097594	0.000000059019	0.000000037379	0.000000024600	0.000000016724	0.000000011689
68.438484638340	0.001948221590	0.000092772457	0.000015462076	0.000004216930	0.000001513770	0.000000648758	0.000000314839	0.000000167546	0.000000095740	0.000000057898	0.000000036669	0.000000024133	0.000000016406	0.000000011466
69.728693420341	0.001912173121	0.000091055863	0.000015175977	0.000004138903	0.000001485760	0.000000636754	0.000000309013	0.000000164446	0.000000093969	0.000000056827	0.000000035990	0.000000023686	0.000000016102	0.000000011254
71.035886218518	0.001876985569	0.000089380265	0.000014896711	0.000004062739	0.000001458419	0.000000625037	0.000000303327	0.000000161419	0.000000092240	0.000000055781	0.000000035328	0.000000023250	0.000000015806	0.000000011046
72.370556382930	0.001842369881	0.000087731899	0.000014621983	0.000003987814	0.000001431523	0.000000613510	0.000000297733	0.000000158443	0.000000090539	0.000000054753	0.000000034677	0.000000022821	0.000000015514	0.000000010843
73.706761540218	0.001808970175	0.000086141437	0.000014356906	0.000003915520	0.000001405571	0.000000602388	0.000000292335	0.000000155570	0.000000088897	0.000000053760	0.000000034048	0.000000022408	0.000000015233	0.000000010646
75.032075335297	0.001777017799	0.000084619895	0.000014103316	0.000003846359	0.000001380744	0.000000591748	0.000000287172	0.000000152822	0.000000087327	0.000000052810	0.000000033447	0.000000022012	0.000000014964	0.000000010459
76.354679799311	0.001746236559	0.000083154122	0.000013859020	0.000003779733	0.000001356827	0.000000581497	0.000000282197	0.000000150175	0.000000085814	0.000000051896	0.000000032867	0.000000021631	0.000000014705	0.000000010277
77.695120700825	0.001716109482	0.000081719499	0.000013619917	0.000003714523	0.000001333418	0.000000571465	0.000000277329	0.000000147584	0.000000084334	0.000000051000	0.000000032300	0.000000021257	0.000000014451	0.000000010101
79.049150326247	0.001686714314	0.000080319729	0.000013386622	0.000003650897	0.000001310578	0.000000561676	0.000000272578	0.000000145056	0.000000082889	0.000000050127	0.000000031747	0.000000020893	0.000000014204	0.000000009927
80.404179257306	0.001658288594	0.000078966124	0.000013161021	0.000003589369	0.000001288492	0.000000552211	0.000000267985	0.000000142612	0.000000081492	0.000000049282	0.000000031212	0.000000020541	0.000000013964	0.000000009761
81.751599035679	0.001630956885	0.000077664614	0.000012944102	0.000003530210	0.000001267255	0.000000543109	0.000000263568	0.000000140261	0.000000080149	0.000000048470	0.000000030697	0.000000020203	0.000000013734	0.000000009599
83.103863289752	0.001604417990	0.000076400857	0.000012733476	0.000003472766	0.000001246634	0.000000534272	0.000000259279	0.000000137979	0.000000078845	0.000000047681	0.000000030198	0.000000019874	0.000000013510	0.000000009443
84.467614896592	0.001578514245	0.000075167345	0.000012527891	0.000003416697	0.000001226507	0.000000525646	0.000000255093	0.000000135751	0.000000077572	0.000000046911	0.000000029710	0.000000019553	0.000000013292	0.000000009291
85.841182422095	0.001553256020	0.000073964572	0.000012327429	0.000003362026	0.000001206881	0.000000517235	0.000000251011	0.000000133579	0.000000076331	0.000000046161	0.000000029235	0.000000019240	0.000000013080	0.000000009142
87.212504485160	0.001528832753	0.000072801560	0.000012133593	0.000003309162	0.000001187904	0.000000509102	0.000000247064	0.000000131479	0.000000075131	0.000000045435	0.000000028775	0.000000018938	0.000000012874	0.000000008998
88.582962533948	0.001505180336	0.000071675254	0.000011945876	0.000003257966	0.000001169526	0.000000501226	0.000000243242	0.000000129444	0.000000073968	0.000000044732	0.000000028330	0.000000018645	0.000000012675	0.000000008858
89.957696464608	0.001482178163	0.000070579913	0.000011763319	0.000003208178	0.000001151654	0.000000493566	0.000000239525	0.000000127466	0.000000072838	0.000000044048	0.000000027897	0.000000018360	0.000000012481	0.000000008723
91.342821279705	0.001459702377	0.000069509637	0.000011584939	0.000003159529	0.000001134190	0.000000486081	0.000000235892	0.000000125533	0.000000071733	0.000000043380	0.000000027474	0.000000018081	0.000000012292	0.000000008592
92.731779379536	0.001437838616	0.000068468506	0.000011411418	0.000003112205	0.000001117202	0.000000478801	0.000000232359	0.000000123653	0.000000070659	0.000000042731	0.000000027063	0.000000017811	0.000000012108	0.000000008464
94.121276753233	0.001416612034	0.000067457716	0.000011242953	0.000003066260	0.000001100709	0.000000471732	0.000000228929	0.000000121828	0.000000069616	0.000000042100	0.000000026663	0.000000017548	0.000000011929	0.000000008339
95.510505845583	0.001396006985	0.000066476523	0.000011079421	0.000003021660	0.000001084699	0.000000464871	0.000000225599	0.000000120056	0.000000068603	0.000000041487	0.000000026275	0.000000017292	0.000000011755	0.000000008216
96.906167207519	0.001375901423	0.000065519115	0.000010919853	0.000002978142	0.000001069076	0.000000458176	0.000000222350	0.000000118327	0.000000067615	0.000000040890	0.000000025897	0.000000017043	0.000000011586	0.000000008098
98.307502996558	0.001356288475	0.000064585165	0.000010764194	0.000002935689	0.000001053837	0.000000451645	0.000000219180	0.000000116640	0.000000066651	0.000000040307	0.000000025528	0.000000016800	0.000000011421	0.000000007983
99.712754315484	0.001337174309	0.000063674967	0.000010612495	0.000002894317	0.000001038985	0.000000445279	0.000000216092	0.000000114996	0.000000065712	0.000000039739	0.000000025168	0.000000016564	0.000000011260	0.000000007870
100.000000000000	0.001333333333	0.000063492063	0.000010582011	0.000002886003	0.000001036001	0.000000444000	0.000000215471	0.000000114666	0.000000065523	0.000000039625	0.000000025096	0.000000016516	0.000000011228	0.000000007847


==> anc/expansion_coeffs_exact_rank_1_t0_0.05.dat <==
0.050000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
0.050273436742	-0.001087817807	-0.000052006001	-0.000008667667	-0.000002363909	-0.000000848583	-0.000000363678	-0.000000176491	-0.000000093922	-0.000000053670	-0.000000032456	-0.000000020556	-0.000000013528	-0.000000009197	-0.000000006429
0.050855215514	-0.003363281058	-0.000162195599	-0.000027032836	-0.000007372592	-0.000002646571	-0.000001134245	-0.000000550442	-0.000000292925	-0.000000167386	-0.000000101226	-0.000000064110	-0.000000042192	-0.000000028683	-0.000000020050
0.051505267122	-0.005844129939	-0.000284708200	-0.000047454052	-0.000012942015	-0.000004645851	-0.000001991079	-0.000000966259	-0.000000514208	-0.000000293833	-0.000000177694	-0.000000112539	-0.000000074064	-0.000000050350	-0.000000035193
0.052231850311	-0.008541953602	-0.000421074407	-0.000070192174	-0.000019143331	-0.000006871965	-0.000002945128	-0.000001429253	-0.000000760597	-0.000000434627	-0.000000262837	-0.000000166464	-0.000000109553	-0.000000074476	-0.000000052049
0.053048388600	-0.011481826978	-0.000573825757	-0.000095682437	-0.000026095282	-0.000009367537	-0.000004014659	-0.000001948290	-0.000001036809	-0.000000592463	-0.000000358288	-0.000000226915	-0.000000149337	-0.000000101522	-0.000000070960
0.053966086429	-0.014673458531	-0.000745118880	-0.000124311228	-0.000033903403	-0.000012170453	-0.000005215909	-0.000002531250	-0.000001347039	-0.000000769737	-0.000000465493	-0.000000294812	-0.000000194021	-0.000000131897	-0.000000092190
0.054985345247	-0.018083818483	-0.000935148306	-0.000156158451	-0.000042589949	-0.000015288705	-0.000006552302	-0.000003179794	-0.000001692171	-0.000000966955	-0.000000584759	-0.000000370347	-0.000000243732	-0.000000165692	-0.000000115813
0.056088911090	-0.021623086772	-0.001140858202	-0.000190784228	-0.000052036040	-0.000018679630	-0.000008005556	-0.000003885049	-0.000002067482	-0.000001181418	-0.000000714454	-0.000000452488	-0.000000297790	-0.000000202438	-0.000000141486
0.057251730202	-0.025187628490	-0.001357725273	-0.000227519720	-0.000062061352	-0.000022278531	-0.000009547943	-0.000004633560	-0.000002465813	-0.000001409036	-0.000000852104	-0.000000539666	-0.000000355162	-0.000000241444	-0.000000168757
0.058456990271	-0.028712185780	-0.001582690189	-0.000265951394	-0.000072556553	-0.000026046240	-0.000011162678	-0.000005417182	-0.000002882828	-0.000001647330	-0.000000996211	-0.000000630933	-0.000000415230	-0.000000282278	-0.000000197302
0.059697915854	-0.032169025641	-0.001814469602	-0.000305973153	-0.000083497937	-0.000029974414	-0.000012846190	-0.000006234181	-0.000003317605	-0.000001895774	-0.000001146456	-0.000000726089	-0.000000477852	-0.000000324851	-0.000000227057
0.060972936229	-0.035548330542	-0.002052654893	-0.000347635875	-0.000094906825	-0.000034071008	-0.000014601900	-0.000007086217	-0.000003771028	-0.000002154873	-0.000001303144	-0.000000825324	-0.000000543162	-0.000000369254	-0.000000258101
0.062282480073	-0.038846717760	-0.002297118239	-0.000391046845	-0.000106822568	-0.000038350663	-0.000016436103	-0.000007976347	-0.000004244723	-0.000002425556	-0.000001466838	-0.000000928997	-0.000000611391	-0.000000415632	-0.000000290519
0.063627568122	-0.042062629402	-0.002547753771	-0.000436324101	-0.000119290476	-0.000042830462	-0.000018356163	-0.000008908146	-0.000004740592	-0.000002708910	-0.000001638194	-0.000001037522	-0.000000682814	-0.000000464191	-0.000000324454
0.065009255506	-0.045194736471	-0.002804377572	-0.000483576572	-0.000132356694	-0.000047528198	-0.000020369784	-0.000009885357	-0.000005260629	-0.000003006074	-0.000001817902	-0.000001151337	-0.000000757717	-0.000000515107	-0.000000360021
0.066428436447	-0.048241526487	-0.003066696530	-0.000532895270	-0.000146065959	-0.000052461699	-0.000022484735	-0.000010911760	-0.000005806845	-0.000003318197	-0.000002006657	-0.000001270882	-0.000000836392	-0.000000568589	-0.000000397444
0.067885809067	-0.051201340129	-0.003334308690	-0.000584349596	-0.000160460617	-0.000057648597	-0.000024708785	-0.000011991141	-0.000006381256	-0.000003646432	-0.000002205154	-0.000001396597	-0.000000919127	-0.000000624832	-0.000000436749
0.069381915155	-0.054072558098	-0.003606719067	-0.000637986415	-0.000175580228	-0.000063106317	-0.000027049722	-0.000013127308	-0.000006985892	-0.000003991939	-0.000002414097	-0.000001528927	-0.000001006217	-0.000000684039	-0.000000478159
0.070917213290	-0.056853806297	-0.003883362545	-0.000693830790	-0.000191461483	-0.000068852170	-0.000029515434	-0.000014324139	-0.000007622819	-0.000004355899	-0.000002634199	-0.000001668325	-0.000001097953	-0.000000746394	-0.000000521683
0.072492160360	-0.059544117794	-0.004163628462	-0.000751887651	-0.000208138260	-0.000074903473	-0.000032114007	-0.000015585633	-0.000008294176	-0.000004739534	-0.000002866200	-0.000001815259	-0.000001194658	-0.000000812135	-0.000000567645
0.074107285157	-0.062143027191	-0.004446883107	-0.000812143842	-0.000225641697	-0.000081277654	-0.000034853813	-0.000016915973	-0.000009002202	-0.000005144127	-0.000003110876	-0.000001970220	-0.000001296638	-0.000000881466	-0.000000616064
0.075763244729	-0.064650596628	-0.004732487903	-0.000874570105	-0.000244000182	-0.000087992308	-0.000037743588	-0.000018319570	-0.000009749269	-0.000005571035	-0.000003369047	-0.000002133728	-0.000001404243	-0.000000954596	-0.000000667215
0.077460860929	-0.067067387512	-0.005019812576	-0.000939122767	-0.000263239244	-0.000095065178	-0.000040792471	-0.000019801106	-0.000010537905	-0.000006021709	-0.000003641591	-0.000002306340	-0.000001517846	-0.000001031844	-0.000000721157
0.079201140781	-0.069394399557	-0.005308243931	-0.001005745116	-0.000283381341	-0.000102514078	-0.000044010027	-0.000021365562	-0.000011370817	-0.000006497704	-0.000003929451	-0.000002488653	-0.000001637828	-0.000001113405	-0.000000778168
0.080985289712	-0.071633000366	-0.005597191917	-0.001074368683	-0.000304445635	-0.000110356776	-0.000047406236	-0.000023018238	-0.000012250907	-0.000007000693	-0.000004233642	-0.000002681309	-0.000001764623	-0.000001199613	-0.000000838481
0.082814731425	-0.073784866488	-0.005886095260	-0.001144914869	-0.000326447909	-0.000118610910	-0.000050991505	-0.000024764781	-0.000013181299	-0.000007532482	-0.000004555258	-0.000002885002	-0.000001898677	-0.000001290737	-0.000000902096
0.084691151992	-0.075851951877	-0.006174429169	-0.001217297515	-0.000349400838	-0.000127294006	-0.000054776711	-0.000026611233	-0.000014165368	-0.000008095035	-0.000004895494	-0.000003100490	-0.000002040493	-0.000001387143	-0.000000969571
0.086616587651	-0.077836492382	-0.006461717279	-0.001291427065	-0.000373314884	-0.000136423735	-0.000058773343	-0.000028564132	-0.000015206814	-0.000008690511	-0.000005255665	-0.000003328610	-0.000002190629	-0.000001489218	-0.000001040882
0.088593574395	-0.079741045471	-0.006747548978	-0.001367216833	-0.000398200053	-0.000146018504	-0.000062993797	-0.000030630679	-0.000016309758	-0.000009321334	-0.000005637254	-0.000003570301	-0.000002349696	-0.000001597344	-0.000001116486
0.090625371481	-0.081568553991	-0.007031601655	-0.001444591517	-0.000424068680	-0.000156098497	-0.000067451864	-0.000032819017	-0.000017478914	-0.000009990293	-0.000006041970	-0.000003826653	-0.000002518410	-0.000001712049	-0.000001196687
0.092716261328	-0.083322413978	-0.007313665560	-0.001523497582	-0.000450939232	-0.000166687195	-0.000072163465	-0.000035138627	-0.000018719812	-0.000010700676	-0.000006471833	-0.000004098954	-0.000002697627	-0.000001833880	-0.000001281835
0.094871917615	-0.085006522358	-0.007593667453	-0.001603914536	-0.000478840896	-0.000177813351	-0.000077147605	-0.000037600849	-0.000020039111	-0.000011456464	-0.000006929301	-0.000004388774	-0.000002888382	-0.000001963567	-0.000001372489
0.097099824495	-0.086625281637	-0.007871688462	-0.001685865745	-0.000507818565	-0.000189513293	-0.000082427549	-0.000040219534	-0.000021444973	-0.000012262556	-0.000007417401	-0.000004698048	-0.000003091955	-0.000002101970	-0.000001469266
0.099409721568	-0.088183542546	-0.008147971383	-0.001769427044	-0.000537937582	-0.000201833351	-0.000088032123	-0.000043011782	-0.000022947508	-0.000013125040	-0.000007939912	-0.000005029195	-0.000003309944	-0.000002250157	-0.000001572810
0.101814032293	-0.089686465350	-0.008422911781	-0.001854730906	-0.000569287376	-0.000214832072	-0.000093997015	-0.000045998724	-0.000024559250	-0.000014051501	-0.000008501552	-0.000005385250	-0.000003544363	-0.000002409539	-0.000001684221
0.104328186744	-0.091139268520	-0.008697024147	-0.001941962577	-0.000601982443	-0.000228581530	-0.000100365767	-0.000049206201	-0.000026295608	-0.000015051306	-0.000009108175	-0.000005769975	-0.000003797695	-0.000002581789	-0.000001804548
0.106970636583	-0.092546803565	-0.008970866807	-0.002031341456	-0.000636157715	-0.000243166411	-0.000107189839	-0.000052665024	-0.000028175115	-0.000016135802	-0.000009766902	-0.000006187975	-0.000004073020	-0.000002769034	-0.000001935401
0.109762132306	-0.093912850266	-0.009244896712	-0.002123075595	-0.000671952739	-0.000258678180	-0.000114526377	-0.000056410111	-0.000030219093	-0.000017318183	-0.000010486079	-0.000006644664	-0.000004373945	-0.000002973724	-0.000002078692
0.112723490848	-0.095239007154	-0.009519214519	-0.002217271068	-0.000709475738	-0.000275199789	-0.000122431341	-0.000060477227	-0.000032450017	-0.000018612624	-0.000011274779	-0.000007145973	-0.000004704415	-0.000003198522	-0.000002235794
0.115870944354	-0.096523210051	-0.009793185153	-0.002313783297	-0.000748739225	-0.000292776027	-0.000130945120	-0.000064895662	-0.000034887598	-0.000020032073	-0.000012141506	-0.000007697549	-0.000005068265	-0.000003446140	-0.000002408946
0.119209412369	-0.097758552129	-0.010065059466	-0.002412046603	-0.000789578166	-0.000311372666	-0.000140071420	-0.000069676916	-0.000037542491	-0.000021584608	-0.000013091982	-0.000008303367	-0.000005468263	-0.000003718522	-0.000002599439
0.122728025786	-0.098934099452	-0.010331992300	-0.002511028359	-0.000831611170	-0.000330851211	-0.000149762029	-0.000074805712	-0.000040410969	-0.000023270232	-0.000014127185	-0.000008964472	-0.000005905266	-0.000004016297	-0.000002807783
0.126405063318	-0.100038886149	-0.010590833885	-0.002609478780	-0.000874327377	-0.000351000751	-0.000159929075	-0.000080245018	-0.000043477170	-0.000025081987	-0.000015243953	-0.000009679355	-0.000006378520	-0.000004339025	-0.000003033773
0.130221648950	-0.101066657735	-0.010839270386	-0.002706363334	-0.000917268620	-0.000371619921	-0.000170484173	-0.000085955898	-0.000046723798	-0.000027012076	-0.000016438693	-0.000010446308	-0.000006887162	-0.000004686285	-0.000003277123
0.134172537481	-0.102017267168	-0.011076334955	-0.002801108002	-0.000960150901	-0.000392578458	-0.000181370550	-0.000091914909	-0.000050141939	-0.000029057656	-0.000017710940	-0.000011265690	-0.000007431747	-0.000005058604	-0.000003538101
0.138267435324	-0.102894653657	-0.011302105367	-0.002893538746	-0.001002857652	-0.000413821113	-0.000192567600	-0.000098117482	-0.000053733327	-0.000031222315	-0.000019064338	-0.000012140597	-0.000008014751	-0.000005457887	-0.000003818429
0.142527269078	-0.103704228125	-0.011517163016	-0.002983703047	-0.001045373765	-0.000435341280	-0.000204079538	-0.000104572671	-0.000057507741	-0.000033514701	-0.000020505870	-0.000013076420	-0.000008640210	-0.000005887128	-0.000004120146
0.146980696705	-0.104451228922	-0.011722207712	-0.003071728276	-0.001087727623	-0.000457155515	-0.000215923460	-0.000111297215	-0.000061479882	-0.000035946806	-0.000022044883	-0.000014080254	-0.000009313450	-0.000006350321	-0.000004446178
0.151662444892	-0.105140008240	-0.011917865345	-0.003157744003	-0.001129957032	-0.000479287758	-0.000228121672	-0.000118311645	-0.000065667331	-0.000038532852	-0.000023692464	-0.000015160545	-0.000010040835	-0.000006852175	-0.000004800375
0.156613176866	-0.105773814193	-0.012104610305	-0.003241845978	-0.001172092045	-0.000501760945	-0.000240697493	-0.000125638138	-0.000070089439	-0.000041288736	-0.000025461176	-0.000016326988	-0.000010829726	-0.000007398388	-0.000005186826
0.161880385978	-0.106354763076	-0.012282738250	-0.003324079823	-0.001214146200	-0.000524592426	-0.000253672875	-0.000133299315	-0.000074766751	-0.000044231779	-0.000027364979	-0.000017590535	-0.000011688596	-0.000007995258	-0.000005610224
0.167520021524	-0.106883849741	-0.012452353959	-0.003404431356	-0.001256110671	-0.000547790680	-0.000267066640	-0.000141317331	-0.000079720588	-0.000047380591	-0.000029419250	-0.000018963481	-0.000012627089	-0.000008650416	-0.000006076739
0.173598710768	-0.107360927221	-0.012613356389	-0.003482816186	-0.001297947947	-0.000571351641	-0.000280892397	-0.000149712752	-0.000084972492	-0.000050754839	-0.000031640738	-0.000020459538	-0.000013656149	-0.000009372432	-0.000006592754
0.180196434079	-0.107784621992	-0.012765410077	-0.003559063334	-0.001339582243	-0.000595253033	-0.000295155205	-0.000158502622	-0.000090543145	-0.000054374704	-0.000034047337	-0.000022093773	-0.000014788089	-0.000010171191	-0.000007166469
0.187409217566	-0.108152166854	-0.012907893505	-0.003632887299	-0.001380883181	-0.000619444520	-0.000309845527	-0.000167696741	-0.000096450106	-0.000058259525	-0.000036657312	-0.000023882212	-0.000016036425	-0.000011057827	-0.000007806555
0.195350508359	-0.108459154444	-0.013039814950	-0.003703841237	-0.001421637580	-0.000643830051	-0.000324927945	-0.000177290372	-0.000102703085	-0.000062424755	-0.000039487358	-0.000025840621	-0.000017415071	-0.000012044068	-0.000008522988
0.204147774707	-0.108699282450	-0.013159692726	-0.003771243618	-0.001461502482	-0.000668237019	-0.000340320548	-0.000187250302	-0.000109294453	-0.000066875478	-0.000042548167	-0.000027981482	-0.000018936343	-0.000013141338	-0.000009325439
0.213927263815	-0.108864356982	-0.013265432759	-0.003834083216	-0.001499937138	-0.000692368240	-0.000355860975	-0.000197490733	-0.000116182047	-0.000071594107	-0.000045835609	-0.000030307651	-0.000020606356	-0.000014356744	-0.000010221755
0.224778926373	-0.108945190045	-0.013354345679	-0.003890961438	-0.001536141466	-0.000715750036	-0.000371265364	-0.000207841615	-0.000123265032	-0.000076522098	-0.000049316920	-0.000032801945	-0.000022417229	-0.000015687907	-0.000011211774
0.236711324560	-0.108934089342	-0.013423591142	-0.003940234766	-0.001569099400	-0.000737737938	-0.000386119551	-0.000218035011	-0.000130369628	-0.000081546791	-0.000052919298	-0.000035417604	-0.000024339213	-0.000017116174	-0.000012284539
0.249646670794	-0.108828007498	-0.013471118147	-0.003980478878	-0.001597832230	-0.000757661129	-0.000399963121	-0.000227754299	-0.000137277731	-0.000086517765	-0.000056538918	-0.000038082940	-0.000026322769	-0.000018607271	-0.000013416227
0.263488885932	-0.108629170863	-0.013496359183	-0.004010962144	-0.001621715425	-0.000775034912	-0.000412432975	-0.000236731920	-0.000143793917	-0.000091293017	-0.000060072924	-0.000040723605	-0.000028314253	-0.000020122562	-0.000014578794
0.278197024423	-0.108342383146	-0.013499952367	-0.004031650275	-0.001640545494	-0.000789633959	-0.000423327747	-0.000244801852	-0.000149786671	-0.000095770739	-0.000063443650	-0.000043280934	-0.000030269688	-0.000021629219	-0.000015748514
0.293799699693	-0.107972157393	-0.013482987020	-0.004042869634	-0.001654374366	-0.000801408250	-0.000432565215	-0.000251878734	-0.000155178971	-0.000099885871	-0.000066598161	-0.000045712874	-0.000032156191	-0.000023101937	-0.000016905593
0.310373929837	-0.107521540254	-0.013446497014	-0.004045023183	-0.001663341246	-0.000810380774	-0.000440118862	-0.000257917964	-0.000159922894	-0.000103593764	-0.000069497629	-0.000047986990	-0.000033947380	-0.000024519497	-0.000018033279
0.328023595299	-0.106992095001	-0.013391293510	-0.004038467948	-0.001667589148	-0.000816591607	-0.000445980419	-0.000262890494	-0.000163982544	-0.000106858537	-0.000072109325	-0.000050074887	-0.000035619364	-0.000025862419	-0.000019115522
0.346865804280	-0.106384279215	-0.013317972356	-0.004023491654	-0.001667240893	-0.000820078719	-0.000450145621	-0.000266772576	-0.000167326778	-0.000109647928	-0.000074402970	-0.000051949626	-0.000037148978	-0.000027111014	-0.000020136727
0.367021825953	-0.105697914195	-0.013226985774	-0.004000331204	-0.001662402427	-0.000820876831	-0.000452612045	-0.000269543700	-0.000169927539	-0.000111932059	-0.000076349843	-0.000053585070	-0.000038513212	-0.000028245717	-0.000021079633
0.388608661989	-0.104932699013	-0.013118738790	-0.003969208186	-0.001653177872	-0.000819024398	-0.000453382635	-0.000271188555	-0.000171761087	-0.000113684289	-0.000077923438	-0.000054956421	-0.000039689700	-0.000029246590	-0.000021927515
0.411728786825	-0.104088792037	-0.012993701354	-0.003930373565	-0.001639690707	-0.000814574896	-0.000452472323	-0.000271701262	-0.000172810908	-0.000114883344	-0.000079101090	-0.000056041509	-0.000040657763	-0.000030095081	-0.000022663825
0.436457139587	-0.103167465804	-0.012852532023	-0.003884158205	-0.001622108701	-0.000807610746	-0.000449916608	-0.000271091096	-0.000173071791	-0.000115516370	-0.000079866342	-0.000056822659	-0.000041399897	-0.000030774540	-0.000023273170
0.462826528564	-0.102171767725	-0.012696198990	-0.003831022841	-0.001600669149	-0.000798257846	-0.000445780795	-0.000269388845	-0.000172554484	-0.000115582514	-0.000080211804	-0.000057289039	-0.000041903717	-0.000031272154	-0.000023742644
0.490815398896	-0.101107009270	-0.012526065982	-0.003771594154	-0.001575697677	-0.000786696805	-0.000440167471	-0.000266652217	-0.000171289855	-0.000115096265	-0.000080141923	-0.000057438995	-0.000042163987	-0.000031580858	-0.000024064696
0.520344045945	-0.099980832135	-0.012343898302	-0.003706668499	-0.001547611134	-0.000773165344	-0.000433218650	-0.000262967838	-0.000169330795	-0.000114089277	-0.000079674707	-0.000057281688	-0.000042184108	-0.000031700269	-0.000024236818
0.551283985014	-0.098802682229	-0.012151760063	-0.003637170831	-0.001516897768	-0.000757947579	-0.000425109639	-0.000258447699	-0.000166750211	-0.000112609340	-0.000078841347	-0.000056837112	-0.000041976468	-0.000031637556	-0.000024261845
0.583479100719	-0.097582796872	-0.011951823604	-0.003564076406	-0.001484077716	-0.000741351389	-0.000416035008	-0.000253220007	-0.000163634892	-0.000110716201	-0.000077683347	-0.000056134182	-0.000041561094	-0.000031406368	-0.000024149346
0.616770561277	-0.096331083929	-0.011746161133	-0.003488323338	-0.001449657532	-0.000723681441	-0.000406191147	-0.000247417262	-0.000160077037	-0.000108475395	-0.000076247975	-0.000055207305	-0.000040963203	-0.000031025270	-0.000023913646
0.651016382053	-0.095056289682	-0.011536591333	-0.003410746236	-0.001414094301	-0.000705216970	-0.000395761256	-0.000241165510	-0.000156166268	-0.000105952153	-0.000074583515	-0.000054092660	-0.000040210083	-0.000030515077	-0.000023569442
0.686101381408	-0.093765620285	-0.011324611012	-0.003332044466	-0.001377777010	-0.000686199273	-0.000384906226	-0.000234577359	-0.000151984102	-0.000103206941	-0.000072735633	-0.000052825204	-0.000039328792	-0.000029896554	-0.000023132857
0.721938762642	-0.092464740300	-0.011111397525	-0.003252780252	-0.001341023497	-0.000666828446	-0.000373761475	-0.000227749039	-0.000147601289	-0.000100293076	-0.000070745256	-0.000051436800	-0.000038344429	-0.000029190013	-0.000022620748
0.758466915081	-0.091157977167	-0.010897850166	-0.003173394024	-0.001304086914	-0.000647266087	-0.000362437867	-0.000220760404	-0.000143077341	-0.000097256019	-0.000068647765	-0.000049955373	-0.000037279244	-0.000028413074	-0.000022047833
0.795644563256	-0.089848589007	-0.010684643794	-0.003094225898	-0.001267166036	-0.000627640710	-0.000351024643	-0.000213676517	-0.000138461330	-0.000094133704	-0.000066473030	-0.000048404794	-0.000036152568	-0.000027581630	-0.000021426510
0.833446045987	-0.088539016831	-0.010472279668	-0.003015536786	-0.001230415899	-0.000608053702	-0.000339592971	-0.000206549820	-0.000133793227	-0.000090957352	-0.000064245893	-0.000046805102	-0.000034980701	-0.000026709151	-0.000020767785
0.871857417934	-0.087231091831	-0.010261127755	-0.002937526413	-0.001193957185	-0.000588584778	-0.000328199327	-0.000199422322	-0.000129105351	-0.000087752443	-0.000061986810	-0.000045172966	-0.000033777399	-0.000025806915	-0.000020081864
0.910873495986	-0.085926194107	-0.010051459632	-0.002860347656	-0.001157883871	-0.000569296560	-0.000316888432	-0.000192327562	-0.000124423723	-0.000084539657	-0.000059712526	-0.000043522127	-0.000032554107	-0.000024884658	-0.000019376543
0.950495713647	-0.084625370239	-0.009843473293	-0.002784117550	-0.001122269257	-0.000550238263	-0.000305695665	-0.000185292269	-0.000119769234	-0.000081335725	-0.000057436679	-0.000041863873	-0.000031320234	-0.000023950252	-0.000018658312
0.990730603246	-0.083329418947	-0.009637311571	-0.002708925632	-0.001087170605	-0.000531448597	-0.000294649009	-0.000178337716	-0.000115158625	-0.000078154145	-0.000055170353	-0.000040207424	-0.000030083518	-0.000023010254	-0.000017932868
1.031588741267	-0.082038953107	-0.009433075735	-0.002634840193	-0.001052632700	-0.000512958030	-0.000283770587	-0.000171480818	-0.000110605293	-0.000075005786	-0.000052922524	-0.000038560297	-0.000028850372	-0.000022070239	-0.000017205524
1.073084027333	-0.080754444663	-0.009230835567	-0.002561912982	-0.001018690562	-0.000494790548	-0.000273077881	-0.000164735012	-0.000106119944	-0.000071899390	-0.000050700454	-0.000036928613	-0.000027625977	-0.000021134660	-0.000016478627
1.115233201179	-0.079476257283	-0.009030636834	-0.002490182752	-0.000985371532	-0.000476965021	-0.000262584690	-0.000158110953	-0.000101711119	-0.000068841971	-0.000048510006	-0.000035317334	-0.000026414609	-0.000020207080	-0.000015757890
1.158055530175	-0.078204670242	-0.008832506897	-0.002419677948	-0.000952696869	-0.000459496277	-0.000252301885	-0.000151617079	-0.000097385623	-0.000065839153	-0.000046355903	-0.000033730471	-0.000025219684	-0.000019290485	-0.000015043249
1.201572621324	-0.076939895984	-0.008636458933	-0.002350418747	-0.000920682982	-0.000442395927	-0.000242238012	-0.000145260054	-0.000093148867	-0.000062895439	-0.000044241950	-0.000032171286	-0.000024044037	-0.000018387369	-0.000014338993
1.245808325353	-0.075682093111	-0.008442495146	-0.002282418632	-0.000889342385	-0.000425673030	-0.000232399769	-0.000139045129	-0.000089005148	-0.000060014429	-0.000042171209	-0.000030642403	-0.000022889949	-0.000017499986	-0.000013645254
1.290788711482	-0.074431376038	-0.008250609224	-0.002215685596	-0.000858684445	-0.000409334604	-0.000222792378	-0.000132976428	-0.000084957869	-0.000057199003	-0.000040146145	-0.000029145949	-0.000021759201	-0.000016629408	-0.000012963727
1.336542098534	-0.073187822161	-0.008060788239	-0.002150223080	-0.000828715951	-0.000393386037	-0.000213419896	-0.000127057179	-0.000081009723	-0.000054451460	-0.000038168746	-0.000027683651	-0.000020653390	-0.000015777342	-0.000012297482
1.383099133154	-0.071951477187	-0.007873014116	-0.002086030698	-0.000799441568	-0.000377831408	-0.000204285450	-0.000121289899	-0.000077162837	-0.000051773641	-0.000036240612	-0.000026256912	-0.000019573682	-0.000014944804	-0.000011645152
1.430492909715	-0.070722359057	-0.007687264777	-0.002023104803	-0.000770864189	-0.000362673740	-0.000195391433	-0.000115676541	-0.000073418892	-0.000049167021	-0.000034363047	-0.000024866878	-0.000018521132	-0.000014132668	-0.000011008392
1.478759129236	-0.069500460768	-0.007503515039	-0.001961438931	-0.000742985201	-0.000347915204	-0.000186739657	-0.000110218620	-0.000069779210	-0.000046632785	-0.000032537111	-0.000023514484	-0.000017496545	-0.000013341621	-0.000010387377
1.527936296622	-0.068285752346	-0.007321737306	-0.001901024142	-0.000715804696	-0.000333557274	-0.000178331477	-0.000104917298	-0.000066244839	-0.000044171889	-0.000030763671	-0.000022200509	-0.000016500612	-0.000012572166	-0.000009783808
1.578065957424	-0.067078182129	-0.007141902118	-0.001841849290	-0.000689321628	-0.000319600853	-0.000170167892	-0.000099773475	-0.000062816607	-0.000041785111	-0.000029043447	-0.000020925612	-0.000015533904	-0.000011825191	-0.000009196768
1.629192976909	-0.065877677462	-0.006963978566	-0.001783901227	-0.000663533928	-0.000306046362	-0.000162249621	-0.000094787839	-0.000059495174	-0.000039473084	-0.000027377039	-0.000019690343	-0.000014596913	-0.000011100774	-0.000008627685
1.681365865711	-0.064684144905	-0.006787934607	-0.001727164966	-0.000638438590	-0.000292893821	-0.000154577167	-0.000089960926	-0.000056281068	-0.000037236332	-0.000025764956	-0.000018495178	-0.000013690132	-0.000010399378	-0.000008076366
1.734637157908	-0.063497469992	-0.006613737300	-0.001671623800	-0.000614031726	-0.000280142891	-0.000147150867	-0.000085293155	-0.000053174721	-0.000035075293	-0.000024207626	-0.000017340523	-0.000012813858	-0.000009721364	-0.000007543717
1.789063848790	-0.062317516592	-0.006441352965	-0.001617259389	-0.000590308601	-0.000267792920	-0.000139970933	-0.000080784870	-0.000050176494	-0.000032990337	-0.000022705423	-0.000016226743	-0.000011968441	-0.000009067020	-0.000007028810
1.844707902102	-0.061144125866	-0.006270747281	-0.001564051825	-0.000567263647	-0.000255842960	-0.000133037482	-0.000076436362	-0.000047286700	-0.000030981785	-0.000021258670	-0.000015154154	-0.000011154228	-0.000008436818	-0.000006532703
1.901636838180	-0.059977114827	-0.006101885332	-0.001511979675	-0.000544890461	-0.000244291788	-0.000126350564	-0.000072247901	-0.000044505625	-0.000029049921	-0.000019867653	-0.000014123034	-0.000010371463	-0.000007830897	-0.000006056328
1.959924417299	-0.058816274501	-0.005934731594	-0.001461020006	-0.000523181796	-0.000233137899	-0.000119910180	-0.000068219759	-0.000041833551	-0.000027195012	-0.000018532630	-0.000013133625	-0.000009620355	-0.000007249194	-0.000005597285
2.019651435686	-0.057661367651	-0.005769249889	-0.001411148398	-0.000502129527	-0.000222379508	-0.000113716302	-0.000064352235	-0.000039270773	-0.000025417316	-0.000017253837	-0.000012186169	-0.000008901127	-0.000006692000	-0.000005158739
2.080906655444	-0.056512126035	-0.005605403281	-0.001362338942	-0.000481724620	-0.000212014535	-0.000107768885	-0.000060645680	-0.000036817629	-0.000023717107	-0.000016031506	-0.000011280866	-0.000008213965	-0.000006159444	-0.000004738126
2.143787894762	-0.055368247165	-0.005443153933	-0.001314564228	-0.000461957084	-0.000202040583	-0.000102067882	-0.000057100523	-0.000034474525	-0.000022094695	-0.000014865880	-0.000010417927	-0.000007559143	-0.000005652344	-0.000004338317
2.208403308337	-0.054229390516	-0.005282462934	-0.001267795331	-0.000442815913	-0.000192454914	-0.000096613249	-0.000053717307	-0.000032241969	-0.000020550452	-0.000013757223	-0.000009597552	-0.000006936705	-0.000005170149	-0.000003957064
2.274872896436	-0.053095173169	-0.005123290076	-0.001222001783	-0.000424289029	-0.000183254411	-0.000091404963	-0.000050496717	-0.000030120616	-0.000019084854	-0.000012705863	-0.000008819969	-0.000006346942	-0.000004713143	-0.000003598061
2.343330286268	-0.051965164856	-0.004965593626	-0.001177151551	-0.000406363207	-0.000174435543	-0.000086443024	-0.000047439630	-0.000028111316	-0.000017698526	-0.000011712219	-0.000008085464	-0.000005789945	-0.000004281694	-0.000003256658
2.413924836144	-0.050838882454	-0.004809330074	-0.001133211019	-0.000389024006	-0.000165994311	-0.000081727466	-0.000044547158	-0.000026215183	-0.000016392307	-0.000010776859	-0.000007394409	-0.000005266065	-0.000003876066	-0.000002937928
2.486824118069	-0.049715784067	-0.004654453927	-0.001090144977	-0.000372255687	-0.000157926201	-0.000077258369	-0.000041820708	-0.000024433676	-0.000015167334	-0.000009900573	-0.000006747309	-0.000004775536	-0.000003495998	-0.000002636716
2.562216837307	-0.048595262960	-0.004500917578	-0.001047916645	-0.000356041137	-0.000150226115	-0.000073035859	-0.000039262054	-0.000022768701	-0.000014025151	-0.000009084476	-0.000006144942	-0.000004318928	-0.000003142179	-0.000002357696
2.640316223420	-0.047476642140	-0.004348671383	-0.001006487762	-0.000340361803	-0.000142888309	-0.000069060120	-0.000036873413	-0.000021222741	-0.000012967854	-0.000008330139	-0.000005588405	-0.000003896962	-0.000002814806	-0.000002098430
2.721363898398	-0.046359170832	-0.004197664144	-0.000965818773	-0.000325197644	-0.000135906315	-0.000065331402	-0.000034657551	-0.000019799013	-0.000011998282	-0.000007639785	-0.000005079345	-0.000003510819	-0.000002515144	-0.000001861410
2.805634128995	-0.045242025310	-0.004047844312	-0.000925869219	-0.000310527133	-0.000129272872	-0.000061850016	-0.000032617887	-0.000018501673	-0.000011120260	-0.000007016540	-0.000004620110	-0.000003162268	-0.000002244073	-0.000001645219
2.893438157237	-0.044124318693	-0.003899162538	-0.000886598471	-0.000296327338	-0.000122979856	-0.000058616340	-0.000030758631	-0.000017336062	-0.000010338924	-0.000006464797	-0.000004214264	-0.000002853906	-0.000002003675	-0.000001453680
2.985127911038	-0.043005127632	-0.003751576530	-0.000847967054	-0.000282574177	-0.000117018232	-0.000055630808	-0.000029084921	-0.000016309007	-0.000009661142	-0.000005990690	-0.000003866911	-0.000002589960	-0.000001797280	-0.000001288365
3.081097441007	-0.041883551700	-0.003605060158	-0.000809939041	-0.000269242958	-0.000111378064	-0.000052893885	-0.000027602976	-0.000015429179	-0.000009096047	-0.000005602749	-0.000003585505	-0.000002376569	-0.000001629527	-0.000001150724
3.181778928584	-0.040758830862	-0.003459619695	-0.000772486237	-0.000256309446	-0.000106048615	-0.000050406018	-0.000026320205	-0.000014707485	-0.000008655702	-0.000005312784	-0.000003380848	-0.000002223285	-0.000001509221	-0.000001052794
3.287627153516	-0.039630564336	-0.003315321996	-0.000735595340	-0.000243751808	-0.000101018630	-0.000048167512	-0.000025245234	-0.000014157442	-0.000008355870	-0.000005137004	-0.000003268466	-0.000002144175	-0.000001448080	-0.000001002181
3.399082024570	-0.038499092360	-0.003172340919	-0.000699279633	-0.000231553918	-0.000096276894	-0.000046178277	-0.000024387680	-0.000013795377	-0.000008216784	-0.000005097367	-0.000003270497	-0.000002160678	-0.000001466743	-0.000001017662
3.516493330698	-0.037366113754	-0.003031028413	-0.000663596790	-0.000219710571	-0.000091813172	-0.000044437289	-0.000023757402	-0.000013640123	-0.000008263616	-0.000005222946	-0.000003417931	-0.000002304116	-0.000001594795	-0.000001124064
3.639994039180	-0.036235535576	-0.002892005654	-0.000628671629	-0.000208234342	-0.000087619387	-0.000042941500	-0.000023362806	-0.000013711664	-0.000008526041	-0.000005550749	-0.000003752849	-0.000002619705	-0.000001880122	-0.000001375918
3.769334851024	-0.035114290324	-0.002756237423	-0.000594714714	-0.000197161538	-0.000083690315	-0.000041683887	-0.000023207758	-0.000014028049	-0.000009036015	-0.000006125010	-0.000004329694	-0.000003169944	-0.000002390860	-0.000001840606
3.903760656753	-0.034012394124	-0.002625002365	-0.000562015357	-0.000186550978	-0.000080022288	-0.000040650632	-0.000023287419	-0.000014600617	-0.000009823331	-0.000006994038	-0.000005214300	-0.000004036770	-0.000003223156	-0.000002629539
4.042072449993	-0.032941380463	-0.002499669447	-0.000530887097	-0.000176469091	-0.000076608788	-0.000039818555	-0.000023584856	-0.000015429366	-0.000010910298	-0.000008205233	-0.000006480563	-0.000005321080	-0.000004505153	-0.000003899162
4.182939407775	-0.031911295034	-0.002381329128	-0.000501577876	-0.000166964753	-0.000073434721	-0.000039154916	-0.000024071246	-0.000016501739	-0.000012308879	-0.000009801288	-0.000008206992	-0.000007141668	-0.000006399784	-0.000005855289
4.325279317964	-0.030928167520	-0.002270520016	-0.000474203952	-0.000158051120	-0.000070474194	-0.000038620716	-0.000024710222	-0.000017795934	-0.000014022194	-0.000011820090	-0.000010476138	-0.000009636029	-0.000009110515	-0.000008779446
4.468454384914	-0.029993568326	-0.002167222093	-0.000448748979	-0.000149706387	-0.000067693766	-0.000038175704	-0.000025463433	-0.000019285911	-0.000016048329	-0.000014297337	-0.000013376915	-0.000012964504	-0.000012890296	-0.000013048576
4.612242510657	-0.029105815136	-0.002071036282	-0.000425108070	-0.000141887187	-0.000065058096	-0.000037782357	-0.000026294274	-0.000020944875	-0.000018383278	-0.000017268953	-0.000017007271	-0.000017315264	-0.000018053059	-0.000019137986
4.756700079149	-0.028261560347	-0.001981389253	-0.000403137371	-0.000134543063	-0.000062534586	-0.000037407810	-0.000027169198	-0.000022746382	-0.000021021748	-0.000020771698	-0.000021475553	-0.000022909022	-0.000024987680	-0.000027688762
4.902038763875	-0.027456904312	-0.001897668385	-0.000382686231	-0.000127625395	-0.000060095636	-0.000037024237	-0.000028057681	-0.000024664128	-0.000023956643	-0.000024842404	-0.000026900452	-0.000030002758	-0.000034171241	-0.000039507683
5.048544055398	-0.026688001664	-0.001819290620	-0.000363613171	-0.000121091431	-0.000057719239	-0.000036608535	-0.000028931737	-0.000026671303	-0.000027177984	-0.000029516411	-0.000033409935	-0.000038892247	-0.000046184477	-0.000055642850
5.196528334798	-0.025951334287	-0.001745730168	-0.000345791916	-0.000114905439	-0.000055388745	-0.000036141830	-0.000029765441	-0.000028739945	-0.000030671682	-0.000034825521	-0.000041139175	-0.000049913924	-0.000061724924	-0.000077407375
5.346310825961	-0.025243780725	-0.001676522770	-0.000329111851	-0.000109038255	-0.000053092250	-0.000035609016	-0.000030534645	-0.000030840532	-0.000034418468	-0.000040795824	-0.000050227920	-0.000063445445	-0.000081626329	-0.000106461112
5.498202527652	-0.024562637946	-0.001611264399	-0.000313477238	-0.000103466621	-0.000050822028	-0.000034998417	-0.000031216826	-0.000032941678	-0.000038392762	-0.000047445034	-0.000060816479	-0.000079904123	-0.000106869113	-0.000144860778
5.652501226200	-0.023905587243	-0.001549604428	-0.000298805185	-0.000098172191	-0.000048573944	-0.000034301548	-0.000031791124	-0.000035010089	-0.000042561781	-0.000054779709	-0.000073040795	-0.000099743411	-0.000138593675	-0.000195132823
5.809484113035	-0.023270670932	-0.001491240148	-0.000285024014	-0.000093140743	-0.000046346995	-0.000033512978	-0.000032238500	-0.000037010670	-0.000046884692	-0.000062792037	-0.000087025779	-0.000123444954	-0.000178107074	-0.000260342085
5.969399128982	-0.022656272240	-0.001435911863	-0.000272071796	-0.000088361497	-0.000044142931	-0.000032630278	-0.000032542029	-0.000038906829	-0.000051311942	-0.000071456325	-0.000102876829	-0.000151506434	-0.000226881463	-0.000344164806
6.132456035130	-0.022061093552	-0.001383398131	-0.000259894964	-0.000083826462	-0.000041965892	-0.000031654009	-0.000032687306	-0.000040661062	-0.000055784949	-0.000080725450	-0.000120669601	-0.000184422766	-0.000286537142	-0.000450927931
6.298808850824	-0.021484161614	-0.001333513631	-0.000248447543	-0.000079530014	-0.000039822162	-0.000030587772	-0.000032662968	-0.000042235757	-0.000060236078	-0.000090527105	-0.000140437283	-0.000222658943	-0.000358808310	-0.000585614347
6.468542130293	-0.020924810060	-0.001286105214	-0.000237689985	-0.000075468323	-0.000037719809	-0.000029438214	-0.000032461310	-0.000043594411	-0.000064589456	-0.000100760960	-0.000162157093	-0.000266615532	-0.000445482320	-0.000753840348
6.641646583412	-0.020382690084	-0.001241050610	-0.000227588619	-0.000071638975	-0.000035668398	-0.000028215032	-0.000032078941	-0.000044703114	-0.000068762438	-0.000111296501	-0.000185735346	-0.000316583598	-0.000548304363	-0.000961703292
6.818007070283	-0.019857732467	-0.001198253291	-0.000218114281	-0.000068040282	-0.000033678468	-0.000026930788	-0.000031517403	-0.000045532460	-0.000072668467	-0.000121973621	-0.000210995476	-0.000372696949	-0.000668856016	-0.001215580810
6.997386052018	-0.019350123267	-0.001157638995	-0.000209241395	-0.000064670738	-0.000031761019	-0.000025600591	-0.000030783625	-0.000046059544	-0.000076220872	-0.000132605585	-0.000237669135	-0.000434881348	-0.000808399855	-0.001521766255
7.179433339979	-0.018860208856	-0.001119147163	-0.000200946058	-0.000061528114	-0.000029926696	-0.000024241426	-0.000029889996	-0.000046269951	-0.000079338009	-0.000142986557	-0.000265397155	-0.000502817521	-0.000967726874	-0.001886066258
7.363699651454	-0.018388411632	-0.001082724146	-0.000193204693	-0.000058608806	-0.000028185052	-0.000022871305	-0.000028853990	-0.000046159197	-0.000081948575	-0.000152901957	-0.000293739033	-0.000575919733	-0.001147010881	-0.002313304861
7.549680212417	-0.017935094547	-0.001048313293	-0.000185992215	-0.000055907085	-0.000026543702	-0.000021508140	-0.000027697178	-0.000045733338	-0.000083996735	-0.000162142007	-0.000322195168	-0.000653346562	-0.001345722738	-0.002806905425
7.736853542852	-0.017500473984	-0.001015849560	-0.000179281334	-0.000053414880	-0.000025007822	-0.000020168701	-0.000026443875	-0.000045008484	-0.000085445586	-0.000170514694	-0.000350234777	-0.000734034765	-0.001562599575	-0.003368535172
7.924730250801	-0.017084537905	-0.000985254901	-0.000173042096	-0.000051121757	-0.000023579846	-0.000018867674	-0.000025119500	-0.000044009305	-0.000086278731	-0.000177857194	-0.000377328181	-0.000816758902	-0.001795692472	-0.003997937875
8.112878771775	-0.016687038336	-0.000956439234	-0.000167242580	-0.000049015424	-0.000022259599	-0.000017617130	-0.000023749110	-0.000042766904	-0.000086499608	-0.000184042957	-0.000402974622	-0.000900195793	-0.002042454129	-0.004692864684
8.300943267050	-0.016307506683	-0.000929302718	-0.000161849775	-0.000047082322	-0.000021044635	-0.000016426290	-0.000022356171	-0.000041316448	-0.000086129267	-0.000188985009	-0.000426724933	-0.000982991110	-0.002299863918	-0.005449170973
8.488640716783	-0.015945309034	-0.000903740433	-0.000156830796	-0.000045308349	-0.000019930751	-0.000015301627	-0.000020961771	-0.000039694991	-0.000085203179	-0.000192635485	-0.000448195911	-0.001063814528	-0.002564553505	-0.006260935211
8.675751231608	-0.015599703335	-0.000879646641	-0.000152153885	-0.000043679470	-0.000018912516	-0.000014247149	-0.000019584187	-0.000037939660	-0.000083767799	-0.000194982899	-0.000467078497	-0.001141405519	-0.002832932900	-0.007120663556
8.862103852181	-0.015269892554	-0.000856918341	-0.000147789148	-0.000042182172	-0.000017983742	-0.000013264764	-0.000018238745	-0.000036086286	-0.000081877271	-0.000196048034	-0.000483140842	-0.001214608688	-0.003101308022	-0.008019507544
9.047559580422	-0.014955070869	-0.000835458038	-0.000143709053	-0.000040803787	-0.000017137875	-0.000012354681	-0.000016937893	-0.000034168452	-0.000079590543	-0.000195879249	-0.000496227615	-0.001282399528	-0.003365986697	-0.008947510920
9.231997762068	-0.014654454098	-0.000815175242	-0.000139888623	-0.000039532663	-0.000016368283	-0.000011515770	-0.000015691380	-0.000032216870	-0.000076968911	-0.000194547716	-0.000506257100	-0.001343903937	-0.003623377271	-0.009893870836
9.415307506052	-0.014367295332	-0.000795986902	-0.000136305406	-0.000038358210	-0.000015668453	-0.000010745870	-0.000014506484	-0.000030258980	-0.000074073954	-0.000192142742	-0.000513216709	-0.001398412520	-0.003870084128	-0.010847242907
9.597382587551	-0.014092891569	-0.000777817235	-0.000132939314	-0.000037270888	-0.000015032118	-0.000010042052	-0.000013388268	-0.000028318734	-0.000070965815	-0.000188767229	-0.000517156995	-0.001445389156	-0.004102992893	-0.011796061258
9.778119560582	-0.013830583877	-0.000760597178	-0.000129772399	-0.000036262146	-0.000014453340	-0.000009400833	-0.000012339837	-0.000026416518	-0.000067701793	-0.000184533323	-0.000518184433	-0.001484473822	-0.004319344734	-0.012728867592
9.957418261837	-0.013579753781	-0.000744263651	-0.000126788603	-0.000035324339	-0.000013926553	-0.000008818358	-0.000011362606	-0.000024569189	-0.000064335229	-0.000179558324	-0.000516453136	-0.001515479533	-0.004516795454	-0.013634634930
10.135183839853	-0.013339817935	-0.000728758775	-0.000123973507	-0.000034450644	-0.000013446595	-0.000008290554	-0.000010456553	-0.000022790198	-0.000060914663	-0.000173960923	-0.000512155837	-0.001538383442	-0.004693456148	-0.014503059777
10.311329500195	-0.013110222583	-0.000714029146	-0.000121314107	-0.000033634970	-0.000013008705	-0.000007813251	-0.000009620471	-0.000021089808	-0.000057483266	-0.000167857874	-0.000505514485	-0.001553312867	-0.004847913950	-0.015324819997
10.485779284892	-0.012890438753	-0.000700025201	-0.000118798616	-0.000032871874	-0.000012608530	-0.000007382288	-0.000008852206	-0.000019475355	-0.000054078541	-0.000161361178	-0.000496770910	-0.001560527072	-0.004979232621	-0.016091764432
10.658470382150	-0.012679958636	-0.000686700720	-0.000116416299	-0.000032156490	-0.000012242108	-0.000006993593	-0.000008148879	-0.000017951574	-0.000050732252	-0.000154575849	-0.000486177985	-0.001560396191	-0.005086934635	-0.016797050319
10.829354662897	-0.012478293310	-0.000674012441	-0.000114157339	-0.000031484463	-0.000011905856	-0.000006643252	-0.000007507088	-0.000016520942	-0.000047470568	-0.000147598278	-0.000473991663	-0.001553378763	-0.005170967768	-0.017435208932
10.998399331856	-0.012284971637	-0.000661919782	-0.000112012736	-0.000030851892	-0.000011596547	-0.000006327553	-0.000006923085	-0.000015184029	-0.000044314374	-0.000140515181	-0.000460464141	-0.001539999213	-0.005231660030	-0.018002154773
11.165586735404	-0.012099540079	-0.000650384652	-0.000109974213	-0.000030255278	-0.000011311290	-0.000006043023	-0.000006392932	-0.000013939847	-0.000041279700	-0.000133403083	-0.000445838335	-0.001520826526	-0.005269667588	-0.018495142059
11.330913471117	-0.011921563083	-0.000639371305	-0.000108034160	-0.000029691486	-0.000011047504	-0.000005786443	-0.000005912622	-0.000012786175	-0.000038378237	-0.000126328244	-0.000430343651	-0.001496454918	-0.005285919176	-0.018912681837
11.494388993715	-0.011750623753	-0.000628846245	-0.000106185568	-0.000029157699	-0.000010802892	-0.000005554857	-0.000005478182	-0.000011719852	-0.000035617873	-0.000119346946	-0.000414193013	-0.001467487112	-0.005281560952	-0.019254430692
11.656033918484	-0.011586324546	-0.000618778131	-0.000104421988	-0.000028651389	-0.000010575419	-0.000005345576	-0.000005085749	-0.000010737036	-0.000033003254	-0.000112506037	-0.000397581001	-0.001434520403	-0.005257903662	-0.019521062431
11.815878200438	-0.011428287820	-0.000609137699	-0.000102737486	-0.000028170287	-0.000010363282	-0.000005156166	-0.000004731625	-0.000009833420	-0.000030536301	-0.000105843659	-0.000380682920	-0.001398135543	-0.005216374762	-0.019714132072
11.973959329517	-0.011276156161	-0.000599897680	-0.000101126602	-0.000027712352	-0.000010164887	-0.000004984436	-0.000004412314	-0.000009004418	-0.000028216707	-0.000099390064	-0.000363654620	-0.001358888230	-0.005158475606	-0.019835937547
12.130320640017	-0.011129592418	-0.000591032701	-0.000099584320	-0.000027275749	-0.000009978829	-0.000004828426	-0.000004124542	-0.000008245311	-0.000026042373	-0.000093168482	-0.000346632889	-0.001317302945	-0.005085744833	-0.019889389049
12.285009793567	-0.010988279483	-0.000582519198	-0.000098106029	-0.000026858825	-0.000009803869	-0.000004686384	-0.000003865275	-0.000007551357	-0.000024009799	-0.000087195979	-0.000329736260	-0.001273868775	-0.004999727392	-0.019877882845
12.438077463286	-0.010851919821	-0.000574335311	-0.000096687492	-0.000026460091	-0.000009638912	-0.000004556755	-0.000003631715	-0.000006917885	-0.000022114414	-0.000081484288	-0.000313066097	-0.001229036926	-0.004901949205	-0.019805189151
12.589576223653	-0.010720234817	-0.000566460778	-0.000095324817	-0.000026078205	-0.000009482994	-0.000004438158	-0.000003421298	-0.000006340360	-0.000020350865	-0.000076040578	-0.000296707863	-0.001183219550	-0.004793896914	-0.019675349897
12.739559635745	-0.010592963970	-0.000558876834	-0.000094014426	-0.000025711953	-0.000009335265	-0.000004329368	-0.000003231687	-0.000005814424	-0.000018713250	-0.000070868166	-0.000280732466	-0.001136789649	-0.004677002049	-0.019492588220
12.888081509370	-0.010469864002	-0.000551566102	-0.000092753031	-0.000025360236	-0.000009194972	-0.000004229304	-0.000003060758	-0.000005335933	-0.000017195313	-0.000065967156	-0.000265197644	-0.001090081781	-0.004552629111	-0.019261230538
13.035195320303	-0.010350707889	-0.000544512496	-0.000091537605	-0.000025022058	-0.000009061450	-0.000004137011	-0.000002906589	-0.000004900976	-0.000015790608	-0.000061335003	-0.000250149322	-0.001043393359	-0.004422067036	-0.018985638921
13.180953760508	-0.010235283886	-0.000537701121	-0.000090365364	-0.000024696517	-0.000008934109	-0.000004051643	-0.000002767443	-0.000004505882	-0.000014492619	-0.000056967019	-0.000235622930	-0.000996986384	-0.004286523406	-0.018670154137
13.325408400391	-0.010123394536	-0.000531118182	-0.000089233742	-0.000024382791	-0.000008812429	-0.000003972456	-0.000002641756	-0.000004147225	-0.000013294868	-0.000052856804	-0.000221644640	-0.000951089467	-0.004147121026	-0.018319048032
13.468609443856	-0.010014855708	-0.000524750893	-0.000088140374	-0.000024080129	-0.000008695943	-0.000003898792	-0.000002528121	-0.000003821822	-0.000012190986	-0.000048996619	-0.000208232529	-0.000905900020	-0.004004896399	-0.017936484480
13.610605558832	-0.009909495653	-0.000518587400	-0.000087083074	-0.000023787848	-0.000008584238	-0.000003830072	-0.000002425276	-0.000003526728	-0.000011174777	-0.000045377715	-0.000195397640	-0.000861586557	-0.003860799727	-0.017526487545
13.751443767891	-0.009807154118	-0.000512616706	-0.000086059825	-0.000023505324	-0.000008476945	-0.000003765783	-0.000002332088	-0.000003259222	-0.000010240262	-0.000041990602	-0.000183144965	-0.000818291000	-0.003715696153	-0.017092916743
13.891169385598	-0.009707681500	-0.000506828593	-0.000085068759	-0.000023231982	-0.000008373733	-0.000003705472	-0.000002247542	-0.000003016804	-0.000009381707	-0.000038825279	-0.000171474324	-0.000776130977	-0.003570367982	-0.016639447892
14.029825991474	-0.009610938049	-0.000501213566	-0.000084108146	-0.000022967296	-0.000008274307	-0.000003648740	-0.000002170730	-0.000002797176	-0.000008593646	-0.000035871432	-0.000160381167	-0.000735202060	-0.003425517608	-0.016169559165
14.167455429631	-0.009516793132	-0.000495762792	-0.000083176384	-0.000022710783	-0.000008178400	-0.000003595234	-0.000002100840	-0.000002598235	-0.000007870894	-0.000033118591	-0.000149857282	-0.000695579909	-0.003281771017	-0.015686521625
14.304097828314	-0.009425124544	-0.000490468040	-0.000082271982	-0.000022461995	-0.000008085773	-0.000003544640	-0.000002037146	-0.000002418056	-0.000007208552	-0.000030556264	-0.000139891430	-0.000657322318	-0.003139681673	-0.015193393318
14.439791634361	-0.009335817878	-0.000485321642	-0.000081393555	-0.000022220523	-0.000007996210	-0.000003496683	-0.000001979000	-0.000002254883	-0.000006602010	-0.000028174045	-0.000130469909	-0.000620471143	-0.002999734676	-0.014693016997
14.574573658970	-0.009248765930	-0.000480316436	-0.000080539815	-0.000021985983	-0.000007909515	-0.000003451116	-0.000001925822	-0.000002107113	-0.000006046939	-0.000025961702	-0.000121577045	-0.000585054107	-0.002862351046	-0.014188019863
14.708479131998	-0.009163868163	-0.000475445737	-0.000079709561	-0.000021758025	-0.000007825510	-0.000003407722	-0.000001877094	-0.000001973289	-0.000005539293	-0.000023909243	-0.000113195627	-0.000551086474	-0.002727892119	-0.013680816444
14.841541762459	-0.009081030206	-0.000470703288	-0.000078901672	-0.000021536320	-0.000007744033	-0.000003366307	-0.000001832356	-0.000001852084	-0.000005075293	-0.000022006972	-0.000105307283	-0.000518572601	-0.002596663903	-0.013173612637
14.973793803066	-0.009000163396	-0.000466083234	-0.000078115101	-0.000021320564	-0.000007664939	-0.000003326699	-0.000001791195	-0.000001742293	-0.000004651421	-0.000020245529	-0.000097892807	-0.000487507362	-0.002468921390	-0.012668411676
15.105266116763	-0.008921184351	-0.000461580088	-0.000077348869	-0.000021110474	-0.000007588092	-0.000003288744	-0.000001753243	-0.000001642821	-0.000004264406	-0.000018615918	-0.000090932441	-0.000457877456	-0.002344872766	-0.012167021000
15.235988243394	-0.008844014586	-0.000457188700	-0.000076602059	-0.000020905786	-0.000007513369	-0.000003252306	-0.000001718172	-0.000001552674	-0.000003911216	-0.000017109530	-0.000084406116	-0.000429662586	-0.002224683472	-0.011671060358
15.365988465023	-0.008768580159	-0.000452904234	-0.000075873811	-0.000020706253	-0.000007440657	-0.000003217264	-0.000001685688	-0.000001470954	-0.000003589039	-0.000015718152	-0.000078293659	-0.000402836546	-0.002108480115	-0.011181970455
15.495293868923	-0.008694811337	-0.000448722146	-0.000075163319	-0.000020511644	-0.000007369852	-0.000003183506	-0.000001655531	-0.000001396845	-0.000003295279	-0.000014433977	-0.000072574964	-0.000377368185	-0.001996354200	-0.010701022140
15.623930407800	-0.008622642304	-0.000444638156	-0.000074469824	-0.000020321744	-0.000007300859	-0.000003150936	-0.000001627466	-0.000001329608	-0.000003027535	-0.000013249603	-0.000067230139	-0.000353222290	-0.001888365666	-0.010229325924
15.751922957313	-0.008552010885	-0.000440648234	-0.000073792613	-0.000020136350	-0.000007233589	-0.000003119466	-0.000001601286	-0.000001268576	-0.000002783595	-0.000012158030	-0.000062239625	-0.000330360361	-0.001784546203	-0.009767841721
15.879295371291	-0.008482858294	-0.000436748582	-0.000073131016	-0.000019955272	-0.000007167959	-0.000003089018	-0.000001576803	-0.000001213145	-0.000002561419	-0.000011152657	-0.000057584295	-0.000308741319	-0.001684902391	-0.009317388627
16.006070535076	-0.008415128898	-0.000432935613	-0.000072484399	-0.000019778332	-0.000007103894	-0.000003059519	-0.000001553853	-0.000001162768	-0.000002359130	-0.000010227266	-0.000053245533	-0.000288322118	-0.001589418627	-0.008878654677
16.132270417346	-0.008348770008	-0.000429205939	-0.000071852166	-0.000019605361	-0.000007041324	-0.000003030905	-0.000001532286	-0.000001116952	-0.000002175004	-0.000009376016	-0.000049205295	-0.000269058295	-0.001498059818	-0.008452206396
16.257916120475	-0.008283731679	-0.000425556359	-0.000071233753	-0.000019436200	-0.000006980181	-0.000003003120	-0.000001511969	-0.000001075252	-0.000002007455	-0.000008593430	-0.000045446159	-0.000250904450	-0.001410773905	-0.008038498175
16.383027929173	-0.008219966525	-0.000421983841	-0.000070628628	-0.000019270701	-0.000006920405	-0.000002976111	-0.000001492785	-0.000001037263	-0.000001855030	-0.000007874379	-0.000041951356	-0.000233814669	-0.001327494172	-0.007637881405
16.507625356975	-0.008157429557	-0.000418485514	-0.000070036286	-0.000019108723	-0.000006861939	-0.000002949830	-0.000001474626	-0.000001002624	-0.000001716395	-0.000007214065	-0.000038704799	-0.000217742884	-0.001248141379	-0.007250613291
16.631727190057	-0.008096078020	-0.000415058657	-0.000069456250	-0.000018950131	-0.000006804729	-0.000002924233	-0.000001457398	-0.000000971007	-0.000001590328	-0.000006608013	-0.000035691093	-0.000202643190	-0.001172625707	-0.006876865239
16.755351527978	-0.008035871255	-0.000411700688	-0.000068888068	-0.000018794800	-0.000006748723	-0.000002899283	-0.000001441016	-0.000000942114	-0.000001475709	-0.000006052049	-0.000032895546	-0.000188470115	-0.001100848524	-0.006516730939
16.878515821246	-0.007976770563	-0.000408409154	-0.000068331311	-0.000018642609	-0.000006693876	-0.000002874942	-0.000001425404	-0.000000915681	-0.000001371516	-0.000005542285	-0.000030304167	-0.000175178852	-0.001032704014	-0.006170234102
17.001236905888	-0.007918739090	-0.000405181726	-0.000067785571	-0.000018493447	-0.000006640141	-0.000002851179	-0.000001410494	-0.000000891465	-0.000001276812	-0.000005075106	-0.000027903663	-0.000162725444	-0.000968080620	-0.005837335621
17.123531035518	-0.007861741707	-0.000402016187	-0.000067250462	-0.000018347205	-0.000006587479	-0.000002827962	-0.000001396225	-0.000000869251	-0.000001190742	-0.000004647155	-0.000025681427	-0.000151066951	-0.000906862361	-0.005517940529
17.245413911559	-0.007805744913	-0.000398910429	-0.000066725614	-0.000018203780	-0.000006535847	-0.000002805265	-0.000001382541	-0.000000848842	-0.000001112524	-0.000004255312	-0.000023625524	-0.000140161579	-0.000848930019	-0.005211904329
17.366900712290	-0.007750716732	-0.000395862443	-0.000066210678	-0.000018063077	-0.000006485211	-0.000002783063	-0.000001369394	-0.000000830063	-0.000001041445	-0.000003896689	-0.000021724677	-0.000129968781	-0.000794162179	-0.004919039085
17.488006121190	-0.007696626627	-0.000392870314	-0.000065705321	-0.000017925001	-0.000006435533	-0.000002761331	-0.000001356739	-0.000000812754	-0.000000976854	-0.000003568608	-0.000019968248	-0.000120449339	-0.000742436166	-0.004639118956
17.608744354816	-0.007643445415	-0.000389932217	-0.000065209224	-0.000017789467	-0.000006386780	-0.000002740049	-0.000001344538	-0.000000796773	-0.000000918158	-0.000003268592	-0.000018346212	-0.000111565428	-0.000693628863	-0.004371885423
17.729129190106	-0.007591145186	-0.000387046409	-0.000064722085	-0.000017656388	-0.000006338921	-0.000002719196	-0.000001332753	-0.000000781991	-0.000000864816	-0.000002994349	-0.000016849141	-0.000103280655	-0.000647617447	-0.004117052067
17.849173990766	-0.007539699230	-0.000384211225	-0.000064243613	-0.000017525687	-0.000006291926	-0.000002698754	-0.000001321354	-0.000000768291	-0.000000816336	-0.000002743761	-0.000015468175	-0.000095560091	-0.000604280000	-0.003874309017
17.968891732243	-0.007489081973	-0.000381425076	-0.000063773533	-0.000017397285	-0.000006245766	-0.000002678706	-0.000001310311	-0.000000755570	-0.000000772268	-0.000002514876	-0.000014195002	-0.000088370278	-0.000563496071	-0.003643326980
18.088295024849	-0.007439268905	-0.000378686438	-0.000063311581	-0.000017271112	-0.000006200413	-0.000002659036	-0.000001299599	-0.000000743733	-0.000000732204	-0.000002305889	-0.000013021832	-0.000081679236	-0.000525147143	-0.003423760988
18.207396134747	-0.007390236531	-0.000375993857	-0.000062857504	-0.000017147095	-0.000006155841	-0.000002639729	-0.000001289192	-0.000000732696	-0.000000695773	-0.000002115137	-0.000011941371	-0.000075456456	-0.000489117026	-0.003215253782
18.326207002833	-0.007341962306	-0.000373345937	-0.000062411060	-0.000017025171	-0.000006112026	-0.000002620770	-0.000001279071	-0.000000722381	-0.000000662637	-0.000001941090	-0.000010946799	-0.000069672881	-0.000455292197	-0.003017438850
18.444739261796	-0.007294424593	-0.000370741344	-0.000061972018	-0.000016905273	-0.000006068945	-0.000002602147	-0.000001269217	-0.000000712722	-0.000000632488	-0.000001782336	-0.000010031745	-0.000064300885	-0.000423562072	-0.002829943268
18.563004251921	-0.007247602612	-0.000368178796	-0.000061540156	-0.000016787342	-0.000006026574	-0.000002583848	-0.000001259611	-0.000000703655	-0.000000605048	-0.000001637578	-0.000009190263	-0.000059314241	-0.000393819248	-0.002652390153
18.681013036278	-0.007201476396	-0.000365657064	-0.000061115262	-0.000016671318	-0.000005984891	-0.000002565861	-0.000001250237	-0.000000695125	-0.000000580061	-0.000001505623	-0.000008416810	-0.000054688091	-0.000365959661	-0.002484400941
18.798776415890	-0.007156026748	-0.000363174971	-0.000060697131	-0.000016557147	-0.000005943878	-0.000002548175	-0.000001241083	-0.000000687082	-0.000000557299	-0.000001385375	-0.000007706219	-0.000050398903	-0.000339882735	-0.002325597346
18.916304945302	-0.007111235203	-0.000360731383	-0.000060285569	-0.000016444773	-0.000005903513	-0.000002530780	-0.000001232133	-0.000000679480	-0.000000536552	-0.000001275825	-0.000007053685	-0.000046424431	-0.000315491476	-0.002175603131
19.033608948642	-0.007067083989	-0.000358325213	-0.000059880387	-0.000016334146	-0.000005863777	-0.000002513666	-0.000001223378	-0.000000672280	-0.000000517630	-0.000001176050	-0.000006454736	-0.000042743674	-0.000292692544	-0.002034045684
19.150698535984	-0.007023555995	-0.000355955415	-0.000059481405	-0.000016225215	-0.000005824653	-0.000002496825	-0.000001214805	-0.000000665445	-0.000000500360	-0.000001085201	-0.000005905218	-0.000039336825	-0.000271396278	-0.001900557349
19.267583619575	-0.006980634730	-0.000353620983	-0.000059088449	-0.000016117933	-0.000005786124	-0.000002480247	-0.000001206405	-0.000000658941	-0.000000484587	-0.000001002499	-0.000005401275	-0.000036185230	-0.000251516718	-0.001774776588
19.384273929333	-0.006938304298	-0.000351320949	-0.000058701353	-0.000016012254	-0.000005748171	-0.000002463924	-0.000001198169	-0.000000652738	-0.000000470170	-0.000000927232	-0.000004939326	-0.000033271334	-0.000232971590	-0.001656349006
19.500779027111	-0.006896549366	-0.000349054380	-0.000058319955	-0.000015908135	-0.000005710780	-0.000002447849	-0.000001190089	-0.000000646812	-0.000000456978	-0.000000858747	-0.000004516054	-0.000030578641	-0.000215682272	-0.001544928211
19.617108319373	-0.006855355136	-0.000346820379	-0.000057944101	-0.000015805532	-0.000005673935	-0.000002432013	-0.000001182157	-0.000000641136	-0.000000444897	-0.000000796444	-0.000004128383	-0.000028091657	-0.000199573750	-0.001440176513
19.733271068232	-0.006814707320	-0.000344618080	-0.000057573641	-0.000015704404	-0.000005637621	-0.000002416411	-0.000001174366	-0.000000635690	-0.000000433820	-0.000000739777	-0.000003773467	-0.000025795851	-0.000184574556	-0.001341765526
19.849276401124	-0.006774592118	-0.000342446646	-0.000057208433	-0.000015604713	-0.000005601824	-0.000002401035	-0.000001166709	-0.000000630453	-0.000000423653	-0.000000688244	-0.000003448671	-0.000023677603	-0.000170616695	-0.001249376629
19.965133319662	-0.006734996192	-0.000340305273	-0.000056848337	-0.000015506420	-0.000005566529	-0.000002385878	-0.000001159181	-0.000000625409	-0.000000414309	-0.000000641388	-0.000003151559	-0.000021724160	-0.000157635562	-0.001162701378
20.080850708347	-0.006695906650	-0.000338193182	-0.000056493220	-0.000015409488	-0.000005531725	-0.000002370935	-0.000001151777	-0.000000620541	-0.000000405709	-0.000000598789	-0.000002879881	-0.000019923593	-0.000145569854	-0.001081441729
20.196437343814	-0.006657311021	-0.000336109623	-0.000056142953	-0.000015313883	-0.000005497397	-0.000002356200	-0.000001144490	-0.000000615835	-0.000000397783	-0.000000560065	-0.000002631556	-0.000018264751	-0.000134361463	-0.001005310251
20.311901905113	-0.006619197239	-0.000334053869	-0.000055797411	-0.000015219569	-0.000005463534	-0.000002341666	-0.000001137317	-0.000000611279	-0.000000390466	-0.000000524868	-0.000002404667	-0.000016737217	-0.000123955382	-0.000934030253
20.427252985215	-0.006581553622	-0.000332025220	-0.000055456473	-0.000015126515	-0.000005430123	-0.000002327329	-0.000001130253	-0.000000606859	-0.000000383701	-0.000000492876	-0.000002197441	-0.000015331273	-0.000114299588	-0.000867335791
20.542499103596	-0.006544368855	-0.000330022996	-0.000055120024	-0.000015034687	-0.000005397153	-0.000002313183	-0.000001123294	-0.000000602567	-0.000000377436	-0.000000463801	-0.000002008247	-0.000014037852	-0.000105344941	-0.000804971687
20.657648719458	-0.006507631971	-0.000328046542	-0.000054787950	-0.000014944055	-0.000005364613	-0.000002299224	-0.000001116436	-0.000000598391	-0.000000371622	-0.000000437375	-0.000001835580	-0.000012848509	-0.000097045067	-0.000746693464
20.772710244912	-0.006471332336	-0.000326095222	-0.000054460143	-0.000014854590	-0.000005332493	-0.000002285445	-0.000001109676	-0.000000594325	-0.000000366217	-0.000000413358	-0.000001678055	-0.000011755377	-0.000089356246	-0.000692267209
20.887692057454	-0.006435459632	-0.000324168420	-0.000054136497	-0.000014766262	-0.000005300781	-0.000002271843	-0.000001103009	-0.000000590359	-0.000000361182	-0.000000391528	-0.000001534397	-0.000010751139	-0.000082237299	-0.000641469430
21.002602511181	-0.006400003842	-0.000322265540	-0.000053816909	-0.000014679044	-0.000005269467	-0.000002258414	-0.000001096434	-0.000000586487	-0.000000356482	-0.000000371684	-0.000001403432	-0.000009828987	-0.000075649479	-0.000594086888
21.117449946510	-0.006364955237	-0.000320386001	-0.000053501282	-0.000014592907	-0.000005238543	-0.000002245152	-0.000001089947	-0.000000582702	-0.000000352086	-0.000000353644	-0.000001284081	-0.000008982598	-0.000069556354	-0.000549916360
21.232242698515	-0.006330304366	-0.000318529244	-0.000053189518	-0.000014507827	-0.000005207997	-0.000002232054	-0.000001083545	-0.000000578999	-0.000000347964	-0.000000337240	-0.000001175352	-0.000008206097	-0.000063923707	-0.000508764418
21.346989104373	-0.006296042040	-0.000316694723	-0.000052881525	-0.000014423777	-0.000005177822	-0.000002219115	-0.000001077226	-0.000000575372	-0.000000344092	-0.000000322320	-0.000001076334	-0.000007494035	-0.000058719421	-0.000470447175
21.461697510677	-0.006262159325	-0.000314881908	-0.000052577211	-0.000014340732	-0.000005148008	-0.000002206332	-0.000001070987	-0.000000571816	-0.000000340445	-0.000000308748	-0.000000986191	-0.000006841353	-0.000053913380	-0.000434789997
21.576376281465	-0.006228647528	-0.000313090287	-0.000052276490	-0.000014258670	-0.000005118547	-0.000002193701	-0.000001064826	-0.000000568328	-0.000000337004	-0.000000296396	-0.000000904154	-0.000006243368	-0.000049477363	-0.000401627227
21.691033807754	-0.006195498190	-0.000311319360	-0.000051979275	-0.000014177565	-0.000005089430	-0.000002181217	-0.000001058740	-0.000000564903	-0.000000333748	-0.000000285151	-0.000000829519	-0.000005695737	-0.000045384951	-0.000370801888
21.805678519061	-0.006162703073	-0.000309568641	-0.000051685484	-0.000014097396	-0.000005060649	-0.000002168879	-0.000001052727	-0.000000561537	-0.000000330660	-0.000000274910	-0.000000761640	-0.000005194442	-0.000041611422	-0.000342165353
21.920318897022	-0.006130254148	-0.000307837658	-0.000051395036	-0.000014018140	-0.000005032196	-0.000002156681	-0.000001046786	-0.000000558228	-0.000000327725	-0.000000265577	-0.000000699925	-0.000004735762	-0.000038133667	-0.000315577090
22.034963490803	-0.006098143587	-0.000306125950	-0.000051107853	-0.000013939776	-0.000005004063	-0.000002144621	-0.000001040915	-0.000000554972	-0.000000324930	-0.000000257068	-0.000000643832	-0.000004316260	-0.000034930096	-0.000290904274
22.149620933626	-0.006066363751	-0.000304433071	-0.000050823857	-0.000013862283	-0.000004976243	-0.000002132696	-0.000001035110	-0.000000551766	-0.000000322261	-0.000000249304	-0.000000592863	-0.000003932757	-0.000031980553	-0.000268021548
22.264299959550	-0.006034907182	-0.000302758582	-0.000050542976	-0.000013785640	-0.000004948729	-0.000002120901	-0.000001029372	-0.000000548608	-0.000000319707	-0.000000242215	-0.000000546564	-0.000003582315	-0.000029266234	-0.000246810654
22.379009419657	-0.006003766588	-0.000301102059	-0.000050265135	-0.000013709829	-0.000004921512	-0.000002109235	-0.000001023697	-0.000000545496	-0.000000317257	-0.000000235737	-0.000000504520	-0.000003262225	-0.000026769609	-0.000227160168
22.493758297039	-0.005972934840	-0.000299463084	-0.000049990264	-0.000013634828	-0.000004894588	-0.000002097694	-0.000001018085	-0.000000542427	-0.000000314903	-0.000000229812	-0.000000466349	-0.000002969983	-0.000024474342	-0.000208965149
22.608555720375	-0.005942404963	-0.000297841252	-0.000049718294	-0.000013560620	-0.000004867947	-0.000002086275	-0.000001012533	-0.000000539399	-0.000000312636	-0.000000224387	-0.000000431704	-0.000002703283	-0.000022365227	-0.000192126898
22.723410976404	-0.005912170126	-0.000296236165	-0.000049449158	-0.000013487186	-0.000004841585	-0.000002074976	-0.000001007040	-0.000000536412	-0.000000310449	-0.000000219415	-0.000000400267	-0.000002459997	-0.000020428114	-0.000176552617
22.838333522065	-0.005882223637	-0.000294647435	-0.000049182788	-0.000013414508	-0.000004815494	-0.000002063793	-0.000001001605	-0.000000533462	-0.000000308334	-0.000000214852	-0.000000371747	-0.000002238168	-0.000018649843	-0.000162155154
22.953332997407	-0.005852558937	-0.000293074682	-0.000048919121	-0.000013342568	-0.000004789668	-0.000002052723	-0.000000996226	-0.000000530548	-0.000000306286	-0.000000210659	-0.000000345880	-0.000002035988	-0.000017018188	-0.000148852705
23.068419240520	-0.005823169593	-0.000291517535	-0.000048658092	-0.000013271349	-0.000004764101	-0.000002041765	-0.000000990902	-0.000000527669	-0.000000304298	-0.000000206800	-0.000000322424	-0.000001851798	-0.000015521793	-0.000136568540
23.183602305541	-0.005794049289	-0.000289975627	-0.000048399641	-0.000013200833	-0.000004738786	-0.000002030915	-0.000000985631	-0.000000524824	-0.000000302366	-0.000000203244	-0.000000301159	-0.000001684070	-0.000014150115	-0.000125230769
23.298892484471	-0.005765191819	-0.000288448603	-0.000048143706	-0.000013131005	-0.000004713719	-0.000002020171	-0.000000980412	-0.000000522011	-0.000000300486	-0.000000199961	-0.000000281881	-0.000001531399	-0.000012893378	-0.000114772054
23.414300332958	-0.005736591079	-0.000286936110	-0.000047890228	-0.000013061848	-0.000004688892	-0.000002009530	-0.000000975244	-0.000000519229	-0.000000298653	-0.000000196926	-0.000000264410	-0.000001392494	-0.000011742514	-0.000105129383
23.529836699625	-0.005708241059	-0.000285437805	-0.000047639148	-0.000012993345	-0.000004664301	-0.000001998991	-0.000000970125	-0.000000516477	-0.000000296863	-0.000000194113	-0.000000248576	-0.000001266168	-0.000010689124	-0.000096243823
23.645512758080	-0.005680135830	-0.000283953347	-0.000047390408	-0.000012925482	-0.000004639938	-0.000001988549	-0.000000965055	-0.000000513754	-0.000000295113	-0.000000191502	-0.000000234229	-0.000001151332	-0.000009725429	-0.000088060297
23.761340040422	-0.005652269540	-0.000282482403	-0.000047143952	-0.000012858242	-0.000004615800	-0.000001978204	-0.000000960031	-0.000000511059	-0.000000293400	-0.000000189073	-0.000000221228	-0.000001046987	-0.000008844228	-0.000080527371
23.877330471175	-0.005624636403	-0.000281024642	-0.000046899724	-0.000012791611	-0.000004591881	-0.000001967952	-0.000000955054	-0.000000508391	-0.000000291721	-0.000000186809	-0.000000209449	-0.000000952215	-0.000008038862	-0.000073597032
23.993496400895	-0.005597230689	-0.000279579739	-0.000046657669	-0.000012725573	-0.000004568174	-0.000001957792	-0.000000950121	-0.000000505748	-0.000000290074	-0.000000184693	-0.000000198777	-0.000000866177	-0.000007303175	-0.000067224508
24.109850639358	-0.005570046721	-0.000278147372	-0.000046417731	-0.000012660114	-0.000004544675	-0.000001947720	-0.000000945231	-0.000000503131	-0.000000288457	-0.000000182711	-0.000000189107	-0.000000788102	-0.000006631473	-0.000061368053
24.226406488987	-0.005543078866	-0.000276727222	-0.000046179857	-0.000012595218	-0.000004521378	-0.000001937736	-0.000000940384	-0.000000500538	-0.000000286866	-0.000000180851	-0.000000180343	-0.000000717283	-0.000006018505	-0.000055988790
24.343177779953	-0.005516321524	-0.000275318972	-0.000045943993	-0.000012530871	-0.000004498278	-0.000001927836	-0.000000935578	-0.000000497968	-0.000000285301	-0.000000179101	-0.000000172401	-0.000000653074	-0.000005459420	-0.000051050533
24.460178908920	-0.005489769130	-0.000273922310	-0.000045710087	-0.000012467058	-0.000004475371	-0.000001918018	-0.000000930812	-0.000000495422	-0.000000283760	-0.000000177449	-0.000000165202	-0.000000594885	-0.000004949744	-0.000046519598
24.577424883659	-0.005463416134	-0.000272536924	-0.000045478085	-0.000012403765	-0.000004452650	-0.000001908280	-0.000000926085	-0.000000492897	-0.000000282241	-0.000000175886	-0.000000158674	-0.000000542174	-0.000004485352	-0.000042364687
24.694931375593	-0.005437257002	-0.000271162503	-0.000045247935	-0.000012340979	-0.000004430110	-0.000001898620	-0.000000921396	-0.000000490393	-0.000000280743	-0.000000174405	-0.000000152753	-0.000000494446	-0.000004062442	-0.000038556699
24.812714781786	-0.005411286198	-0.000269798739	-0.000045019585	-0.000012278683	-0.000004407747	-0.000001889036	-0.000000916744	-0.000000487910	-0.000000279264	-0.000000172996	-0.000000147381	-0.000000451249	-0.000003677510	-0.000035068624
24.930792297087	-0.005385498173	-0.000268445322	-0.000044792983	-0.000012216865	-0.000004385555	-0.000001879525	-0.000000912128	-0.000000485447	-0.000000277803	-0.000000171653	-0.000000142504	-0.000000412171	-0.000003327338	-0.000031875392
25.049181996256	-0.005359887355	-0.000267101944	-0.000044568076	-0.000012155510	-0.000004363530	-0.000001870085	-0.000000907546	-0.000000483004	-0.000000276359	-0.000000170370	-0.000000138075	-0.000000376833	-0.000003008955	-0.000028953735
25.167902925143	-0.005334448130	-0.000265768292	-0.000044344812	-0.000012094603	-0.000004341665	-0.000001860715	-0.000000902998	-0.000000480578	-0.000000274931	-0.000000169141	-0.000000134049	-0.000000344893	-0.000002719635	-0.000026282104
25.286975199632	-0.005309174825	-0.000264444055	-0.000044123137	-0.000012034130	-0.000004319957	-0.000001851411	-0.000000898482	-0.000000478171	-0.000000273518	-0.000000167960	-0.000000130388	-0.000000316036	-0.000002456870	-0.000023840516
25.406420111190	-0.005284061698	-0.000263128915	-0.000043903000	-0.000011974077	-0.000004298399	-0.000001842172	-0.000000893998	-0.000000475781	-0.000000272119	-0.000000166823	-0.000000127055	-0.000000289976	-0.000002218358	-0.000021610478
25.526260238611	-0.005259102916	-0.000261822553	-0.000043684344	-0.000011914429	-0.000004276986	-0.000001832995	-0.000000889544	-0.000000473407	-0.000000270734	-0.000000165726	-0.000000124017	-0.000000266451	-0.000002001982	-0.000019574870
25.646519566788	-0.005234292542	-0.000260524645	-0.000043467117	-0.000011855170	-0.000004255713	-0.000001823878	-0.000000885120	-0.000000471049	-0.000000269360	-0.000000164665	-0.000000121247	-0.000000245224	-0.000001805799	-0.000017717848
25.767223614914	-0.005209624517	-0.000259234860	-0.000043251263	-0.000011796287	-0.000004234575	-0.000001814819	-0.000000880723	-0.000000468707	-0.000000267999	-0.000000163637	-0.000000118717	-0.000000226079	-0.000001628032	-0.000016024795
25.888399578163	-0.005185092640	-0.000257952861	-0.000043036723	-0.000011737762	-0.000004213566	-0.000001805815	-0.000000876353	-0.000000466379	-0.000000266649	-0.000000162637	-0.000000116403	-0.000000208818	-0.000001467046	-0.000014482177
26.010076488239	-0.005160690548	-0.000256678304	-0.000042823442	-0.000011679581	-0.000004192680	-0.000001796863	-0.000000872009	-0.000000464065	-0.000000265308	-0.000000161665	-0.000000114283	-0.000000193263	-0.000001321347	-0.000013077529
26.132285399019	-0.005136411693	-0.000255410835	-0.000042611358	-0.000011621727	-0.000004171912	-0.000001787963	-0.000000867689	-0.000000461765	-0.000000263978	-0.000000160716	-0.000000112339	-0.000000179250	-0.000001189563	-0.000011799324
26.255059603602	-0.005112249308	-0.000254150091	-0.000042400412	-0.000011564184	-0.000004151255	-0.000001779110	-0.000000863393	-0.000000459477	-0.000000262657	-0.000000159789	-0.000000110551	-0.000000166631	-0.000001070438	-0.000010636929
26.378434888476	-0.005088196379	-0.000252895694	-0.000042190539	-0.000011506933	-0.000004130703	-0.000001770302	-0.000000859118	-0.000000457201	-0.000000261344	-0.000000158881	-0.000000108905	-0.000000155271	-0.000000962828	-0.000009580567
26.502449829354	-0.005064245603	-0.000251647255	-0.000041981674	-0.000011449958	-0.000004110250	-0.000001761536	-0.000000854864	-0.000000454936	-0.000000260039	-0.000000157992	-0.000000107386	-0.000000145049	-0.000000865685	-0.000008621217
26.627146131918	-0.005040389340	-0.000250404367	-0.000041773749	-0.000011393240	-0.000004089889	-0.000001752810	-0.000000850629	-0.000000452681	-0.000000258741	-0.000000157118	-0.000000105981	-0.000000135853	-0.000000778045	-0.000007750569
26.752569019739	-0.005016619566	-0.000249166602	-0.000041566692	-0.000011336758	-0.000004069613	-0.000001744120	-0.000000846412	-0.000000450436	-0.000000257449	-0.000000156258	-0.000000104678	-0.000000127584	-0.000000699034	-0.000006960986
26.878767671548	-0.004992927815	-0.000247933514	-0.000041360428	-0.000011280494	-0.000004049416	-0.000001735464	-0.000000842211	-0.000000448199	-0.000000256164	-0.000000155411	-0.000000103466	-0.000000120148	-0.000000627853	-0.000006245435
27.005795711247	-0.004969305118	-0.000246704629	-0.000041154878	-0.000011224424	-0.000004029288	-0.000001726838	-0.000000838025	-0.000000445971	-0.000000254884	-0.000000154575	-0.000000102336	-0.000000113464	-0.000000563769	-0.000005597449
27.133711756941	-0.004945741932	-0.000245479443	-0.000040949957	-0.000011168526	-0.000004009221	-0.000001718238	-0.000000833851	-0.000000443749	-0.000000253609	-0.000000153749	-0.000000101279	-0.000000107457	-0.000000506119	-0.000005011105
27.262580039726	-0.004922228068	-0.000244257422	-0.000040745576	-0.000011112775	-0.000003989208	-0.000001709661	-0.000000829689	-0.000000441534	-0.000000252338	-0.000000152932	-0.000000100288	-0.000000102059	-0.000000454293	-0.000004480949
27.392471108792	-0.004898752602	-0.000243037994	-0.000040541638	-0.000011057146	-0.000003969238	-0.000001701102	-0.000000825535	-0.000000439323	-0.000000251070	-0.000000152123	-0.000000099355	-0.000000097208	-0.000000407741	-0.000004001985
27.523462645974	-0.004875303783	-0.000241820544	-0.000040338042	-0.000011001610	-0.000003949302	-0.000001692558	-0.000000821389	-0.000000437116	-0.000000249805	-0.000000151321	-0.000000098474	-0.000000092850	-0.000000365959	-0.000003569628
27.655640419449	-0.004851868910	-0.000240604411	-0.000040134675	-0.000010946137	-0.000003929389	-0.000001684024	-0.000000817247	-0.000000434911	-0.000000248542	-0.000000150524	-0.000000097639	-0.000000088933	-0.000000328488	-0.000003179681
27.789099412036	-0.004828434205	-0.000239388878	-0.000039931419	-0.000010890694	-0.000003909486	-0.000001675494	-0.000000813108	-0.000000432708	-0.000000247280	-0.000000149732	-0.000000096845	-0.000000085413	-0.000000294913	-0.000002828298
27.923945163965	-0.004804984644	-0.000238173166	-0.000039728142	-0.000010835246	-0.000003889581	-0.000001666964	-0.000000808968	-0.000000430505	-0.000000246019	-0.000000148944	-0.000000096088	-0.000000082248	-0.000000264853	-0.000002511948
28.060295372693	-0.004781503769	-0.000236956422	-0.000039524702	-0.000010779754	-0.000003869661	-0.000001658426	-0.000000804825	-0.000000428300	-0.000000244756	-0.000000148158	-0.000000095362	-0.000000079401	-0.000000237963	-0.000002227420
28.198281793776	-0.004757973457	-0.000235737708	-0.000039320943	-0.000010724175	-0.000003849709	-0.000001649875	-0.000000800675	-0.000000426091	-0.000000243493	-0.000000147374	-0.000000094665	-0.000000076839	-0.000000213935	-0.000001971775
28.338052487894	-0.004734373658	-0.000234515989	-0.000039116691	-0.000010668461	-0.000003829709	-0.000001641304	-0.000000796515	-0.000000423878	-0.000000242226	-0.000000146591	-0.000000093991	-0.000000074532	-0.000000192482	-0.000001742311
28.479774461580	-0.004710682078	-0.000233290118	-0.000038911754	-0.000010612561	-0.000003809642	-0.000001632704	-0.000000792342	-0.000000421656	-0.000000240955	-0.000000145807	-0.000000093339	-0.000000072453	-0.000000173348	-0.000001536583
28.623636755249	-0.004686873833	-0.000232058812	-0.000038705918	-0.000010556416	-0.000003789487	-0.000001624066	-0.000000788150	-0.000000419425	-0.000000239679	-0.000000145023	-0.000000092705	-0.000000070575	-0.000000156299	-0.000001352340
28.769854044442	-0.004662921033	-0.000230820638	-0.000038498943	-0.000010499960	-0.000003769221	-0.000001615381	-0.000000783935	-0.000000417182	-0.000000238396	-0.000000144235	-0.000000092087	-0.000000068879	-0.000000141126	-0.000001187550
28.918670841644	-0.004638792324	-0.000229573987	-0.000038290561	-0.000010443121	-0.000003748817	-0.000001606636	-0.000000779691	-0.000000414924	-0.000000237105	-0.000000143444	-0.000000091480	-0.000000067343	-0.000000127638	-0.000001040351
29.070366419490	-0.004614452351	-0.000228317045	-0.000038080468	-0.000010385816	-0.000003728245	-0.000001597820	-0.000000775413	-0.000000412647	-0.000000235803	-0.000000142648	-0.000000090884	-0.000000065950	-0.000000115661	-0.000000909050
29.225260624490	-0.004589861138	-0.000227047765	-0.000037868323	-0.000010327950	-0.000003707473	-0.000001588917	-0.000000771092	-0.000000410348	-0.000000234488	-0.000000141846	-0.000000090296	-0.000000064683	-0.000000105039	-0.000000792105
29.383720816960	-0.004564973363	-0.000225763828	-0.000037653738	-0.000010269420	-0.000003686462	-0.000001579912	-0.000000766722	-0.000000408022	-0.000000233159	-0.000000141036	-0.000000089712	-0.000000063528	-0.000000095633	-0.000000688125
29.546170261578	-0.004539737484	-0.000224462599	-0.000037436272	-0.000010210104	-0.000003665169	-0.000001570787	-0.000000762294	-0.000000405665	-0.000000231811	-0.000000140215	-0.000000089132	-0.000000062470	-0.000000087314	-0.000000595843
29.713098410099	-0.004514094686	-0.000223141074	-0.000037215425	-0.000010149865	-0.000003643545	-0.000001561519	-0.000000757796	-0.000000403272	-0.000000230443	-0.000000139383	-0.000000088552	-0.000000061498	-0.000000079970	-0.000000514113
29.885073673158	-0.004487977578	-0.000221795814	-0.000036990622	-0.000010088548	-0.000003621533	-0.000001552086	-0.000000753218	-0.000000400836	-0.000000229051	-0.000000138537	-0.000000087970	-0.000000060602	-0.000000073496	-0.000000441885
30.062759488075	-0.004461308567	-0.000220422863	-0.000036761202	-0.000010025972	-0.000003599070	-0.000001542459	-0.000000748546	-0.000000398349	-0.000000227630	-0.000000137674	-0.000000087385	-0.000000059770	-0.000000067800	-0.000000378232
30.246934782180	-0.004433997794	-0.000219017643	-0.000036526401	-0.000009961929	-0.000003576080	-0.000001532606	-0.000000743765	-0.000000395805	-0.000000226175	-0.000000136791	-0.000000086792	-0.000000058994	-0.000000062798	-0.000000322300
30.438520353609	-0.004405940508	-0.000217574823	-0.000036285328	-0.000009896175	-0.000003552476	-0.000001522490	-0.000000738855	-0.000000393192	-0.000000224682	-0.000000135886	-0.000000086189	-0.000000058264	-0.000000058416	-0.000000273319
30.638613324219	-0.004377013645	-0.000216088144	-0.000036036940	-0.000009828426	-0.000003528155	-0.000001512067	-0.000000733797	-0.000000390500	-0.000000223144	-0.000000134953	-0.000000085574	-0.000000057574	-0.000000054584	-0.000000230600
30.848532801138	-0.004347071355	-0.000214550192	-0.000035779998	-0.000009758343	-0.000003502998	-0.000001501285	-0.000000728565	-0.000000387716	-0.000000221552	-0.000000133989	-0.000000084943	-0.000000056915	-0.000000051242	-0.000000193506
31.069881457349	-0.004315939017	-0.000212952098	-0.000035513021	-0.000009685525	-0.000003476857	-0.000001490082	-0.000000723128	-0.000000384823	-0.000000219899	-0.000000132988	-0.000000084291	-0.000000056279	-0.000000048336	-0.000000161487
31.304630346196	-0.004283405074	-0.000211283127	-0.000035234218	-0.000009609481	-0.000003449559	-0.000001478383	-0.000000717450	-0.000000381801	-0.000000218172	-0.000000131942	-0.000000083614	-0.000000055660	-0.000000045814	-0.000000134020
31.555238722473	-0.004249209599	-0.000209530097	-0.000034941389	-0.000009529611	-0.000003420888	-0.000001466095	-0.000000711487	-0.000000378628	-0.000000216359	-0.000000130845	-0.000000082907	-0.000000055050	-0.000000043632	-0.000000110640
31.824828579274	-0.004213027780	-0.000207676544	-0.000034631786	-0.000009445167	-0.000003390575	-0.000001453103	-0.000000705183	-0.000000375273	-0.000000214442	-0.000000129684	-0.000000082163	-0.000000054441	-0.000000041743	-0.000000090929
32.117448441789	-0.004174445106	-0.000205701477	-0.000034301904	-0.000009355192	-0.000003358276	-0.000001439261	-0.000000698465	-0.000000371698	-0.000000212399	-0.000000128448	-0.000000081372	-0.000000053823	-0.000000040112	-0.000000074495
32.438490427608	-0.004132918368	-0.000203577401	-0.000033947157	-0.000009258435	-0.000003323542	-0.000001424375	-0.000000691241	-0.000000367853	-0.000000210202	-0.000000127119	-0.000000080524	-0.000000053187	-0.000000038700	-0.000000060988
32.795387898683	-0.004087710661	-0.000201267041	-0.000033561323	-0.000009153200	-0.000003285765	-0.000001408185	-0.000000683384	-0.000000363672	-0.000000207813	-0.000000125674	-0.000000079604	-0.000000052521	-0.000000037470	-0.000000050069
33.198871710538	-0.004037774597	-0.000198717449	-0.000033135566	-0.000009037076	-0.000003244080	-0.000001390320	-0.000000674714	-0.000000359058	-0.000000205176	-0.000000124079	-0.000000078590	-0.000000051808	-0.000000036384	-0.000000041429
33.665474925246	-0.003981519239	-0.000195848234	-0.000032656472	-0.000008906406	-0.000003197172	-0.000001370217	-0.000000664958	-0.000000353867	-0.000000202210	-0.000000122285	-0.000000077451	-0.000000051024	-0.000000035404	-0.000000034766
34.223350175727	-0.003916265703	-0.000192524082	-0.000032101460	-0.000008755030	-0.000003142832	-0.000001346928	-0.000000653656	-0.000000347852	-0.000000198773	-0.000000120207	-0.000000076133	-0.000000050133	-0.000000034479	-0.000000029782
34.929773423010	-0.003836586688	-0.000188470886	-0.000031424790	-0.000008570473	-0.000003076581	-0.000001318535	-0.000000639877	-0.000000340519	-0.000000194583	-0.000000117673	-0.000000074527	-0.000000049060	-0.000000033537	-0.000000026164
35.963826032711	-0.003725262157	-0.000182818760	-0.000030481300	-0.000008313145	-0.000002984207	-0.000001278946	-0.000000620665	-0.000000330295	-0.000000188740	-0.000000114139	-0.000000072288	-0.000000047578	-0.000000032397	-0.000000023466
37.416800970549	-0.003578580972	-0.000175389044	-0.000029241277	-0.000007974944	-0.000002862801	-0.000001226915	-0.000000595414	-0.000000316858	-0.000000181062	-0.000000109496	-0.000000069347	-0.000000045638	-0.000000031025	-0.000000021723
38.768107263449	-0.003454415922	-0.000169112530	-0.000028193875	-0.000007689279	-0.000002760254	-0.000001182966	-0.000000574086	-0.000000305508	-0.000000174576	-0.000000105574	-0.000000066864	-0.000000044005	-0.000000029917	-0.000000020920
40.271174457544	-0.003324104822	-0.000162550706	-0.000027099009	-0.000007390670	-0.000002653061	-0.000001137026	-0.000000551792	-0.000000293644	-0.000000167796	-0.000000101474	-0.000000064267	-0.000000042295	-0.000000028751	-0.000000020085
41.774241651639	-0.003204698543	-0.000156542442	-0.000026096575	-0.000007117274	-0.000002554919	-0.000001094965	-0.000000531380	-0.000000282781	-0.000000161589	-0.000000097720	-0.000000061889	-0.000000040731	-0.000000027688	-0.000000019355
43.029616238164	-0.003111066127	-0.000151847755	-0.000025313522	-0.000006903709	-0.000002478255	-0.000001062109	-0.000000515435	-0.000000274296	-0.000000156741	-0.000000094788	-0.000000060032	-0.000000039509	-0.000000026861	-0.000000018776
44.284990824689	-0.003022525949	-0.000147413424	-0.000024573768	-0.000006701953	-0.000002405829	-0.000001031070	-0.000000500372	-0.000000266280	-0.000000152160	-0.000000092018	-0.000000058278	-0.000000038353	-0.000000026072	-0.000000018224
45.582163904385	-0.002936167540	-0.000143094265	-0.000023853418	-0.000006505495	-0.000002335306	-0.000001000845	-0.000000485704	-0.000000258474	-0.000000147700	-0.000000089320	-0.000000056570	-0.000000037230	-0.000000025311	-0.000000017692
46.879336984081	-0.002854673497	-0.000139025364	-0.000023174774	-0.000006320403	-0.000002268863	-0.000000972370	-0.000000471885	-0.000000251120	-0.000000143497	-0.000000086779	-0.000000054960	-0.000000036170	-0.000000024588	-0.000000017186
48.085338547981	-0.002782950054	-0.000135449127	-0.000022578355	-0.000006157745	-0.000002210473	-0.000000947345	-0.000000459741	-0.000000244658	-0.000000139804	-0.000000084546	-0.000000053546	-0.000000035239	-0.000000023956	-0.000000016742
49.291340111881	-0.002714623857	-0.000132046860	-0.000022010976	-0.000006003003	-0.000002154924	-0.000000923539	-0.000000448188	-0.000000238509	-0.000000136291	-0.000000082421	-0.000000052200	-0.000000034354	-0.000000023354	-0.000000016323
50.641168480197	-0.002641869311	-0.000128428456	-0.000021407576	-0.000005838438	-0.000002095850	-0.000000898221	-0.000000435902	-0.000000231971	-0.000000132555	-0.000000080162	-0.000000050769	-0.000000033412	-0.000000022715	-0.000000015879
51.918442808545	-0.002576815660	-0.000125196800	-0.000020868695	-0.000005691469	-0.000002043092	-0.000000875611	-0.000000424929	-0.000000226132	-0.000000129218	-0.000000078144	-0.000000049491	-0.000000032571	-0.000000022141	-0.000000015474
53.101166269702	-0.002519297337	-0.000122343156	-0.000020392862	-0.000005561695	-0.000001996506	-0.000000855645	-0.000000415240	-0.000000220976	-0.000000126272	-0.000000076362	-0.000000048363	-0.000000031829	-0.000000021637	-0.000000015123
54.273898727151	-0.002464699194	-0.000119636891	-0.000019941619	-0.000005438629	-0.000001952328	-0.000000836712	-0.000000406051	-0.000000216086	-0.000000123478	-0.000000074672	-0.000000047292	-0.000000031124	-0.000000021158	-0.000000014788
55.549075307719	-0.002407871412	-0.000116822852	-0.000019472420	-0.000005310664	-0.000001906392	-0.000000817025	-0.000000396498	-0.000000211002	-0.000000120572	-0.000000072915	-0.000000046180	-0.000000030392	-0.000000020661	-0.000000014442
56.862912923727	-0.002352070548	-0.000114062275	-0.000019012147	-0.000005185135	-0.000001861331	-0.000000797713	-0.000000387125	-0.000000206014	-0.000000117722	-0.000000071192	-0.000000045088	-0.000000029673	-0.000000020172	-0.000000014096
58.138783777178	-0.002300341999	-0.000111505741	-0.000018585905	-0.000005068887	-0.000001819600	-0.000000779829	-0.000000378446	-0.000000201395	-0.000000115083	-0.000000069596	-0.000000044077	-0.000000029008	-0.000000019721	-0.000000013785
59.355678293030	-0.002253081222	-0.000109172072	-0.000018196830	-0.000004962775	-0.000001781509	-0.000000763504	-0.000000370524	-0.000000197179	-0.000000112674	-0.000000068139	-0.000000043155	-0.000000028401	-0.000000019308	-0.000000013495
60.598705785914	-0.002206718498	-0.000106884612	-0.000017815467	-0.000004858766	-0.000001744173	-0.000000747503	-0.000000362759	-0.000000193047	-0.000000110313	-0.000000066711	-0.000000042250	-0.000000027805	-0.000000018901	-0.000000013206
61.895643312646	-0.002160329014	-0.000104597613	-0.000017434187	-0.000004754781	-0.000001706844	-0.000000731505	-0.000000354995	-0.000000188915	-0.000000107952	-0.000000065283	-0.000000041346	-0.000000027211	-0.000000018499	-0.000000012932
63.218021373984	-0.002115016250	-0.000102365474	-0.000017062061	-0.000004653291	-0.000001670412	-0.000000715891	-0.000000347418	-0.000000184883	-0.000000105647	-0.000000063890	-0.000000040463	-0.000000026629	-0.000000018100	-0.000000012643
64.499513412903	-0.002072912342	-0.000100293011	-0.000016716561	-0.000004559064	-0.000001636587	-0.000000701394	-0.000000340383	-0.000000181139	-0.000000103508	-0.000000062596	-0.000000039644	-0.000000026091	-0.000000017738	-0.000000012400
65.762924766417	-0.002032990874	-0.000098329397	-0.000016389211	-0.000004469787	-0.000001604539	-0.000000687659	-0.000000333717	-0.000000177592	-0.000000101481	-0.000000061370	-0.000000038868	-0.000000025579	-0.000000017388	-0.000000012149
67.047211814700	-0.001993942107	-0.000096409977	-0.000016069234	-0.000004382520	-0.000001573212	-0.000000674234	-0.000000327202	-0.000000174125	-0.000000099500	-0.000000060172	-0.000000038109	-0.000000025080	-0.000000017049	-0.000000011915
68.374191877240	-0.001955133286	-0.000094503613	-0.000015751437	-0.000004295848	-0.000001542099	-0.000000660900	-0.000000320731	-0.000000170681	-0.000000097532	-0.000000058982	-0.000000037355	-0.000000024584	-0.000000016713	-0.000000011684
69.699406939898	-0.001917878217	-0.000092674756	-0.000015446565	-0.000004212701	-0.000001512252	-0.000000648108	-0.000000314523	-0.000000167378	-0.000000095644	-0.000000057840	-0.000000036632	-0.000000024109	-0.000000016390	-0.000000011457
71.005539030252	-0.001882522606	-0.000090940252	-0.000015157425	-0.000004133844	-0.000001483944	-0.000000635976	-0.000000308635	-0.000000164245	-0.000000093854	-0.000000056758	-0.000000035946	-0.000000023657	-0.000000016081	-0.000000011237
72.303121971889	-0.001848661610	-0.000089280040	-0.000014880673	-0.000004058366	-0.000001456849	-0.000000624364	-0.000000303000	-0.000000161246	-0.000000092140	-0.000000055721	-0.000000035290	-0.000000023225	-0.000000015789	-0.000000011038
73.626846029822	-0.001815338870	-0.000087647146	-0.000014608476	-0.000003984131	-0.000001430201	-0.000000612943	-0.000000297458	-0.000000158296	-0.000000090455	-0.000000054702	-0.000000034645	-0.000000022800	-0.000000015499	-0.000000010831
74.969006844778	-0.001782763247	-0.000086051736	-0.000014342531	-0.000003911600	-0.000001404164	-0.000000601785	-0.000000292043	-0.000000155414	-0.000000088808	-0.000000053706	-0.000000034014	-0.000000022386	-0.000000015219	-0.000000010637
76.311439519973	-0.001751334129	-0.000084513321	-0.000014086088	-0.000003841661	-0.000001379058	-0.000000591025	-0.000000286821	-0.000000152636	-0.000000087220	-0.000000052746	-0.000000033406	-0.000000021985	-0.000000014946	-0.000000010446
77.638906790924	-0.001721329683	-0.000083045404	-0.000013841399	-0.000003774928	-0.000001355102	-0.000000580758	-0.000000281838	-0.000000149984	-0.000000085705	-0.000000051830	-0.000000032825	-0.000000021603	-0.000000014686	-0.000000010265
78.971881208203	-0.001692209948	-0.000081621479	-0.000013604045	-0.000003710195	-0.000001331865	-0.000000570799	-0.000000277005	-0.000000147412	-0.000000084236	-0.000000050941	-0.000000032263	-0.000000021233	-0.000000014434	-0.000000010089
80.320438975854	-0.001663734928	-0.000080229740	-0.000013372058	-0.000003646925	-0.000001309153	-0.000000561065	-0.000000272282	-0.000000144898	-0.000000082799	-0.000000050072	-0.000000031712	-0.000000020871	-0.000000014187	-0.000000009913
81.683180704735	-0.001635918232	-0.000078870819	-0.000013145542	-0.000003585148	-0.000001286976	-0.000000551561	-0.000000267669	-0.000000142444	-0.000000081397	-0.000000049224	-0.000000031175	-0.000000020517	-0.000000013948	-0.000000009751
83.040333682347	-0.001609130223	-0.000077562748	-0.000012927504	-0.000003525683	-0.000001265630	-0.000000542413	-0.000000263230	-0.000000140081	-0.000000080046	-0.000000048408	-0.000000030658	-0.000000020177	-0.000000013716	-0.000000009584
84.394272002530	-0.001583262963	-0.000076300197	-0.000012717055	-0.000003468288	-0.000001245027	-0.000000533583	-0.000000258945	-0.000000137801	-0.000000078743	-0.000000047620	-0.000000030159	-0.000000019849	-0.000000013495	-0.000000009439
85.752811094731	-0.001558129343	-0.000075073967	-0.000012512661	-0.000003412544	-0.000001225016	-0.000000525007	-0.000000254783	-0.000000135586	-0.000000077478	-0.000000046854	-0.000000029674	-0.000000019529	-0.000000013275	-0.000000009272
87.126166492821	-0.001533517670	-0.000073873697	-0.000012312595	-0.000003357981	-0.000001205429	-0.000000516612	-0.000000250709	-0.000000133418	-0.000000076239	-0.000000046105	-0.000000029200	-0.000000019217	-0.000000013066	-0.000000009143
88.503989633427	-0.001509598376	-0.000072707658	-0.000012118236	-0.000003304974	-0.000001186401	-0.000000508458	-0.000000246751	-0.000000131312	-0.000000075036	-0.000000045377	-0.000000028739	-0.000000018913	-0.000000012855	-0.000000008971
89.881080818536	-0.001486425672	-0.000071578458	-0.000011930019	-0.000003253642	-0.000001167974	-0.000000500560	-0.000000242919	-0.000000129273	-0.000000073870	-0.000000044672	-0.000000028293	-0.000000018621	-0.000000012661	-0.000000008861
91.255997640692	-0.001463988862	-0.000070485527	-0.000011747847	-0.000003203958	-0.000001150139	-0.000000492917	-0.000000239210	-0.000000127299	-0.000000072742	-0.000000043990	-0.000000027860	-0.000000018335	-0.000000012462	-0.000000008699
92.639341267549	-0.001442085463	-0.000069418968	-0.000011570072	-0.000003155474	-0.000001132734	-0.000000485458	-0.000000235590	-0.000000125372	-0.000000071641	-0.000000043325	-0.000000027439	-0.000000018058	-0.000000012277	-0.000000008588
94.030201008839	-0.001420715164	-0.000068378733	-0.000011396685	-0.000003108187	-0.000001115759	-0.000000478183	-0.000000232059	-0.000000123494	-0.000000070568	-0.000000042675	-0.000000027028	-0.000000017788	-0.000000012093	-0.000000008449
95.425776793590	-0.001399899695	-0.000067365858	-0.000011227859	-0.000003062144	-0.000001099231	-0.000000471099	-0.000000228622	-0.000000121664	-0.000000069522	-0.000000042043	-0.000000026627	-0.000000017524	-0.000000011913	-0.000000008331
96.819223133342	-0.001379716963	-0.000066384100	-0.000011064221	-0.000003017515	-0.000001083210	-0.000000464233	-0.000000225290	-0.000000119891	-0.000000068509	-0.000000041430	-0.000000026239	-0.000000017268	-0.000000011738	-0.000000008196
98.215624099287	-0.001360065420	-0.000065428492	-0.000010904941	-0.000002974075	-0.000001067617	-0.000000457550	-0.000000222046	-0.000000118165	-0.000000067523	-0.000000040834	-0.000000025862	-0.000000017020	-0.000000011571	-0.000000008095
99.617122646471	-0.001340897305	-0.000064496685	-0.000010749629	-0.000002931717	-0.000001052411	-0.000000451033	-0.000000218884	-0.000000116482	-0.000000066561	-0.000000040252	-0.000000025493	-0.000000016777	-0.000000011404	-0.000000007964
100.000000000000	-0.001335783897	-0.000064248159	-0.000010708205	-0.000002920420	-0.000001048356	-0.000000449295	-0.000000218040	-0.000000116033	-0.000000066305	-0.000000040097	-0.000000025395	-0.000000016713	-0.000000011361	-0.000000007938


==> anc/expansion_coeffs_exact_rank_1_t0_0.5.dat <==
0.500000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
0.501258583404	-0.000501748661	-0.000023936014	-0.000003989336	-0.000001088001	-0.000000390564	-0.000000167385	-0.000000081231	-0.000000043228	-0.000000024702	-0.000000014938	-0.000000009461	-0.000000006226	-0.000000004233	-0.000000002958
0.506814887662	-0.002677002017	-0.000128757496	-0.000021459651	-0.000005852632	-0.000002100945	-0.000000900405	-0.000000436961	-0.000000232535	-0.000000132877	-0.000000080357	-0.000000050892	-0.000000033493	-0.000000022769	-0.000000015913
0.513022261947	-0.005031940001	-0.000244339440	-0.000040724696	-0.000011106736	-0.000003987033	-0.000001708729	-0.000000829236	-0.000000441289	-0.000000252165	-0.000000152495	-0.000000096580	-0.000000063561	-0.000000043207	-0.000000030195
0.519954219743	-0.007570794893	-0.000371695984	-0.000061957550	-0.000016897519	-0.000006065776	-0.000002599618	-0.000001261579	-0.000000671367	-0.000000383638	-0.000000232002	-0.000000146935	-0.000000096700	-0.000000065735	-0.000000045937
0.527754627201	-0.010316847467	-0.000513051235	-0.000085538648	-0.000023328762	-0.000008374427	-0.000003589040	-0.000001741740	-0.000000926891	-0.000000529652	-0.000000320303	-0.000000202858	-0.000000133505	-0.000000090754	-0.000000063427
0.536584491192	-0.013289097949	-0.000670798014	-0.000111887310	-0.000030514925	-0.000010954076	-0.000004694604	-0.000002278264	-0.000001212409	-0.000000692805	-0.000000418969	-0.000000265347	-0.000000174630	-0.000000118713	-0.000000082969
0.546572761193	-0.016484578210	-0.000846594484	-0.000141318836	-0.000038542321	-0.000013835708	-0.000005929589	-0.000002877595	-0.000001531352	-0.000000875058	-0.000000529185	-0.000000335151	-0.000000220568	-0.000000149940	-0.000000104779
0.557711286080	-0.019849705437	-0.001039562312	-0.000173750946	-0.000047389365	-0.000017011583	-0.000007290679	-0.000003538123	-0.000001882861	-0.000001075921	-0.000000650655	-0.000000412082	-0.000000271198	-0.000000184356	-0.000000128830
0.569786488264	-0.023274627664	-0.001245275205	-0.000208532013	-0.000056880174	-0.000020418590	-0.000008750825	-0.000004246724	-0.000002259952	-0.000001291401	-0.000000780966	-0.000000494611	-0.000000325511	-0.000000221278	-0.000000154644
0.582514608274	-0.026648510565	-0.001458269817	-0.000244847408	-0.000066795793	-0.000023978200	-0.000010276374	-0.000004987064	-0.000002653935	-0.000001516534	-0.000000917113	-0.000000580838	-0.000000382258	-0.000000259853	-0.000000181579
0.595709688522	-0.029906595653	-0.001674887342	-0.000282186187	-0.000077001779	-0.000027642301	-0.000011846711	-0.000005749139	-0.000003059483	-0.000001748276	-0.000001057258	-0.000000669596	-0.000000440672	-0.000000299562	-0.000000209333
0.609285866951	-0.033021215178	-0.001893180425	-0.000320323140	-0.000087443558	-0.000031391582	-0.000013453567	-0.000006528938	-0.000003474464	-0.000001985408	-0.000001200662	-0.000000760419	-0.000000500445	-0.000000340202	-0.000000237760
0.623206442958	-0.035981906862	-0.002111983311	-0.000359160304	-0.000098103331	-0.000035220123	-0.000015094428	-0.000007325239	-0.000003898227	-0.000002227558	-0.000001347100	-0.000000853163	-0.000000561483	-0.000000381700	-0.000000266753
0.637454135510	-0.038785241056	-0.002330400638	-0.000398637464	-0.000108975643	-0.000039126694	-0.000016768804	-0.000008137809	-0.000004330647	-0.000002474656	-0.000001496531	-0.000000947802	-0.000000623765	-0.000000424038	-0.000000296347
0.652018578213	-0.041430836461	-0.002547610423	-0.000438695158	-0.000120057096	-0.000043111122	-0.000018476690	-0.000008966648	-0.000004771726	-0.000002726700	-0.000001648953	-0.000001044337	-0.000000687297	-0.000000467231	-0.000000326566
0.666891489000	-0.043919883245	-0.002762803012	-0.000479260973	-0.000131342242	-0.000047172877	-0.000020217970	-0.000009811708	-0.000005221437	-0.000002983678	-0.000001804359	-0.000001142761	-0.000000752071	-0.000000511256	-0.000000357304
0.682064916526	-0.046254586082	-0.002975172529	-0.000520245467	-0.000142821968	-0.000051310520	-0.000021992198	-0.000010672785	-0.000005679675	-0.000003245529	-0.000001962711	-0.000001243050	-0.000000818073	-0.000000556124	-0.000000388662
0.697530658891	-0.048437925616	-0.003183926618	-0.000561542119	-0.000154482874	-0.000055521495	-0.000023798523	-0.000011549492	-0.000006146233	-0.000003512134	-0.000002123939	-0.000001345160	-0.000000885275	-0.000000601808	-0.000000420567
0.713280095530	-0.050473522482	-0.003388300905	-0.000603029040	-0.000166307080	-0.000059802036	-0.000025635662	-0.000012441241	-0.000006620805	-0.000003783319	-0.000002287936	-0.000001449026	-0.000000953629	-0.000000648274	-0.000000453058
0.729304144315	-0.052365532319	-0.003587573058	-0.000644571504	-0.000178272243	-0.000064147125	-0.000027501899	-0.000013347254	-0.000007102981	-0.000004058851	-0.000002454562	-0.000001554556	-0.000001023081	-0.000000695486	-0.000000486075
0.745593250204	-0.054118551965	-0.003781074753	-0.000686024909	-0.000190351732	-0.000068550474	-0.000029395077	-0.000014266559	-0.000007592254	-0.000004338441	-0.000002623642	-0.000001661639	-0.000001093555	-0.000000743397	-0.000000519551
0.762137390378	-0.055737533726	-0.003968201234	-0.000727237979	-0.000202514946	-0.000073004530	-0.000031312606	-0.000015198003	-0.000008088026	-0.000004621748	-0.000002794972	-0.000001770149	-0.000001164966	-0.000000791946	-0.000000553515
0.778926110621	-0.057227708497	-0.004148418597	-0.000768056113	-0.000214727776	-0.000077500521	-0.000033251475	-0.000016140254	-0.000008589609	-0.000004908384	-0.000002968315	-0.000001879933	-0.000001237218	-0.000000841055	-0.000000587808
0.795948618551	-0.058594518416	-0.004321269113	-0.000808324772	-0.000226953207	-0.000082028540	-0.000035208271	-0.000017091822	-0.000009096238	-0.000005197916	-0.000003143411	-0.000001990828	-0.000001310199	-0.000000890665	-0.000000622441
0.813193963789	-0.059843558772	-0.004486374811	-0.000847892865	-0.000239152068	-0.000086577678	-0.000037179221	-0.000018051069	-0.000009607080	-0.000005489876	-0.000003319978	-0.000002102655	-0.000001383792	-0.000000940685	-0.000000657410
0.830651336235	-0.060980527832	-0.004643439552	-0.000886616027	-0.000251283902	-0.000091136222	-0.000039160245	-0.000019016245	-0.000010121251	-0.000005783766	-0.000003497718	-0.000002215225	-0.000001457878	-0.000000991073	-0.000000692632
0.848310508927	-0.062011182365	-0.004792249649	-0.000924359720	-0.000263307945	-0.000095691899	-0.000041147036	-0.000019985513	-0.000010637835	-0.000006079077	-0.000003676324	-0.000002328344	-0.000001532325	-0.000001041657	-0.000000727937
0.866162437861	-0.062941295793	-0.004932672936	-0.000961002012	-0.000275184149	-0.000100232175	-0.000043135158	-0.000020957002	-0.000011155903	-0.000006375293	-0.000003855489	-0.000002441820	-0.000001607006	-0.000001092431	-0.000000763458
0.884200007769	-0.063776615612	-0.005064656081	-0.000996435899	-0.000286874212	-0.000104744579	-0.000045120158	-0.000021928845	-0.000011674544	-0.000006671915	-0.000004034914	-0.000002555465	-0.000001681802	-0.000001143274	-0.000000798946
0.902418885386	-0.064522817206	-0.005188219845	-0.001030570978	-0.000298342507	-0.000109217042	-0.000047097685	-0.000022899241	-0.000012192893	-0.000006968472	-0.000004214322	-0.000002669103	-0.000001756591	-0.000001194113	-0.000000834522
0.920818419802	-0.065185452576	-0.005303452107	-0.001063334320	-0.000309556851	-0.000113638194	-0.000049063609	-0.000023866501	-0.000012710149	-0.000007264536	-0.000004393462	-0.000002782577	-0.000001831273	-0.000001244897	-0.000000870014
0.939402521262	-0.065769894427	-0.005410498706	-0.001094670451	-0.000320489033	-0.000117997619	-0.000051014114	-0.000024829086	-0.000013225605	-0.000007559737	-0.000004572118	-0.000002895755	-0.000001905766	-0.000001295533	-0.000000905449
0.958180457517	-0.066281277843	-0.005509552417	-0.001124540423	-0.000331115051	-0.000122286014	-0.000052945771	-0.000025785647	-0.000013738660	-0.000007853768	-0.000004750117	-0.000003008528	-0.000001979993	-0.000001345971	-0.000000940627
0.977167525453	-0.066724442846	-0.005600840637	-0.001152920075	-0.000341415061	-0.000126495255	-0.000054855570	-0.000026735030	-0.000014248823	-0.000008146392	-0.000004927331	-0.000003120821	-0.000002053906	-0.000001396245	-0.000000975760
0.996385575737	-0.067103881261	-0.005684612458	-0.001179797629	-0.000351373038	-0.000130618369	-0.000056740919	-0.000027676279	-0.000014755719	-0.000008437443	-0.000005103672	-0.000003232583	-0.000002127477	-0.000001446263	-0.000001010714
1.015863381488	-0.067423690668	-0.005761125771	-0.001205170812	-0.000360976197	-0.000134649398	-0.000058599597	-0.000028608614	-0.000015259069	-0.000008726814	-0.000005279096	-0.000003343792	-0.000002200697	-0.000001496054	-0.000001045507
1.035636845625	-0.067687537353	-0.005830634978	-0.001229043675	-0.000370214213	-0.000138583179	-0.000060429677	-0.000029531395	-0.000015758679	-0.000009014453	-0.000005453593	-0.000003454450	-0.000002273562	-0.000001545567	-0.000001080220
1.055749038843	-0.067898629371	-0.005893379726	-0.001251423300	-0.000379078290	-0.000142415049	-0.000062229406	-0.000030444065	-0.000016254403	-0.000009300341	-0.000005627176	-0.000003564572	-0.000002346083	-0.000001594887	-0.000001114639
1.076250057452	-0.068059700437	-0.005949575008	-0.001272316529	-0.000387560132	-0.000146140479	-0.000063997054	-0.000031346079	-0.000016746116	-0.000009584477	-0.000005799872	-0.000003674188	-0.000002418291	-0.000001644004	-0.000001149000
1.097196692952	-0.068173005145	-0.005999402916	-0.001291726874	-0.000395650862	-0.000149754667	-0.000065730742	-0.000032236820	-0.000017233657	-0.000009866848	-0.000005971706	-0.000003783326	-0.000002490212	-0.000001692939	-0.000001183188
1.118651913680	-0.068240325951	-0.006043006316	-0.001309651741	-0.000403339958	-0.000153252107	-0.000067428239	-0.000033115498	-0.000017716786	-0.000010147401	-0.000006142683	-0.000003892000	-0.000002561848	-0.000001741657	-0.000001217270
1.140684168532	-0.068262992133	-0.006080484644	-0.001326080123	-0.000410614258	-0.000156626144	-0.000069086760	-0.000033981049	-0.000018195122	-0.000010426013	-0.000006312769	-0.000004000211	-0.000002633216	-0.000001790250	-0.000001251220
1.163366526518	-0.068241910676	-0.006111892002	-0.001340990866	-0.000417457103	-0.000159868572	-0.000070702758	-0.000034832018	-0.000018668085	-0.000010702452	-0.000006481870	-0.000004107919	-0.000002704290	-0.000001838634	-0.000001285032
1.186775659026	-0.068177608780	-0.006137237635	-0.001354351619	-0.000423847664	-0.000162969264	-0.000072271726	-0.000035666459	-0.000019134830	-0.000010976343	-0.000006649812	-0.000004215034	-0.000002775034	-0.000001886787	-0.000001318774
1.210990654959	-0.068070287596	-0.006156488828	-0.001366118541	-0.000429760520	-0.000165915893	-0.000073788027	-0.000036481826	-0.000019594192	-0.000011247132	-0.000006816317	-0.000004321409	-0.000002845357	-0.000001934701	-0.000001352333
1.236091639630	-0.067919886879	-0.006169576222	-0.001376236834	-0.000435165512	-0.000168693746	-0.000075244759	-0.000037274889	-0.000020044628	-0.000011514052	-0.000006980981	-0.000004426817	-0.000002915121	-0.000001982258	-0.000001385614
1.262158157946	-0.067726160387	-0.006176401554	-0.001384642153	-0.000440027930	-0.000171285669	-0.000076633671	-0.000038041666	-0.000020484168	-0.000011776090	-0.000007143257	-0.000004530945	-0.000002984136	-0.000002029382	-0.000001418762
1.289267294142	-0.067488761641	-0.006176847803	-0.001391262944	-0.000444309091	-0.000173672168	-0.000077945141	-0.000038777380	-0.000020910385	-0.000012031965	-0.000007302436	-0.000004633378	-0.000003052152	-0.000002075874	-0.000001451240
1.317491545293	-0.067207338825	-0.006170791614	-0.001396023751	-0.000447967321	-0.000175831702	-0.000079168252	-0.000039476463	-0.000021320375	-0.000012280112	-0.000007457636	-0.000004733600	-0.000003118840	-0.000002121467	-0.000001483309
1.346896548784	-0.066881635705	-0.006158117674	-0.001398849443	-0.000450959407	-0.000177741195	-0.000080290960	-0.000040132610	-0.000021710773	-0.000012518676	-0.000007607796	-0.000004830969	-0.000003183810	-0.000002166013	-0.000001514553
1.377538875822	-0.066511592633	-0.006138734284	-0.001399670211	-0.000453242470	-0.000179376779	-0.000081300399	-0.000040738897	-0.000022077795	-0.000012745536	-0.000007751685	-0.000004924745	-0.000003246571	-0.000002209089	-0.000001544827
1.409464213980	-0.066097438492	-0.006112588875	-0.001398427011	-0.000454776181	-0.000180714748	-0.000082183298	-0.000041287969	-0.000022417327	-0.000012958339	-0.000007887917	-0.000005014084	-0.000003306628	-0.000002250396	-0.000001573832
1.442706320556	-0.065639762093	-0.006079681759	-0.001395076900	-0.000455525153	-0.000181732671	-0.000082926511	-0.000041772295	-0.000022725046	-0.000013154566	-0.000008014989	-0.000005098063	-0.000003363364	-0.000002289572	-0.000001601565
1.477287079125	-0.065139551806	-0.006040076177	-0.001389597624	-0.000455461224	-0.000182410549	-0.000083517607	-0.000042184470	-0.000022996581	-0.000013331616	-0.000008131321	-0.000005175698	-0.000003416167	-0.000002326222	-0.000001627543
1.513217809253	-0.064598196049	-0.005993903057	-0.001381990787	-0.000454565358	-0.000182731888	-0.000083945459	-0.000042517539	-0.000023227687	-0.000013486899	-0.000008235317	-0.000005245983	-0.000003464380	-0.000002359899	-0.000001651286
1.550501703973	-0.064017444433	-0.005941359733	-0.001372283141	-0.000452828890	-0.000182684536	-0.000084200755	-0.000042765293	-0.000023414419	-0.000013617943	-0.000008325421	-0.000005307925	-0.000003507337	-0.000002390112	-0.000001672831
1.589137004046	-0.063399337346	-0.005882703081	-0.001360525903	-0.000450253991	-0.000182261209	-0.000084276384	-0.000042922520	-0.000023553282	-0.000013722479	-0.000008400172	-0.000005360581	-0.000003544456	-0.000002416461	-0.000001691821
1.629120376233	-0.062746117587	-0.005818238548	-0.001346792369	-0.000446853354	-0.000181459659	-0.000084167647	-0.000042985172	-0.000023641348	-0.000013798519	-0.000008458249	-0.000005403075	-0.000003575140	-0.000002438641	-0.000001707976
1.670449995819	-0.062060139060	-0.005748307149	-0.001331174373	-0.000442649279	-0.000180282513	-0.000083872317	-0.000042950451	-0.000023676330	-0.000013844406	-0.000008498510	-0.000005434631	-0.000003598849	-0.000002456142	-0.000001720861
1.713128005290	-0.061343784723	-0.005673272373	-0.001313778218	-0.000437672348	-0.000178736894	-0.000083390553	-0.000042816828	-0.000023656611	-0.000013858845	-0.000008520007	-0.000005454586	-0.000003615138	-0.000002468818	-0.000001730573
1.757162239052	-0.060599400847	-0.005593508440	-0.001294720618	-0.000431959942	-0.000176833877	-0.000082724734	-0.000042583997	-0.000023581251	-0.000013840915	-0.000008522008	-0.000005462395	-0.000003623619	-0.000002476311	-0.000001736781
1.802567282101	-0.059829249525	-0.005509390665	-0.001274125014	-0.000425554751	-0.000174587901	-0.000081879220	-0.000042252794	-0.000023449963	-0.000013790068	-0.000008503991	-0.000005457641	-0.000003623967	-0.000002478354	-0.000001739087
1.849365030536	-0.059035477709	-0.005421288065	-0.001252118423	-0.000418503405	-0.000172016170	-0.000080860110	-0.000041825099	-0.000023263075	-0.000013706118	-0.000008465648	-0.000005440034	-0.000003615942	-0.000002474804	-0.000001737683
1.897584946925	-0.058220099293	-0.005329558028	-0.001228828880	-0.000410855266	-0.000169138095	-0.000079674984	-0.000041303726	-0.000023021484	-0.000013589223	-0.000008406883	-0.000005409412	-0.000003599412	-0.000002465538	-0.000001732130
1.947264181869	-0.057384986417	-0.005234542635	-0.001204383399	-0.000402661386	-0.000165974784	-0.000078332658	-0.000040692307	-0.000022726612	-0.000013439868	-0.000008327797	-0.000005365735	-0.000003574284	-0.000002450501	-0.000001722777
1.998447692605	-0.056531866664	-0.005136566257	-0.001178906389	-0.000393973638	-0.000162548589	-0.000076842960	-0.000039995182	-0.000022380345	-0.000013258837	-0.000008228683	-0.000005309083	-0.000003540549	-0.000002429561	-0.000001709356
2.051188447957	-0.055662323606	-0.005035934045	-0.001152518414	-0.000384843981	-0.000158882705	-0.000075216516	-0.000039217292	-0.000021984986	-0.000013047190	-0.000008110015	-0.000005239659	-0.000003498278	-0.000002402918	-0.000001692001
2.105547777256	-0.054777798985	-0.004932931072	-0.001125335255	-0.000375323852	-0.000155000818	-0.000073464554	-0.000038364074	-0.000021543200	-0.000012806237	-0.000007972434	-0.000005157764	-0.000003447621	-0.000002370428	-0.000001670510
2.161595900388	-0.053879595390	-0.004827821900	-0.001097467169	-0.000365463646	-0.000150926795	-0.000071598729	-0.000037441361	-0.000021057959	-0.000012537510	-0.000007816735	-0.000005063816	-0.000003388796	-0.000002332241	-0.000001644748
2.219412664542	-0.052968878795	-0.004720850447	-0.001069018345	-0.000355312299	-0.000146684413	-0.000069630961	-0.000036455292	-0.000020532490	-0.000012242735	-0.000007643853	-0.000004958333	-0.000003322085	-0.000002288727	-0.000001615446
2.279088510118	-0.052046680586	-0.004612240057	-0.001040086480	-0.000344916928	-0.000142297127	-0.000067573285	-0.000035412219	-0.000019970226	-0.000011923800	-0.000007454842	-0.000004841906	-0.000003247840	-0.000002239858	-0.000001582504
2.340725689621	-0.051113898923	-0.004502193713	-0.001010762488	-0.000334322546	-0.000137787866	-0.000065437728	-0.000034318630	-0.000019374754	-0.000011582730	-0.000007250866	-0.000004715216	-0.000003166464	-0.000002185989	-0.000001546007
2.404439770366	-0.050171299335	-0.004390894357	-0.000981130292	-0.000323571829	-0.000133178865	-0.000063236188	-0.000033181075	-0.000018749770	-0.000011221657	-0.000007033177	-0.000004579010	-0.000003078391	-0.000002127338	-0.000001506123
2.470361456563	-0.049219514583	-0.004278505286	-0.000951266709	-0.000312704935	-0.000128491522	-0.000060980338	-0.000032006097	-0.000018099037	-0.000010842791	-0.000006803098	-0.000004434098	-0.000002984140	-0.000002064236	-0.000001462870
2.538638775130	-0.048259043879	-0.004165170630	-0.000921241414	-0.000301759371	-0.000123746285	-0.000058681544	-0.000030800175	-0.000017426343	-0.000010448397	-0.000006562013	-0.000004281332	-0.000002884233	-0.000001997079	-0.000001416717
2.609439671341	-0.047290251672	-0.004051015917	-0.000891116972	-0.000290769907	-0.000118962571	-0.000056350798	-0.000029569676	-0.000016735467	-0.000010040771	-0.000006311341	-0.000004121614	-0.000002779250	-0.000001926110	-0.000001367327
2.682955057284	-0.046313366483	-0.003936148795	-0.000860948962	-0.000279768530	-0.000114158701	-0.000053998670	-0.000028320818	-0.000016030155	-0.000009622219	-0.000006052532	-0.000003955865	-0.000002669809	-0.000001851890	-0.000001315643
2.759402330651	-0.045328480687	-0.003820659986	-0.000830786192	-0.000268784457	-0.000109351879	-0.000051635275	-0.000027059642	-0.000015314092	-0.000009195040	-0.000005787049	-0.000003785037	-0.000002556524	-0.000001774748	-0.000001261615
2.839029324740	-0.044335552912	-0.003704624701	-0.000800671073	-0.000257844202	-0.000104558195	-0.000049270270	-0.000025792000	-0.000014590895	-0.000008761517	-0.000005516363	-0.000003610094	-0.000002440040	-0.000001695106	-0.000001206119
2.922118504500	-0.043334416252	-0.003588104863	-0.000770640213	-0.000246971742	-0.000099792681	-0.000046912872	-0.000024523561	-0.000013864104	-0.000008323908	-0.000005241942	-0.000003432009	-0.000002321023	-0.000001613509	-0.000001149066
3.008990933004	-0.042324798103	-0.003471152805	-0.000740725391	-0.000236188809	-0.000095069425	-0.000044571912	-0.000023259837	-0.000013137205	-0.000007884456	-0.000004965258	-0.000003251763	-0.000002200101	-0.000001530251	-0.000001090182
3.100008955687	-0.041306361949	-0.003353817573	-0.000710955170	-0.000225515400	-0.000090401780	-0.000042255943	-0.000022006246	-0.000012413653	-0.000007445403	-0.000004687796	-0.000003070360	-0.000002077998	-0.000001445948	-0.000001030286
3.195575438619	-0.040278789246	-0.003236155783	-0.000681357589	-0.000214970644	-0.000085802727	-0.000039973431	-0.000020768218	-0.000011696945	-0.000007009031	-0.000004411073	-0.000002888826	-0.000001955438	-0.000001361097	-0.000000970228
3.296125306323	-0.039241932646	-0.003118250283	-0.000651964652	-0.000204574239	-0.000081285460	-0.000037733050	-0.000019551372	-0.000010990722	-0.000006577729	-0.000004136681	-0.000002708248	-0.000001833119	-0.000001276185	-0.000000910307
3.402101731832	-0.038196089086	-0.003000241476	-0.000622819694	-0.000194348780	-0.000076864328	-0.000035544152	-0.000018361786	-0.000010298941	-0.000006154099	-0.000003866360	-0.000002529807	-0.000001711898	-0.000001191806	-0.000000850092
3.513904772391	-0.037142455720	-0.002882377126	-0.000593988825	-0.000184323316	-0.000072556214	-0.000033417433	-0.000017206372	-0.000009626106	-0.000005741107	-0.000003602094	-0.000002354855	-0.000001592735	-0.000001108658	-0.000000790960
3.631797551136	-0.036083812799	-0.002765083463	-0.000565576839	-0.000174538137	-0.000068382311	-0.000031365742	-0.000016093326	-0.000008977554	-0.000005342278	-0.000003346244	-0.000002184998	-0.000001476677	-0.000001027410	-0.000000733083
3.755764969359	-0.035025347754	-0.002649045159	-0.000537744362	-0.000165049599	-0.000064369701	-0.000029404704	-0.000015032445	-0.000008359652	-0.000004961831	-0.000003101648	-0.000002022180	-0.000001365138	-0.000000949025	-0.000000676540
3.885362573741	-0.033975196451	-0.002535245616	-0.000510714749	-0.000155931139	-0.000060551113	-0.000027552322	-0.000014034832	-0.000007779631	-0.000004604599	-0.000002871592	-0.000001868659	-0.000001259644	-0.000000874778	-0.000000622976
4.019664840792	-0.032943902042	-0.002424883795	-0.000484752000	-0.000147264703	-0.000056960597	-0.000025826506	-0.000013111417	-0.000007244684	-0.000004275487	-0.000002659474	-0.000001726815	-0.000001161908	-0.000000805718	-0.000000573093
4.157433104321	-0.031942302056	-0.002319127414	-0.000460102445	-0.000139121126	-0.000053624982	-0.000024240617	-0.000012270383	-0.000006760408	-0.000003978495	-0.000002468192	-0.000001598755	-0.000001073477	-0.000000743022	-0.000000527497
4.297465937937	-0.030978744271	-0.002218814800	-0.000436928161	-0.000131539471	-0.000050555681	-0.000022799483	-0.000011514919	-0.000006329424	-0.000003715844	-0.000002299583	-0.000001485949	-0.000000995444	-0.000000687609	-0.000000487111
4.438900774235	-0.030057502995	-0.002124306915	-0.000415278009	-0.000124519989	-0.000047746777	-0.000021498757	-0.000010842901	-0.000005951160	-0.000003487827	-0.000002154323	-0.000001389173	-0.000000928601	-0.000000640008	-0.000000452326
4.581301548212	-0.029179094313	-0.002035548256	-0.000395106766	-0.000118032713	-0.000045179623	-0.000020327523	-0.000010248395	-0.000005622735	-0.000003293334	-0.000002032270	-0.000001308770	-0.000000873427	-0.000000600850	-0.000000423359
4.724576592137	-0.028341606061	-0.001952227752	-0.000376315066	-0.000112031885	-0.000042829448	-0.000019271767	-0.000009723619	-0.000005340112	-0.000003130574	-0.000001932936	-0.000001244962	-0.000000830549	-0.000000570834	-0.000000401552
4.868850123334	-0.027541987293	-0.001873924432	-0.000358783661	-0.000106467553	-0.000040670402	-0.000018316955	-0.000009260376	-0.000005098944	-0.000002997592	-0.000001855838	-0.000001198140	-0.000000800803	-0.000000551066	-0.000000388042
5.014361736205	-0.026776874242	-0.001800196888	-0.000342393534	-0.000101292041	-0.000038678262	-0.000017449380	-0.000008850802	-0.000004895006	-0.000002892534	-0.000001800673	-0.000001168983	-0.000000785469	-0.000000543133	-0.000000384189
5.161404087473	-0.026043016580	-0.001730627211	-0.000327035152	-0.000096462675	-0.000036831502	-0.000016656698	-0.000008487651	-0.000004724347	-0.000002813728	-0.000001767378	-0.000001158554	-0.000000786365	-0.000000549287	-0.000000391994
5.310288473712	-0.025337459711	-0.001664838142	-0.000312611532	-0.000091942477	-0.000035111516	-0.000015928024	-0.000008164346	-0.000004583297	-0.000002759673	-0.000001756119	-0.000001168304	-0.000000805916	-0.000000572733	-0.000000416478
5.461328302632	-0.024657594914	-0.001602496273	-0.000299038226	-0.000087699889	-0.000033502441	-0.000015253853	-0.000007874924	-0.000004468420	-0.000002728978	-0.000001767247	-0.000001200082	-0.000000847247	-0.000000617542	-0.000000461302
5.614826471159	-0.024001173517	-0.001543311410	-0.000286242547	-0.000083708288	-0.000031990916	-0.000014625945	-0.000007613975	-0.000004376445	-0.000002720288	-0.000001801227	-0.000001256092	-0.000000914209	-0.000000689293	-0.000000534273
5.771069952709	-0.023366281502	-0.001487032205	-0.000274162057	-0.000079945309	-0.000030565768	-0.000014037189	-0.000007376565	-0.000004304200	-0.000002732205	-0.000001858553	-0.000001338852	-0.000001011461	-0.000000794686	-0.000000643910
5.930318312647	-0.022751336632	-0.001433443897	-0.000262743603	-0.000076392371	-0.000029217790	-0.000013481506	-0.000007158193	-0.000004248561	-0.000002763201	-0.000001939645	-0.000001451106	-0.000001144434	-0.000000942292	-0.000000802160
6.092795856650	-0.022155065594	-0.001382364339	-0.000251942043	-0.000073034130	-0.000027939506	-0.000012953768	-0.000006954757	-0.000004206409	-0.000002811540	-0.000002044723	-0.000001595701	-0.000001319332	-0.000001142387	-0.000001024441
6.258675108464	-0.021576508929	-0.001333642552	-0.000241719571	-0.000069858130	-0.000026725008	-0.000012449745	-0.000006762548	-0.000004174611	-0.000002875200	-0.000002173673	-0.000001775414	-0.000001542991	-0.000001407271	-0.000001330299
6.428062570946	-0.021015008606	-0.001287155853	-0.000232044763	-0.000066854392	-0.000025569785	-0.000011966061	-0.000006578263	-0.000004150020	-0.000002951814	-0.000002325889	-0.000001992729	-0.000001822693	-0.000001751173	-0.000001743048
6.600979450649	-0.020470205397	-0.001242807940	-0.000222891883	-0.000064015080	-0.000024470570	-0.000011500162	-0.000006399033	-0.000004129508	-0.000003038630	-0.000002500121	-0.000002249545	-0.000002165779	-0.000002190036	-0.000002292154
6.777347939303	-0.019942011278	-0.001200525124	-0.000214239831	-0.000061334059	-0.000023425149	-0.000011050269	-0.000006222465	-0.000004110019	-0.000003132513	-0.000002694337	-0.000002546859	-0.000002579207	-0.000002740916	-0.000003009943
6.956982877518	-0.019430565287	-0.001160251625	-0.000206070972	-0.000058806429	-0.000022432140	-0.000010615316	-0.000006046678	-0.000004088655	-0.000003229989	-0.000002905631	-0.000002884444	-0.000003068932	-0.000003421706	-0.000003935316
7.139599025114	-0.018936152314	-0.001121942477	-0.000198369560	-0.000056427923	-0.000021490710	-0.000010194836	-0.000005870328	-0.000004062785	-0.000003327357	-0.000003130220	-0.000003260575	-0.000003639271	-0.000004249416	-0.000005109126
7.324831404072	-0.018459105659	-0.001085555928	-0.000191120167	-0.000054194334	-0.000020600279	-0.000009788830	-0.000005692608	-0.000004030155	-0.000003420849	-0.000003363527	-0.000003671877	-0.000004292279	-0.000005239719	-0.000006575044
7.512275391989	-0.017999686419	-0.001051044840	-0.000184306034	-0.000052100929	-0.000019760206	-0.000009397589	-0.000005513205	-0.000003988975	-0.000003506820	-0.000003600389	-0.000004113344	-0.000005027340	-0.000006405138	-0.000008375795
7.701525301351	-0.017557999943	-0.001018351579	-0.000177908214	-0.000050142135	-0.000018969576	-0.000009021541	-0.000005332236	-0.000003937989	-0.000003581945	-0.000003835310	-0.000004578500	-0.000005840915	-0.000007754544	-0.000010552318
7.892220825148	-0.017133921255	-0.000987403939	-0.000171904988	-0.000048311343	-0.000018227036	-0.000008661094	-0.000005150142	-0.000003876475	-0.000003643378	-0.000004062773	-0.000005059730	-0.000006726615	-0.000009292127	-0.000013140897
8.084066488633	-0.016727101450	-0.000958117069	-0.000166272464	-0.000046601100	-0.000017530804	-0.000008316562	-0.000004967606	-0.000003804222	-0.000003688853	-0.000004277491	-0.000005548625	-0.000007675384	-0.000011016969	-0.000016172471
8.276850564248	-0.016336978981	-0.000930395447	-0.000160985154	-0.000045003312	-0.000016878701	-0.000007988100	-0.000004785448	-0.000003721466	-0.000003716733	-0.000004474633	-0.000006036375	-0.000008675895	-0.000012923153	-0.000019669585
8.470435435615	-0.015962846803	-0.000904138430	-0.000156017172	-0.000043509642	-0.000016268288	-0.000007675708	-0.000004604563	-0.000003628812	-0.000003725999	-0.000004649964	-0.000006514081	-0.000009714892	-0.000014999524	-0.000023646655
8.664749450104	-0.015603903424	-0.000879244160	-0.000151343063	-0.000042111803	-0.000015696974	-0.000007379238	-0.000004425858	-0.000003527155	-0.000003716220	-0.000004799936	-0.000006973041	-0.000010777610	-0.000017229802	-0.000028107301
8.859765890269	-0.015259315806	-0.000855613905	-0.000146938636	-0.000040801839	-0.000015162139	-0.000007098426	-0.000004250218	-0.000003417604	-0.000003687488	-0.000004921731	-0.000007404971	-0.000011848144	-0.000019592875	-0.000033044449
9.055483242215	-0.014928265888	-0.000833154945	-0.000142781492	-0.000039572312	-0.000014661221	-0.000006832918	-0.000004078483	-0.000003301422	-0.000003640367	-0.000005013280	-0.000007802195	-0.000012909827	-0.000022062936	-0.000038438479
9.251900543064	-0.014609993960	-0.000811783042	-0.000138851431	-0.000038416442	-0.000014191789	-0.000006582301	-0.000003911431	-0.000003179976	-0.000003575825	-0.000005073266	-0.000008157800	-0.000013945583	-0.000024609839	-0.000044256841
9.448998466139	-0.014303822552	-0.000791423468	-0.000135130574	-0.000037328159	-0.000013751583	-0.000006346127	-0.000003749771	-0.000003054685	-0.000003495187	-0.000005101116	-0.000008465799	-0.000014938343	-0.000027199526	-0.000050452915
9.646721498693	-0.014009172225	-0.000772011463	-0.000131603385	-0.000036302114	-0.000013338534	-0.000006123924	-0.000003594135	-0.000002926995	-0.000003400075	-0.000005096994	-0.000008721278	-0.000015871487	-0.000029794678	-0.000056965982
9.844962806394	-0.013725568756	-0.000753492136	-0.000128256572	-0.000035333655	-0.000012950774	-0.000005915208	-0.000003445072	-0.000002798334	-0.000003292356	-0.000005061781	-0.000008920541	-0.000016729351	-0.000032355638	-0.000063721752
10.043552984132	-0.013452642185	-0.000735819882	-0.000125078923	-0.000034418780	-0.000012586623	-0.000005719486	-0.000003303041	-0.000002670087	-0.000003174091	-0.000004997045	-0.000009061244	-0.000017497760	-0.000034841550	-0.000070633061
10.242254516967	-0.013190117417	-0.000718957310	-0.000122061051	-0.000033554066	-0.000012244583	-0.000005536259	-0.000003168406	-0.000002543563	-0.000003047470	-0.000004904986	-0.000009142486	-0.000018164591	-0.000037211807	-0.000077602485
10.440764017255	-0.012937796140	-0.000702873709	-0.000119195073	-0.000032736573	-0.000011923303	-0.000005365013	-0.000003041424	-0.000002419959	-0.000002914741	-0.000004788362	-0.000009164869	-0.000018720306	-0.000039427708	-0.000084525748
10.638723713614	-0.012695530784	-0.000687543102	-0.000116474221	-0.000031963736	-0.000011621555	-0.000005205219	-0.000002922242	-0.000002300332	-0.000002778141	-0.000004650378	-0.000009130460	-0.000019158384	-0.000041454200	-0.000091295369
10.835742025005	-0.012463193095	-0.000672942063	-0.000113892427	-0.000031233247	-0.000011338190	-0.000005056317	-0.000002810889	-0.000002185565	-0.000002639806	-0.000004494544	-0.000009042685	-0.000019475606	-0.000043261554	-0.000097806366
11.031420683622	-0.012240641910	-0.000659047586	-0.000111443921	-0.000030542942	-0.000011072111	-0.000004917716	-0.000002707272	-0.000002076352	-0.000002501702	-0.000004324512	-0.000008906117	-0.000019672102	-0.000044826702	-0.000103960998
11.225383726372	-0.012027695728	-0.000645835328	-0.000109122907	-0.000029890706	-0.000010822246	-0.000004788793	-0.000002611187	-0.000001973181	-0.000002365558	-0.000004143912	-0.000008726181	-0.000019751138	-0.000046134007	-0.000109673449
11.417302894315	-0.011824114863	-0.000633278504	-0.000106923353	-0.000029274423	-0.000010587531	-0.000004668898	-0.000002522331	-0.000001876343	-0.000002232822	-0.000003956192	-0.000008508835	-0.000019718695	-0.000047175466	-0.000114873062
11.606915097183	-0.011629595424	-0.000621347535	-0.000104838921	-0.000028691945	-0.000010366911	-0.000004557363	-0.000002440322	-0.000001785944	-0.000002104645	-0.000003764499	-0.000008260230	-0.000019582873	-0.000047950228	-0.000119506124
11.794030093249	-0.011443774249	-0.000610010354	-0.000102863001	-0.000028141105	-0.000010159345	-0.000004453523	-0.000002364720	-0.000001701938	-0.000001981884	-0.000003571602	-0.000007986431	-0.000019353250	-0.000048463698	-0.000123536044
11.978529184757	-0.011266241521	-0.000599233169	-0.000100988835	-0.000027619746	-0.000009963822	-0.000004356722	-0.000002295057	-0.000001624154	-0.000001865127	-0.000003379851	-0.000007693186	-0.000019040251	-0.000048726368	-0.000126942437
12.160357469301	-0.011096557022	-0.000588981407	-0.000099209664	-0.000027125753	-0.000009779372	-0.000004266336	-0.000002230851	-0.000001552332	-0.000001754732	-0.000003191177	-0.000007385778	-0.000018654615	-0.000048752562	-0.000129719241
12.339512671592	-0.010934266469	-0.000579220643	-0.000097518874	-0.000026657096	-0.000009605082	-0.000004181774	-0.000002171628	-0.000001486150	-0.000001650866	-0.000003007120	-0.000007068941	-0.000018206973	-0.000048559263	-0.000131872445
12.516033116927	-0.010778915659	-0.000569917369	-0.000095910110	-0.000026211848	-0.000009440102	-0.000004102493	-0.000002116935	-0.000001425254	-0.000001553542	-0.000002828866	-0.000006746829	-0.000017707540	-0.000048165133	-0.000133417853
12.689986542365	-0.010630061408	-0.000561039561	-0.000094377365	-0.000025788210	-0.000009283647	-0.000004027993	-0.000002066345	-0.000001369270	-0.000001462661	-0.000002657293	-0.000006423019	-0.000017165922	-0.000047589671	-0.000134378985
12.861460603245	-0.010487279163	-0.000552557043	-0.000092915028	-0.000025384516	-0.000009135003	-0.000003957823	-0.000002019461	-0.000001317826	-0.000001378038	-0.000002493019	-0.000006100546	-0.000016590983	-0.000046852579	-0.000134785079
13.030555322422	-0.010350167735	-0.000544441679	-0.000091517902	-0.000024999235	-0.000008993521	-0.000003891577	-0.000001975921	-0.000001270558	-0.000001299430	-0.000002336446	-0.000005781942	-0.000015990797	-0.000045973288	-0.000134669584
13.197377372013	-0.010218351760	-0.000536667436	-0.000090181207	-0.000024630970	-0.000008858614	-0.000003828890	-0.000001935398	-0.000001227116	-0.000001226555	-0.000002187801	-0.000005469290	-0.000015372624	-0.000044970603	-0.000134068724
13.362035914562	-0.010091482494	-0.000529210353	-0.000088900568	-0.000024278447	-0.000008729756	-0.000003769440	-0.000001897593	-0.000001187171	-0.000001159106	-0.000002047165	-0.000005164271	-0.000014742931	-0.000043862479	-0.000133020414
13.524639688936	-0.009969237494	-0.000522048456	-0.000087671987	-0.000023940511	-0.000008606469	-0.000003712935	-0.000001862242	-0.000001150415	-0.000001096766	-0.000001914509	-0.000004868214	-0.000014107421	-0.000042665845	-0.000131563482
13.685295047318	-0.009851319565	-0.000515161635	-0.000086491821	-0.000023616113	-0.000008488328	-0.000003659120	-0.000001829106	-0.000001116563	-0.000001039213	-0.000001789715	-0.000004582146	-0.000013471075	-0.000041396506	-0.000129736768
13.844104695920	-0.009737455309	-0.000508531505	-0.000085356752	-0.000023304301	-0.000008374948	-0.000003607764	-0.000001797971	-0.000001085350	-0.000000986128	-0.000001672596	-0.000004306828	-0.000012838211	-0.000040069106	-0.000127578691
14.001166943128	-0.009627393445	-0.000502141268	-0.000084263755	-0.000023004210	-0.000008265981	-0.000003558663	-0.000001768647	-0.000001056536	-0.000000937203	-0.000001562913	-0.000004042799	-0.000012212527	-0.000038697099	-0.000125126797
14.156575305314	-0.009520903079	-0.000495975565	-0.000083210074	-0.000022715055	-0.000008161116	-0.000003511634	-0.000001740964	-0.000001029900	-0.000000892137	-0.000001460393	-0.000003790404	-0.000011597161	-0.000037292751	-0.000122417342
14.310418359291	-0.009417771979	-0.000490020346	-0.000082193194	-0.000022436123	-0.000008060071	-0.000003466516	-0.000001714770	-0.000001005241	-0.000000850646	-0.000001364732	-0.000003549829	-0.000010994743	-0.000035867177	-0.000119485086
14.462779760884	-0.009317804939	-0.000484262744	-0.000081210816	-0.000022166763	-0.000007962589	-0.000003423162	-0.000001689932	-0.000000982376	-0.000000812456	-0.000001275613	-0.000003321123	-0.000010407443	-0.000034430383	-0.000116363088
14.613738372244	-0.009220822232	-0.000478690963	-0.000080260836	-0.000021906381	-0.000007868439	-0.000003381442	-0.000001666327	-0.000000961139	-0.000000777314	-0.000001192706	-0.000003104225	-0.000009837020	-0.000032991300	-0.000113082577
14.763368457549	-0.009126658195	-0.000473294168	-0.000079341330	-0.000021654433	-0.000007777410	-0.000003341238	-0.000001643848	-0.000000941380	-0.000000744977	-0.000001115679	-0.000002898979	-0.000009284869	-0.000031557862	-0.000109672856
14.911739918939	-0.009035159922	-0.000468062398	-0.000078450526	-0.000021410423	-0.000007689311	-0.000003302444	-0.000001622399	-0.000000922962	-0.000000715222	-0.000001044201	-0.000002705157	-0.000008752059	-0.000030137042	-0.000106161238
15.058918553108	-0.008946186084	-0.000462986476	-0.000077586800	-0.000021173894	-0.000007603966	-0.000003264965	-0.000001601893	-0.000000905763	-0.000000687838	-0.000000977944	-0.000002522469	-0.000008239373	-0.000028734934	-0.000102573066
15.204966315010	-0.008859605862	-0.000458057934	-0.000076748651	-0.000020944426	-0.000007521214	-0.000003228714	-0.000001582254	-0.000000889670	-0.000000662630	-0.000000916588	-0.000002350579	-0.000007747343	-0.000027356799	-0.000098931685
15.349941579490	-0.008775297977	-0.000453268948	-0.000075934699	-0.000020721632	-0.000007440909	-0.000003193614	-0.000001563411	-0.000000874582	-0.000000639419	-0.000000859823	-0.000002189114	-0.000007276283	-0.000026007145	-0.000095258502
15.493899394806	-0.008693149829	-0.000448612275	-0.000075143664	-0.000020505157	-0.000007362915	-0.000003159592	-0.000001545304	-0.000000860409	-0.000000618035	-0.000000807350	-0.000002037676	-0.000006826317	-0.000024689771	-0.000091572986
15.636891724477	-0.008613056713	-0.000444081199	-0.000074374364	-0.000020294669	-0.000007287108	-0.000003126584	-0.000001527875	-0.000000847069	-0.000000598326	-0.000000758881	-0.000001895846	-0.000006397404	-0.000023407833	-0.000087892798
15.778967675632	-0.008534921120	-0.000439669482	-0.000073625702	-0.000020089864	-0.000007213374	-0.000003094531	-0.000001511074	-0.000000834487	-0.000000580149	-0.000000714141	-0.000001763198	-0.000005989367	-0.000022163904	-0.000084233793
15.920173713291	-0.008458652106	-0.000435371324	-0.000072896657	-0.000019890457	-0.000007141604	-0.000003063379	-0.000001494856	-0.000000822595	-0.000000563372	-0.000000672871	-0.000001639294	-0.000005601910	-0.000020960028	-0.000080610150
16.060553860761	-0.008384164728	-0.000431181320	-0.000072186281	-0.000019696186	-0.000007071703	-0.000003033078	-0.000001479180	-0.000000811335	-0.000000547876	-0.000000634823	-0.000001523700	-0.000005234636	-0.000019797767	-0.000077034426
16.200149886628	-0.008311379535	-0.000427094427	-0.000071493689	-0.000019506804	-0.000007003577	-0.000003003581	-0.000001464008	-0.000000800650	-0.000000533549	-0.000000599763	-0.000001415982	-0.000004887070	-0.000018678250	-0.000073517660
16.339001478890	-0.008240222102	-0.000423105934	-0.000070818057	-0.000019322083	-0.000006937142	-0.000002974848	-0.000001449307	-0.000000790491	-0.000000520290	-0.000000567472	-0.000001315714	-0.000004558669	-0.000017602226	-0.000070069444
16.477146406710	-0.008170622623	-0.000419211433	-0.000070158614	-0.000019141809	-0.000006872320	-0.000002946839	-0.000001435047	-0.000000780814	-0.000000508006	-0.000000537741	-0.000001222477	-0.000004248836	-0.000016570101	-0.000066698063
16.614620670224	-0.008102515530	-0.000415406791	-0.000069514636	-0.000018965783	-0.000006809035	-0.000002919519	-0.000001421199	-0.000000771578	-0.000000496611	-0.000000510379	-0.000001135864	-0.000003956938	-0.000015581980	-0.000063410523
16.751458638910	-0.008035839160	-0.000411688134	-0.000068885448	-0.000018793817	-0.000006747220	-0.000002892853	-0.000001407738	-0.000000762747	-0.000000486029	-0.000000485202	-0.000001055481	-0.000003682306	-0.000014637702	-0.000060212702
16.887693179191	-0.007970535443	-0.000408051818	-0.000068270414	-0.000018625735	-0.000006686809	-0.000002866812	-0.000001394642	-0.000000754288	-0.000000476188	-0.000000462042	-0.000000980946	-0.000003424254	-0.000013736876	-0.000057109386
17.023355772191	-0.007906549630	-0.000404494418	-0.000067668937	-0.000018461373	-0.000006627742	-0.000002841366	-0.000001381888	-0.000000746171	-0.000000467022	-0.000000440740	-0.000000911894	-0.000003182080	-0.000012878911	-0.000054104398
17.158476622745	-0.007843830037	-0.000401012706	-0.000067080454	-0.000018300576	-0.000006569963	-0.000002816488	-0.000001369458	-0.000000738369	-0.000000458473	-0.000000421150	-0.000000847974	-0.000002955079	-0.000012063047	-0.000051200656
17.293084760823	-0.007782327818	-0.000397603639	-0.000066504436	-0.000018143197	-0.000006513417	-0.000002792154	-0.000001357334	-0.000000730858	-0.000000450487	-0.000000403134	-0.000000788852	-0.000002742542	-0.000011288381	-0.000048400277
17.427208136430	-0.007721996753	-0.000394264343	-0.000065940383	-0.000017989098	-0.000006458055	-0.000002768340	-0.000001345499	-0.000000723615	-0.000000443013	-0.000000386566	-0.000000734207	-0.000002543768	-0.000010553888	-0.000045704618
17.560873708810	-0.007662793062	-0.000390992102	-0.000065387824	-0.000017838150	-0.000006403829	-0.000002745024	-0.000001333940	-0.000000716621	-0.000000436008	-0.000000371329	-0.000000683738	-0.000002358062	-0.000009858440	-0.000043114379
17.694107530463	-0.007604675222	-0.000387784344	-0.000064846313	-0.000017690230	-0.000006350694	-0.000002722185	-0.000001322640	-0.000000709857	-0.000000429430	-0.000000357312	-0.000000637158	-0.000002184745	-0.000009200836	-0.000040629668
17.826934826245	-0.007547603816	-0.000384638633	-0.000064315425	-0.000017545221	-0.000006298608	-0.000002699804	-0.000001311589	-0.000000703306	-0.000000423241	-0.000000344416	-0.000000594195	-0.000002023149	-0.000008579812	-0.000038250071
17.959380067648	-0.007491541378	-0.000381552660	-0.000063794763	-0.000017403013	-0.000006247531	-0.000002677863	-0.000001300774	-0.000000696954	-0.000000417409	-0.000000332548	-0.000000554592	-0.000001872628	-0.000007994052	-0.000035974694
18.091467042431	-0.007436452264	-0.000378524231	-0.000063283944	-0.000017263501	-0.000006197425	-0.000002656345	-0.000001290183	-0.000000690788	-0.000000411901	-0.000000321621	-0.000000518110	-0.000001732553	-0.000007442214	-0.000033802218
18.223218919883	-0.007382302525	-0.000375551261	-0.000062782608	-0.000017126587	-0.000006148254	-0.000002635233	-0.000001279808	-0.000000684793	-0.000000406691	-0.000000311556	-0.000000484521	-0.000001602317	-0.000006922934	-0.000031730991
18.354658312300	-0.007329059794	-0.000372631766	-0.000062290413	-0.000016992175	-0.000006099983	-0.000002614512	-0.000001269637	-0.000000678960	-0.000000401752	-0.000000302281	-0.000000453612	-0.000001481337	-0.000006434832	-0.000029759020
18.485807333424	-0.007276693183	-0.000369763856	-0.000061807032	-0.000016860177	-0.000006052581	-0.000002594167	-0.000001259663	-0.000000673278	-0.000000397061	-0.000000293728	-0.000000425183	-0.000001369051	-0.000005976542	-0.000027884091
18.616687654709	-0.007225173183	-0.000366945730	-0.000061332152	-0.000016730506	-0.000006006017	-0.000002574185	-0.000001249877	-0.000000667738	-0.000000392597	-0.000000285836	-0.000000399050	-0.000001264922	-0.000005546693	-0.000026103723
18.747320560186	-0.007174471576	-0.000364175668	-0.000060865478	-0.000016603082	-0.000005960260	-0.000002554553	-0.000001240272	-0.000000662330	-0.000000388341	-0.000000278548	-0.000000375036	-0.000001168435	-0.000005143937	-0.000024415281
18.877727000517	-0.007124561352	-0.000361452029	-0.000060406727	-0.000016477825	-0.000005915283	-0.000002535257	-0.000001230839	-0.000000657047	-0.000000384275	-0.000000271812	-0.000000352979	-0.000001079102	-0.000004766944	-0.000022815985
19.007927646460	-0.007075416627	-0.000358773242	-0.000059955627	-0.000016354663	-0.000005871059	-0.000002516287	-0.000001221572	-0.000000651882	-0.000000380384	-0.000000265580	-0.000000332727	-0.000000996456	-0.000004414413	-0.000021302902
19.137942941754	-0.007027012573	-0.000356137803	-0.000059511919	-0.000016233523	-0.000005827562	-0.000002497630	-0.000001212465	-0.000000646828	-0.000000376653	-0.000000259808	-0.000000314139	-0.000000920055	-0.000004085069	-0.000019873043
19.267793155218	-0.006979325351	-0.000353544271	-0.000059075355	-0.000016114338	-0.000005784768	-0.000002479277	-0.000001203512	-0.000000641879	-0.000000373069	-0.000000254456	-0.000000297084	-0.000000849480	-0.000003777681	-0.000018523363
19.397498431910	-0.006932332042	-0.000350991264	-0.000058645698	-0.000015997043	-0.000005742653	-0.000002461216	-0.000001194706	-0.000000637029	-0.000000369620	-0.000000249487	-0.000000281439	-0.000000784333	-0.000003491043	-0.000017250747
19.527078843382	-0.006886010594	-0.000348477456	-0.000058222718	-0.000015881574	-0.000005701194	-0.000002443438	-0.000001186042	-0.000000632274	-0.000000366296	-0.000000244869	-0.000000267092	-0.000000724241	-0.000003223998	-0.000016052086
19.656554437381	-0.006840339763	-0.000346001569	-0.000057806197	-0.000015767872	-0.000005660371	-0.000002425934	-0.000001177516	-0.000000627608	-0.000000363086	-0.000000240569	-0.000000253938	-0.000000668851	-0.000002975427	-0.000014924266
19.785945287720	-0.006795299061	-0.000343562377	-0.000057395924	-0.000015655880	-0.000005620161	-0.000002408694	-0.000001169121	-0.000000623026	-0.000000359982	-0.000000236561	-0.000000241878	-0.000000617828	-0.000002744254	-0.000013864195
19.915271545232	-0.006750868710	-0.000341158697	-0.000056991696	-0.000015545540	-0.000005580546	-0.000002391709	-0.000001160854	-0.000000618526	-0.000000356975	-0.000000232817	-0.000000230823	-0.000000570861	-0.000002529444	-0.000012868795
20.044553490823	-0.006707029590	-0.000338789388	-0.000056593317	-0.000015436800	-0.000005541505	-0.000002374971	-0.000001152710	-0.000000614102	-0.000000354058	-0.000000229315	-0.000000220690	-0.000000527655	-0.000002330007	-0.000011935045
20.173811591460	-0.006663763200	-0.000336453350	-0.000056200598	-0.000015329607	-0.000005503020	-0.000002358473	-0.000001144685	-0.000000609752	-0.000000351224	-0.000000226034	-0.000000211403	-0.000000487935	-0.000002144997	-0.000011059981
20.303066559651	-0.006621051609	-0.000334149516	-0.000055813357	-0.000015223913	-0.000005465074	-0.000002342206	-0.000001136774	-0.000000605472	-0.000000348468	-0.000000222953	-0.000000202889	-0.000000451442	-0.000001973513	-0.000010240696
20.432339416563	-0.006578877418	-0.000331876857	-0.000055431416	-0.000015119668	-0.000005427648	-0.000002326162	-0.000001128973	-0.000000601259	-0.000000345783	-0.000000220056	-0.000000195084	-0.000000417936	-0.000001814692	-0.000009474361
20.561651558714	-0.006537223717	-0.000329634374	-0.000055054606	-0.000015016825	-0.000005390726	-0.000002310335	-0.000001121280	-0.000000597110	-0.000000343165	-0.000000217325	-0.000000187927	-0.000000387191	-0.000001667720	-0.000008758213
20.691024828021	-0.006496074050	-0.000327421096	-0.000054682760	-0.000014915340	-0.000005354291	-0.000002294717	-0.000001113690	-0.000000593022	-0.000000340608	-0.000000214746	-0.000000181364	-0.000000358995	-0.000001531821	-0.000008089580
20.820481585231	-0.006455412373	-0.000325236081	-0.000054315717	-0.000014815168	-0.000005318328	-0.000002279302	-0.000001106199	-0.000000588992	-0.000000338109	-0.000000212305	-0.000000175342	-0.000000333153	-0.000001406259	-0.000007465881
20.950044787133	-0.006415223020	-0.000323078410	-0.000053953319	-0.000014716265	-0.000005282822	-0.000002264083	-0.000001098804	-0.000000585019	-0.000000335663	-0.000000209991	-0.000000169815	-0.000000309481	-0.000001290340	-0.000006884614
21.079738068542	-0.006375490669	-0.000320947188	-0.000053595415	-0.000014618591	-0.000005247756	-0.000002249053	-0.000001091503	-0.000000581100	-0.000000333267	-0.000000207791	-0.000000164741	-0.000000287809	-0.000001183405	-0.000006343368
21.209585830605	-0.006336200303	-0.000318841539	-0.000053241854	-0.000014522104	-0.000005213117	-0.000002234205	-0.000001084291	-0.000000577233	-0.000000330918	-0.000000205697	-0.000000160078	-0.000000267979	-0.000001084833	-0.000005839828
21.339613337365	-0.006297337179	-0.000316760606	-0.000052892491	-0.000014426765	-0.000005178889	-0.000002219535	-0.000001077166	-0.000000573415	-0.000000328613	-0.000000203698	-0.000000155791	-0.000000249843	-0.000000994043	-0.000005371798
21.469846822661	-0.006258886791	-0.000314703550	-0.000052547182	-0.000014332533	-0.000005145060	-0.000002205036	-0.000001070124	-0.000000569645	-0.000000326348	-0.000000201786	-0.000000151847	-0.000000233265	-0.000000910482	-0.000004937126
21.600313609260	-0.006220834834	-0.000312669545	-0.000052205786	-0.000014239372	-0.000005111615	-0.000002190701	-0.000001063163	-0.000000565920	-0.000000324122	-0.000000199953	-0.000000148215	-0.000000218118	-0.000000833632	-0.000004533792
21.731042241764	-0.006183167163	-0.000310657777	-0.000051868166	-0.000014147242	-0.000005078540	-0.000002176525	-0.000001056280	-0.000000562240	-0.000000321932	-0.000000198193	-0.000000144866	-0.000000204286	-0.000000763011	-0.000004159865
21.862062634405	-0.006145869757	-0.000308667441	-0.000051534183	-0.000014056106	-0.000005045823	-0.000002162502	-0.000001049472	-0.000000558601	-0.000000319776	-0.000000196499	-0.000000141777	-0.000000191660	-0.000000698160	-0.000003813493
21.993406234607	-0.006108928677	-0.000306697742	-0.000051203704	-0.000013965927	-0.000005013449	-0.000002148627	-0.000001042735	-0.000000555002	-0.000000317651	-0.000000194865	-0.000000138922	-0.000000180138	-0.000000638656	-0.000003492921
22.125106203309	-0.006072330023	-0.000304747889	-0.000050876593	-0.000013876670	-0.000004981406	-0.000002134893	-0.000001036068	-0.000000551442	-0.000000315556	-0.000000193286	-0.000000136281	-0.000000169630	-0.000000584098	-0.000003196483
22.257197613679	-0.006036059890	-0.000302817092	-0.000050552718	-0.000013788296	-0.000004949680	-0.000002121296	-0.000001029467	-0.000000547918	-0.000000313489	-0.000000191757	-0.000000133834	-0.000000160048	-0.000000534111	-0.000002922595
22.389717670855	-0.006000104321	-0.000300904565	-0.000050231943	-0.000013700769	-0.000004918258	-0.000002107829	-0.000001022930	-0.000000544430	-0.000000311448	-0.000000190274	-0.000000131564	-0.000000151315	-0.000000488352	-0.000002669763
22.522705956779	-0.005964449261	-0.000299009517	-0.000049914135	-0.000013614053	-0.000004887128	-0.000002094487	-0.000001016453	-0.000000540975	-0.000000309432	-0.000000188833	-0.000000129453	-0.000000143357	-0.000000446490	-0.000002436560
22.656204705576	-0.005929080499	-0.000297131152	-0.000049599159	-0.000013528112	-0.000004856276	-0.000002081264	-0.000001010035	-0.000000537552	-0.000000307439	-0.000000187430	-0.000000127487	-0.000000136107	-0.000000408223	-0.000002221659
22.790259116175	-0.005893983613	-0.000295268666	-0.000049286880	-0.000013442907	-0.000004825688	-0.000002068155	-0.000001003672	-0.000000534160	-0.000000305467	-0.000000186061	-0.000000125653	-0.000000129504	-0.000000373272	-0.000002023790
22.924917709683	-0.005859143905	-0.000293421243	-0.000048977159	-0.000013358401	-0.000004795351	-0.000002055153	-0.000000997361	-0.000000530796	-0.000000303516	-0.000000184724	-0.000000123937	-0.000000123490	-0.000000341371	-0.000001841763
23.060232739376	-0.005824546325	-0.000291588052	-0.000048669855	-0.000013274556	-0.000004765251	-0.000002042253	-0.000000991099	-0.000000527459	-0.000000301583	-0.000000183416	-0.000000122330	-0.000000118014	-0.000000312277	-0.000001674452
23.196260661207	-0.005790175397	-0.000289768240	-0.000048364825	-0.000013191332	-0.000004735375	-0.000002029449	-0.000000984885	-0.000000524147	-0.000000299669	-0.000000182134	-0.000000120820	-0.000000113027	-0.000000285764	-0.000001520811
23.333062672861	-0.005756015118	-0.000287960930	-0.000048061922	-0.000013108689	-0.000004705707	-0.000002016734	-0.000000978713	-0.000000520860	-0.000000297770	-0.000000180875	-0.000000119398	-0.000000108486	-0.000000261622	-0.000001379854
23.470705329948	-0.005722048865	-0.000286165218	-0.000047760991	-0.000013026586	-0.000004676233	-0.000002004102	-0.000000972583	-0.000000517594	-0.000000295886	-0.000000179638	-0.000000118055	-0.000000104350	-0.000000239656	-0.000001250642
23.609261249577	-0.005688259278	-0.000284380158	-0.000047461874	-0.000012944978	-0.000004646937	-0.000001991546	-0.000000966489	-0.000000514348	-0.000000294016	-0.000000178421	-0.000000116784	-0.000000100583	-0.000000219686	-0.000001132313
23.748809914513	-0.005654628133	-0.000282604767	-0.000047164406	-0.000012863821	-0.000004617803	-0.000001979060	-0.000000960429	-0.000000511121	-0.000000292159	-0.000000177220	-0.000000115577	-0.000000097150	-0.000000201543	-0.000001024050
23.889438595595	-0.005621136200	-0.000280838009	-0.000046868411	-0.000012783067	-0.000004588813	-0.000001966635	-0.000000954399	-0.000000507910	-0.000000290312	-0.000000176036	-0.000000114429	-0.000000094020	-0.000000185075	-0.000000925090
24.031243415819	-0.005587763080	-0.000279078789	-0.000046573707	-0.000012702666	-0.000004559950	-0.000001954265	-0.000000948396	-0.000000504713	-0.000000288475	-0.000000174865	-0.000000113332	-0.000000091164	-0.000000170137	-0.000000834717
24.174330586046	-0.005554487021	-0.000277325946	-0.000046280098	-0.000012622564	-0.000004531195	-0.000001941942	-0.000000942415	-0.000000501529	-0.000000286646	-0.000000173706	-0.000000112282	-0.000000088557	-0.000000156600	-0.000000752282
24.318817848987	-0.005521284705	-0.000275578239	-0.000045987375	-0.000012542704	-0.000004502526	-0.000001929655	-0.000000936452	-0.000000498354	-0.000000284824	-0.000000172557	-0.000000111274	-0.000000086176	-0.000000144341	-0.000000677153
24.464836174445	-0.005488130996	-0.000273834335	-0.000045695314	-0.000012463027	-0.000004473923	-0.000001917397	-0.000000930503	-0.000000495187	-0.000000283007	-0.000000171417	-0.000000110302	-0.000000083998	-0.000000133248	-0.000000608760
24.612531754426	-0.005454998652	-0.000272092793	-0.000045403674	-0.000012383464	-0.000004445362	-0.000001905156	-0.000000924562	-0.000000492024	-0.000000281194	-0.000000170284	-0.000000109363	-0.000000082003	-0.000000123219	-0.000000546558
24.762068352102	-0.005421857988	-0.000270352051	-0.000045112194	-0.000012303946	-0.000004416816	-0.000001892922	-0.000000918625	-0.000000488864	-0.000000279383	-0.000000169157	-0.000000108453	-0.000000080174	-0.000000114160	-0.000000490064
24.913630064722	-0.005388676487	-0.000268610399	-0.000044820585	-0.000012224394	-0.000004388258	-0.000001880683	-0.000000912685	-0.000000485702	-0.000000277571	-0.000000168034	-0.000000107568	-0.000000078493	-0.000000105982	-0.000000438801
25.067424569427	-0.005355418347	-0.000266865961	-0.000044528535	-0.000012144722	-0.000004359657	-0.000001868425	-0.000000906736	-0.000000482536	-0.000000275758	-0.000000166912	-0.000000106704	-0.000000076946	-0.000000098606	-0.000000392347
25.223686935115	-0.005322043965	-0.000265116670	-0.000044235697	-0.000012064835	-0.000004330979	-0.000001856135	-0.000000900772	-0.000000479361	-0.000000273940	-0.000000165792	-0.000000105859	-0.000000075519	-0.000000091958	-0.000000350304
25.382684106343	-0.005288509338	-0.000263360229	-0.000043941686	-0.000011984630	-0.000004302187	-0.000001843795	-0.000000894783	-0.000000476174	-0.000000272116	-0.000000164670	-0.000000105029	-0.000000074198	-0.000000085971	-0.000000312301
25.544720200225	-0.005254765374	-0.000261594087	-0.000043646075	-0.000011903988	-0.000004273238	-0.000001831388	-0.000000888762	-0.000000472969	-0.000000270282	-0.000000163544	-0.000000104211	-0.000000072974	-0.000000080584	-0.000000278005
25.710142808313	-0.005220757079	-0.000259815387	-0.000043348387	-0.000011822781	-0.000004244086	-0.000001818894	-0.000000882699	-0.000000469742	-0.000000268436	-0.000000162414	-0.000000103403	-0.000000071834	-0.000000075741	-0.000000247093
25.879350566704	-0.005186422610	-0.000258020926	-0.000043048086	-0.000011740861	-0.000004214678	-0.000001806291	-0.000000876583	-0.000000466487	-0.000000266574	-0.000000161275	-0.000000102601	-0.000000070769	-0.000000071388	-0.000000219283
26.052802354311	-0.005151692126	-0.000256207091	-0.000042744566	-0.000011658064	-0.000004184956	-0.000001793553	-0.000000870401	-0.000000463197	-0.000000264692	-0.000000160127	-0.000000101803	-0.000000069770	-0.000000067481	-0.000000194304
26.231028608777	-0.005116486396	-0.000254369791	-0.000042437145	-0.000011574203	-0.000004154851	-0.000001780651	-0.000000864140	-0.000000459865	-0.000000262787	-0.000000158965	-0.000000101006	-0.000000068829	-0.000000063975	-0.000000171920
26.414645423464	-0.005080715080	-0.000252504368	-0.000042125044	-0.000011489067	-0.000004124289	-0.000001767553	-0.000000857783	-0.000000456482	-0.000000260852	-0.000000157787	-0.000000100207	-0.000000067937	-0.000000060830	-0.000000151900
26.604372326902	-0.005044274580	-0.000250605489	-0.000041807371	-0.000011402411	-0.000004093181	-0.000001754221	-0.000000851313	-0.000000453039	-0.000000258884	-0.000000156590	-0.000000099402	-0.000000067088	-0.000000058012	-0.000000134034
26.801054980824	-0.005007045317	-0.000248667005	-0.000041483099	-0.000011313955	-0.000004061428	-0.000001740612	-0.000000844709	-0.000000449524	-0.000000256875	-0.000000155369	-0.000000098589	-0.000000066274	-0.000000055485	-0.000000118140
27.005694521153	-0.004968888243	-0.000246681777	-0.000041151035	-0.000011223375	-0.000004028911	-0.000001726676	-0.000000837946	-0.000000445925	-0.000000254817	-0.000000154120	-0.000000097764	-0.000000065489	-0.000000053223	-0.000000104043
27.219486004465	-0.004929640320	-0.000244641445	-0.000040809782	-0.000011130289	-0.000003995495	-0.000001712355	-0.000000830996	-0.000000442226	-0.000000252703	-0.000000152837	-0.000000096922	-0.000000064727	-0.000000051195	-0.000000091587
27.443869578482	-0.004889108564	-0.000242536122	-0.000040457689	-0.000011034246	-0.000003961018	-0.000001697579	-0.000000823825	-0.000000438410	-0.000000250522	-0.000000151515	-0.000000096060	-0.000000063980	-0.000000049375	-0.000000080619
27.680599865301	-0.004847062056	-0.000240353992	-0.000040092782	-0.000010934709	-0.000003925286	-0.000001682266	-0.000000816394	-0.000000434455	-0.000000248262	-0.000000150145	-0.000000095171	-0.000000063242	-0.000000047743	-0.000000071018
27.931842171569	-0.004803220974	-0.000238080753	-0.000039712673	-0.000010831026	-0.000003888066	-0.000001666314	-0.000000808653	-0.000000430336	-0.000000245907	-0.000000148719	-0.000000094250	-0.000000062506	-0.000000046271	-0.000000062650
28.200309551293	-0.004757241116	-0.000235698829	-0.000039314427	-0.000010722397	-0.000003849071	-0.000001649602	-0.000000800542	-0.000000426020	-0.000000243441	-0.000000147225	-0.000000093290	-0.000000061765	-0.000000044946	-0.000000055414
28.489464518837	-0.004708691286	-0.000233186223	-0.000038894370	-0.000010607819	-0.000003807940	-0.000001631974	-0.000000791988	-0.000000421467	-0.000000240839	-0.000000145650	-0.000000092280	-0.000000061011	-0.000000043741	-0.000000049196
28.803827801114	-0.004657018901	-0.000230514772	-0.000038447801	-0.000010486010	-0.000003764213	-0.000001613234	-0.000000782893	-0.000000416627	-0.000000238073	-0.000000143976	-0.000000091211	-0.000000060233	-0.000000042639	-0.000000043908
29.149474309450	-0.004601494987	-0.000227647355	-0.000037968523	-0.000010355281	-0.000003717284	-0.000001593122	-0.000000773133	-0.000000411433	-0.000000235105	-0.000000142180	-0.000000090065	-0.000000059421	-0.000000041619	-0.000000039451
29.534880157550	-0.004541120491	-0.000224533135	-0.000037448048	-0.000010213315	-0.000003666322	-0.000001571281	-0.000000762533	-0.000000405793	-0.000000231882	-0.000000140230	-0.000000088824	-0.000000058557	-0.000000040658	-0.000000035736
29.972491676605	-0.004474452734	-0.000221098753	-0.000036874131	-0.000010056774	-0.000003610127	-0.000001547197	-0.000000750846	-0.000000399573	-0.000000228328	-0.000000138080	-0.000000087458	-0.000000057623	-0.000000039732	-0.000000032680
30.481985908629	-0.004399243351	-0.000217229938	-0.000036227696	-0.000009880455	-0.000003546833	-0.000001520071	-0.000000737682	-0.000000392567	-0.000000224324	-0.000000135659	-0.000000085922	-0.000000056585	-0.000000038809	-0.000000030190
31.098364441737	-0.004311530150	-0.000212725375	-0.000035475138	-0.000009675192	-0.000003473148	-0.000001488492	-0.000000722356	-0.000000384412	-0.000000219664	-0.000000132841	-0.000000084135	-0.000000055391	-0.000000037843	-0.000000028163
31.899564469947	-0.004202474318	-0.000207135933	-0.000034541484	-0.000009420537	-0.000003381733	-0.000001449314	-0.000000703344	-0.000000374294	-0.000000213882	-0.000000129344	-0.000000081919	-0.000000053921	-0.000000036737	-0.000000026461
33.058694831553	-0.004053421930	-0.000199516559	-0.000033269007	-0.000009073472	-0.000003257145	-0.000001395919	-0.000000677431	-0.000000360504	-0.000000206003	-0.000000124579	-0.000000078900	-0.000000051928	-0.000000035324	-0.000000024916
34.217825193159	-0.003915671952	-0.000192491984	-0.000032096097	-0.000008753567	-0.000003142307	-0.000001346703	-0.000000653547	-0.000000347794	-0.000000198739	-0.000000120186	-0.000000076118	-0.000000050096	-0.000000034061	-0.000000023862
35.721039081355	-0.003748719221	-0.000184007371	-0.000030679710	-0.000008367259	-0.000003003632	-0.000001287271	-0.000000624705	-0.000000332445	-0.000000189969	-0.000000114882	-0.000000072759	-0.000000047884	-0.000000032552	-0.000000022755
37.224252969551	-0.003597841221	-0.000176356259	-0.000029402646	-0.000008018954	-0.000002878600	-0.000001233686	-0.000000598700	-0.000000318607	-0.000000182061	-0.000000110100	-0.000000069730	-0.000000045891	-0.000000031198	-0.000000021804
38.403513047422	-0.003487283996	-0.000170774166	-0.000028471154	-0.000007764903	-0.000002787402	-0.000001194601	-0.000000579733	-0.000000308513	-0.000000176293	-0.000000106612	-0.000000067521	-0.000000044437	-0.000000030209	-0.000000021117
39.582773125294	-0.003382955026	-0.000165512921	-0.000027593218	-0.000007525457	-0.000002701447	-0.000001157763	-0.000000561855	-0.000000298999	-0.000000170857	-0.000000103324	-0.000000065439	-0.000000043067	-0.000000029277	-0.000000020460
40.832864255532	-0.003278875224	-0.000160273400	-0.000026719073	-0.000007287050	-0.000002615864	-0.000001121085	-0.000000544056	-0.000000289527	-0.000000165444	-0.000000100051	-0.000000063366	-0.000000041702	-0.000000028347	-0.000000019809
42.082955385770	-0.003181166211	-0.000155364178	-0.000025900065	-0.000007063677	-0.000002535679	-0.000001086720	-0.000000527379	-0.000000280652	-0.000000160372	-0.000000096984	-0.000000061424	-0.000000040425	-0.000000027484	-0.000000019216
43.229811540528	-0.003096626871	-0.000151124074	-0.000025192753	-0.000006870772	-0.000002466431	-0.000001057042	-0.000000512976	-0.000000272987	-0.000000155993	-0.000000094336	-0.000000059746	-0.000000039320	-0.000000026729	-0.000000018679
44.376667695286	-0.003016306803	-0.000147101950	-0.000024521851	-0.000006687795	-0.000002400747	-0.000001028892	-0.000000499315	-0.000000265717	-0.000000151838	-0.000000091823	-0.000000058155	-0.000000038273	-0.000000026017	-0.000000018183
45.670932931966	-0.002930319816	-0.000142802396	-0.000023804719	-0.000006492211	-0.000002330537	-0.000000998802	-0.000000484713	-0.000000257946	-0.000000147398	-0.000000089138	-0.000000056454	-0.000000037154	-0.000000025259	-0.000000017657
46.911878668420	-0.002852689019	-0.000138926072	-0.000023158219	-0.000006315890	-0.000002267243	-0.000000971675	-0.000000471548	-0.000000250941	-0.000000143395	-0.000000086717	-0.000000054921	-0.000000036144	-0.000000024570	-0.000000017169
48.062118553563	-0.002784269470	-0.000135514918	-0.000022589328	-0.000006160737	-0.000002211547	-0.000000947806	-0.000000459965	-0.000000244776	-0.000000139872	-0.000000084587	-0.000000053572	-0.000000035257	-0.000000023969	-0.000000016756
49.194057555401	-0.002720008816	-0.000132314810	-0.000022055658	-0.000006015189	-0.000002159299	-0.000000925414	-0.000000449098	-0.000000238994	-0.000000136568	-0.000000082588	-0.000000052306	-0.000000034424	-0.000000023402	-0.000000016358
50.420104470204	-0.002653565185	-0.000129009833	-0.000021504524	-0.000005864878	-0.000002105341	-0.000000902289	-0.000000437876	-0.000000233021	-0.000000133155	-0.000000080525	-0.000000050999	-0.000000033563	-0.000000022816	-0.000000015944
51.693483205188	-0.002587972669	-0.000125750884	-0.000020961087	-0.000005716667	-0.000002052137	-0.000000879487	-0.000000426810	-0.000000227133	-0.000000129790	-0.000000078490	-0.000000049710	-0.000000032715	-0.000000022239	-0.000000015540
52.939282760066	-0.002526924254	-0.000122721290	-0.000020455914	-0.000005578892	-0.000002002679	-0.000000858291	-0.000000416524	-0.000000221659	-0.000000126662	-0.000000076598	-0.000000048512	-0.000000031927	-0.000000021705	-0.000000015173
54.126691477142	-0.002471366715	-0.000119967132	-0.000019996683	-0.000005453646	-0.000001957719	-0.000000839022	-0.000000407173	-0.000000216683	-0.000000123819	-0.000000074878	-0.000000047423	-0.000000031211	-0.000000021218	-0.000000014835
55.332846718535	-0.002417319553	-0.000117290456	-0.000019550385	-0.000005331928	-0.000001914025	-0.000000820297	-0.000000398085	-0.000000211846	-0.000000121055	-0.000000073207	-0.000000046365	-0.000000030514	-0.000000020744	-0.000000014501
56.591316593923	-0.002363375408	-0.000114621353	-0.000019105361	-0.000005210557	-0.000001870456	-0.000000801624	-0.000000389023	-0.000000207024	-0.000000118300	-0.000000071541	-0.000000045309	-0.000000029819	-0.000000020271	-0.000000014165
57.881236614178	-0.002310546352	-0.000112009866	-0.000018669955	-0.000005091809	-0.000001827829	-0.000000783355	-0.000000380158	-0.000000202306	-0.000000115604	-0.000000069910	-0.000000044277	-0.000000029140	-0.000000019811	-0.000000013850
59.136631253494	-0.002261391290	-0.000109582211	-0.000018265209	-0.000004981424	-0.000001788203	-0.000000766373	-0.000000371916	-0.000000197920	-0.000000113097	-0.000000068395	-0.000000043317	-0.000000028508	-0.000000019379	-0.000000013543
60.372440729631	-0.002214983083	-0.000107292186	-0.000017883416	-0.000004877298	-0.000001750825	-0.000000750354	-0.000000364142	-0.000000193783	-0.000000110733	-0.000000066965	-0.000000042411	-0.000000027911	-0.000000018974	-0.000000013261
61.625313009885	-0.002169821645	-0.000105065425	-0.000017512178	-0.000004776051	-0.000001714480	-0.000000734777	-0.000000356583	-0.000000189761	-0.000000108435	-0.000000065575	-0.000000041531	-0.000000027332	-0.000000018580	-0.000000012985
62.920783499391	-0.002125009958	-0.000102857618	-0.000017144107	-0.000004675668	-0.000001678445	-0.000000719333	-0.000000349088	-0.000000185772	-0.000000106156	-0.000000064197	-0.000000040658	-0.000000026758	-0.000000018191	-0.000000012718
64.219884195784	-0.002081919339	-0.000100736209	-0.000016790446	-0.000004579214	-0.000001643821	-0.000000704495	-0.000000341887	-0.000000181940	-0.000000103966	-0.000000062872	-0.000000039819	-0.000000026206	-0.000000017815	-0.000000012449
65.502905529672	-0.002041046055	-0.000098725463	-0.000016455238	-0.000004487794	-0.000001611003	-0.000000690430	-0.000000335062	-0.000000178308	-0.000000101890	-0.000000061617	-0.000000039024	-0.000000025683	-0.000000017460	-0.000000012209
66.776107102095	-0.002002037450	-0.000096807763	-0.000016135547	-0.000004400605	-0.000001579704	-0.000000677016	-0.000000328552	-0.000000174843	-0.000000099911	-0.000000060420	-0.000000038266	-0.000000025183	-0.000000017119	-0.000000011962
68.073130214045	-0.001963788091	-0.000094928630	-0.000015822289	-0.000004315171	-0.000001549036	-0.000000663872	-0.000000322173	-0.000000171449	-0.000000097971	-0.000000059247	-0.000000037523	-0.000000024695	-0.000000016787	-0.000000011735
69.390219238075	-0.001926419921	-0.000093093957	-0.000015516446	-0.000004231759	-0.000001519093	-0.000000651040	-0.000000315946	-0.000000168135	-0.000000096077	-0.000000058102	-0.000000036798	-0.000000024218	-0.000000016465	-0.000000011509
70.710996763339	-0.001890353889	-0.000091324337	-0.000015221452	-0.000004151306	-0.000001490212	-0.000000638662	-0.000000309939	-0.000000164938	-0.000000094250	-0.000000056997	-0.000000036098	-0.000000023756	-0.000000016149	-0.000000011283
72.018307925308	-0.001855966105	-0.000089638078	-0.000014940356	-0.000004074644	-0.000001462693	-0.000000626868	-0.000000304215	-0.000000161892	-0.000000092510	-0.000000055945	-0.000000035432	-0.000000023318	-0.000000015851	-0.000000011076
73.329776133025	-0.001822694902	-0.000088007514	-0.000014668548	-0.000004000514	-0.000001436082	-0.000000615464	-0.000000298681	-0.000000158947	-0.000000090827	-0.000000054927	-0.000000034787	-0.000000022894	-0.000000015565	-0.000000010882
74.656102745551	-0.001790236885	-0.000086417674	-0.000014403530	-0.000003928236	-0.000001410136	-0.000000604344	-0.000000293285	-0.000000156075	-0.000000089186	-0.000000053935	-0.000000034158	-0.000000022480	-0.000000015281	-0.000000010674
75.998097628602	-0.001758551325	-0.000084866512	-0.000014144962	-0.000003857718	-0.000001384822	-0.000000593495	-0.000000288020	-0.000000153274	-0.000000087585	-0.000000052966	-0.000000033545	-0.000000022077	-0.000000015008	-0.000000010492
77.336740663935	-0.001728049304	-0.000083374071	-0.000013896185	-0.000003789869	-0.000001360466	-0.000000583057	-0.000000282954	-0.000000150578	-0.000000086045	-0.000000052035	-0.000000032955	-0.000000021689	-0.000000014745	-0.000000010308
78.672583803793	-0.001698645255	-0.000081936085	-0.000013656487	-0.000003724497	-0.000001336999	-0.000000573000	-0.000000278073	-0.000000147981	-0.000000084560	-0.000000051137	-0.000000032387	-0.000000021314	-0.000000014489	-0.000000010125
80.012168858643	-0.001670145563	-0.000080542996	-0.000013424274	-0.000003661166	-0.000001314265	-0.000000563256	-0.000000273345	-0.000000145464	-0.000000083122	-0.000000050268	-0.000000031836	-0.000000020952	-0.000000014244	-0.000000009959
81.366429461910	-0.001642286610	-0.000079181868	-0.000013197390	-0.000003599289	-0.000001292052	-0.000000553737	-0.000000268725	-0.000000143006	-0.000000081718	-0.000000049418	-0.000000031298	-0.000000020598	-0.000000014001	-0.000000009779
82.726489979484	-0.001615231878	-0.000077860634	-0.000012977158	-0.000003539225	-0.000001270491	-0.000000544496	-0.000000264241	-0.000000140619	-0.000000080354	-0.000000048593	-0.000000030776	-0.000000020254	-0.000000013771	-0.000000009634
84.087092301375	-0.001589043798	-0.000076582296	-0.000012764077	-0.000003481112	-0.000001249630	-0.000000535556	-0.000000259902	-0.000000138310	-0.000000079035	-0.000000047796	-0.000000030270	-0.000000019921	-0.000000013539	-0.000000009448
85.445546235100	-0.001563731292	-0.000075347224	-0.000012558209	-0.000003424966	-0.000001229475	-0.000000526918	-0.000000255710	-0.000000136080	-0.000000077760	-0.000000047025	-0.000000029782	-0.000000019601	-0.000000013328	-0.000000009329
86.811933210547	-0.001539068785	-0.000074144366	-0.000012357712	-0.000003370285	-0.000001209846	-0.000000518505	-0.000000251628	-0.000000133907	-0.000000076518	-0.000000046274	-0.000000029307	-0.000000019286	-0.000000013108	-0.000000009145
88.186070281831	-0.001515039779	-0.000072972874	-0.000012162443	-0.000003317030	-0.000001190729	-0.000000510312	-0.000000247652	-0.000000131791	-0.000000075309	-0.000000045543	-0.000000028844	-0.000000018983	-0.000000012908	-0.000000009041
89.565955734712	-0.001491653593	-0.000071833169	-0.000011972474	-0.000003265221	-0.000001172130	-0.000000502342	-0.000000243783	-0.000000129733	-0.000000074133	-0.000000044831	-0.000000028393	-0.000000018685	-0.000000012699	-0.000000008851
90.944389773665	-0.001469003407	-0.000070729751	-0.000011788555	-0.000003215061	-0.000001154124	-0.000000494625	-0.000000240038	-0.000000127740	-0.000000072994	-0.000000044143	-0.000000027957	-0.000000018400	-0.000000012512	-0.000000008770
92.325732334828	-0.001446983475	-0.000069657431	-0.000011609819	-0.000003166314	-0.000001136626	-0.000000487125	-0.000000236399	-0.000000125803	-0.000000071887	-0.000000043473	-0.000000027533	-0.000000018119	-0.000000012313	-0.000000008573
93.711954800934	-0.001425539762	-0.000068613541	-0.000011435823	-0.000003118861	-0.000001119591	-0.000000479825	-0.000000232856	-0.000000123918	-0.000000070810	-0.000000042822	-0.000000027121	-0.000000017849	-0.000000012139	-0.000000008519
95.105779787336	-0.001404609163	-0.000067594985	-0.000011266050	-0.000003072559	-0.000001102970	-0.000000472701	-0.000000229399	-0.000000122078	-0.000000069759	-0.000000042186	-0.000000026718	-0.000000017583	-0.000000011948	-0.000000008313
96.501306850487	-0.001384261191	-0.000066605113	-0.000011101059	-0.000003027562	-0.000001086817	-0.000000465779	-0.000000226040	-0.000000120290	-0.000000068737	-0.000000041568	-0.000000026327	-0.000000017326	-0.000000011782	-0.000000008271
97.898717819723	-0.001364467339	-0.000065642516	-0.000010940614	-0.000002983804	-0.000001071109	-0.000000459047	-0.000000222773	-0.000000118552	-0.000000067744	-0.000000040968	-0.000000025946	-0.000000017075	-0.000000011605	-0.000000008070
99.297878168145	-0.001345208095	-0.000064706213	-0.000010784553	-0.000002941242	-0.000001055830	-0.000000452499	-0.000000219595	-0.000000116860	-0.000000066777	-0.000000040383	-0.000000025576	-0.000000016832	-0.000000011447	-0.000000008048
100.000000000000	-0.001335787848	-0.000064248349	-0.000010708237	-0.000002920428	-0.000001048359	-0.000000449297	-0.000000218041	-0.000000116034	-0.000000066305	-0.000000040097	-0.000000025395	-0.000000016713	-0.000000011362	-0.000000007948


==> anc/expansion_coeffs_exact_rank_1_t0_1.dat <==
1.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000	0.000000000000
1.001978793378	-0.000394424495	-0.000018808787	-0.000003134798	-0.000000854945	-0.000000306903	-0.000000131530	-0.000000063831	-0.000000033968	-0.000000019411	-0.000000011738	-0.000000007434	-0.000000004893	-0.000000003326	-0.000000002325
1.012815802187	-0.002507818772	-0.000120544573	-0.000020090809	-0.000005479312	-0.000001966932	-0.000000842971	-0.000000409089	-0.000000217702	-0.000000124401	-0.000000075231	-0.000000047646	-0.000000031357	-0.000000021318	-0.000000014902
1.024924219692	-0.004778109011	-0.000231796647	-0.000038633975	-0.000010536539	-0.000003782347	-0.000001621006	-0.000000786665	-0.000000418634	-0.000000239220	-0.000000144666	-0.000000091622	-0.000000060299	-0.000000040993	-0.000000028653
1.038446255615	-0.007204099071	-0.000353219000	-0.000058876772	-0.000016057306	-0.000005764161	-0.000002470355	-0.000001198849	-0.000000637984	-0.000000364562	-0.000000220466	-0.000000139629	-0.000000091893	-0.000000062471	-0.000000043665
1.053676001570	-0.009804094951	-0.000486649124	-0.000081133778	-0.000022127425	-0.000007943178	-0.000003404219	-0.000001652048	-0.000000879160	-0.000000502377	-0.000000303809	-0.000000192413	-0.000000126631	-0.000000086087	-0.000000060169
1.070974846628	-0.012595262293	-0.000634201737	-0.000105774961	-0.000028847880	-0.000010355650	-0.000004438136	-0.000002153801	-0.000001146175	-0.000000654957	-0.000000396081	-0.000000250851	-0.000000165091	-0.000000112231	-0.000000078447
1.090729799289	-0.015583254940	-0.000797797940	-0.000133154409	-0.000036315505	-0.000013036338	-0.000005587002	-0.000002711339	-0.000001442876	-0.000000824501	-0.000000498611	-0.000000315787	-0.000000207826	-0.000000141286	-0.000000098749
1.113206304344	-0.018740110066	-0.000977892852	-0.000163407289	-0.000044567909	-0.000015998749	-0.000006856607	-0.000003327471	-0.000001770759	-0.000001011863	-0.000000611917	-0.000000387548	-0.000000255054	-0.000000173394	-0.000000121208
1.138279313281	-0.021977900499	-0.001171511559	-0.000196125163	-0.000053495436	-0.000019203546	-0.000008230092	-0.000003994015	-0.000002125470	-0.000001214554	-0.000000734493	-0.000000465180	-0.000000306145	-0.000000208126	-0.000000145466
1.165367738194	-0.025165586882	-0.001372303241	-0.000230350719	-0.000062840267	-0.000022558245	-0.000009667822	-0.000004691737	-0.000002496772	-0.000001426727	-0.000000862803	-0.000000546442	-0.000000359624	-0.000000244477	-0.000000170886
1.193837467678	-0.028197346845	-0.001574089281	-0.000265149935	-0.000072352702	-0.000025973367	-0.000011131453	-0.000005402029	-0.000002874764	-0.000001642722	-0.000000993425	-0.000000629169	-0.000000414070	-0.000000281494	-0.000000196769
1.223293758595	-0.031020823799	-0.001772963317	-0.000299954122	-0.000081884450	-0.000029395971	-0.000012598306	-0.000006113884	-0.000003253588	-0.000001859193	-0.000001124334	-0.000000712079	-0.000000468634	-0.000000318591	-0.000000222700
1.253529462696	-0.033617803654	-0.001966643201	-0.000334448004	-0.000091357888	-0.000032798675	-0.000014056668	-0.000006821621	-0.000003630219	-0.000002074411	-0.000001254486	-0.000000794508	-0.000000522884	-0.000000355472	-0.000000248496
1.284426849126	-0.035985922699	-0.002153627560	-0.000368425213	-0.000100726205	-0.000036165389	-0.000015499685	-0.000007521914	-0.000004002890	-0.000002287366	-0.000001383269	-0.000000876071	-0.000000576561	-0.000000391967	-0.000000273993
1.315906994675	-0.038130121345	-0.002332801876	-0.000401720047	-0.000109954160	-0.000039484429	-0.000016922418	-0.000008212371	-0.000004370327	-0.000002497330	-0.000001510243	-0.000000956487	-0.000000629484	-0.000000427933	-0.000000299123
1.347908149518	-0.040058999587	-0.002503289168	-0.000434181929	-0.000119010382	-0.000042745749	-0.000018320670	-0.000008890963	-0.000004731451	-0.000002703686	-0.000001635036	-0.000001035522	-0.000000681498	-0.000000463295	-0.000000323846
1.380376844745	-0.041783155079	-0.002664398303	-0.000465667994	-0.000127864621	-0.000045939907	-0.000019690547	-0.000009555815	-0.000005085264	-0.000002905866	-0.000001757302	-0.000001112958	-0.000000732462	-0.000000497933	-0.000000348080
1.413264372463	-0.043314316902	-0.002815606649	-0.000496042936	-0.000136487059	-0.000049057759	-0.000021028326	-0.000010205142	-0.000005430820	-0.000003103327	-0.000001876716	-0.000001188587	-0.000000782233	-0.000000531779	-0.000000371710
1.446525533700	-0.044664817789	-0.002956552061	-0.000525181460	-0.000144848488	-0.000052090426	-0.000022330452	-0.000010837247	-0.000005767219	-0.000003295556	-0.000001992965	-0.000001262211	-0.000000830689	-0.000000564726	-0.000000394723
1.480118329385	-0.045847227835	-0.003087024827	-0.000552971297	-0.000152920824	-0.000055029387	-0.000023593557	-0.000011450539	-0.000006093620	-0.000003482073	-0.000002105760	-0.000001333648	-0.000000877704	-0.000000596678	-0.000000417093
1.514004007608	-0.046874079676	-0.003206956660	-0.000579315841	-0.000160677719	-0.000057866595	-0.000024814512	-0.000012043551	-0.000006409248	-0.000003662437	-0.000002214834	-0.000001402729	-0.000000923167	-0.000000627591	-0.000000438713
1.548147206332	-0.047757656518	-0.003316406539	-0.000604136015	-0.000168095144	-0.000060594605	-0.000025990456	-0.000012614957	-0.000006713409	-0.000003836252	-0.000002319949	-0.000001469301	-0.000000966981	-0.000000657374	-0.000000459523
1.582516091489	-0.048509830187	-0.003415544254	-0.000627371259	-0.000175151876	-0.000063206675	-0.000027118833	-0.000013163589	-0.000007005494	-0.000004003173	-0.000002420895	-0.000001533235	-0.000001009055	-0.000000685984	-0.000000479535
1.617082477641	-0.049141941833	-0.003504632831	-0.000648979698	-0.000181829872	-0.000065696861	-0.000028197408	-0.000013688441	-0.000007284985	-0.000004162906	-0.000002517495	-0.000001594415	-0.000001049321	-0.000000713355	-0.000000498629
1.651821964401	-0.049664719130	-0.003584010907	-0.000668937609	-0.000188114516	-0.000068060082	-0.000029224282	-0.000014188676	-0.000007551454	-0.000004315211	-0.000002609606	-0.000001652754	-0.000001087716	-0.000000739460	-0.000000516892
1.686714137910	-0.050088223735	-0.003654075862	-0.000687238352	-0.000193994748	-0.000070292168	-0.000030197899	-0.000014663620	-0.000007804564	-0.000004459900	-0.000002697114	-0.000001708176	-0.000001124191	-0.000000764266	-0.000000534251
1.721742879847	-0.050421822521	-0.003715268188	-0.000703890885	-0.000199463079	-0.000072389889	-0.000031117048	-0.000015112767	-0.000008044070	-0.000004596838	-0.000002779939	-0.000001760634	-0.000001158713	-0.000000787723	-0.000000550675
1.756896804556	-0.050674176446	-0.003768057307	-0.000718917996	-0.000204515499	-0.000074350963	-0.000031980859	-0.000015535769	-0.000008269809	-0.000004725939	-0.000002858031	-0.000001810096	-0.000001191266	-0.000000809855	-0.000000566144
1.792169817898	-0.050853241756	-0.003812928882	-0.000732354324	-0.000209151286	-0.000076174030	-0.000032788794	-0.000015932431	-0.000008481702	-0.000004847165	-0.000002931367	-0.000001856547	-0.000001221840	-0.000000830651	-0.000000580673
1.827561768734	-0.050966279522	-0.003850373570	-0.000744244244	-0.000213372719	-0.000077858613	-0.000033540625	-0.000016302695	-0.000008679744	-0.000004960520	-0.000002999954	-0.000001899992	-0.000001250432	-0.000000850088	-0.000000594314
1.863079151680	-0.051019870756	-0.003880877159	-0.000754639691	-0.000217184712	-0.000079405040	-0.000034236413	-0.000016646633	-0.000008863993	-0.000005066047	-0.000003063819	-0.000001940451	-0.000001277064	-0.000000868205	-0.000000606963
1.898735818804	-0.051019935499	-0.003904912049	-0.000763597985	-0.000220594380	-0.000080814346	-0.000034876467	-0.000016964423	-0.000009034568	-0.000005163820	-0.000003123010	-0.000001977950	-0.000001301743	-0.000000884965	-0.000000618669
1.934553664710	-0.050971754953	-0.003922930029	-0.000771179715	-0.000223610561	-0.000082088148	-0.000035461300	-0.000017256330	-0.000009191628	-0.000005253940	-0.000003177591	-0.000002012536	-0.000001324508	-0.000000900422	-0.000000629424
1.970563257999	-0.050879996190	-0.003935356341	-0.000777446747	-0.000226243309	-0.000083228507	-0.000035991582	-0.000017522684	-0.000009335364	-0.000005336523	-0.000003227635	-0.000002044256	-0.000001345388	-0.000000914630	-0.000000639348
2.006804397217	-0.050748739168	-0.003942584965	-0.000782460409	-0.000228503390	-0.000084237775	-0.000036468081	-0.000017763848	-0.000009465985	-0.000005411697	-0.000003273223	-0.000002073158	-0.000001364418	-0.000000927549	-0.000000648329
2.043326569489	-0.050581505893	-0.003944975103	-0.000786279872	-0.000230401784	-0.000085118441	-0.000036891603	-0.000017980198	-0.000009583702	-0.000005479591	-0.000003314435	-0.000002099297	-0.000001381632	-0.000000939267	-0.000000656575
2.080189286809	-0.050381291714	-0.003942848770	-0.000788960780	-0.000231949226	-0.000085872978	-0.000037262936	-0.000018172088	-0.000009688712	-0.000005540325	-0.000003351349	-0.000002122724	-0.000001397060	-0.000000949774	-0.000000663927
2.117462274278	-0.050150598850	-0.003936489472	-0.000790554125	-0.000233155791	-0.000086503691	-0.000037582785	-0.000018339829	-0.000009781188	-0.000005594003	-0.000003384032	-0.000002143482	-0.000001410732	-0.000000959064	-0.000000670471
2.155225492481	-0.049891472244	-0.003926141894	-0.000791105405	-0.000234030544	-0.000087012587	-0.000037851723	-0.000018483658	-0.000009861260	-0.000005640709	-0.000003412535	-0.000002161606	-0.000001422684	-0.000000967191	-0.000000676150
2.193568995270	-0.049605537759	-0.003912012554	-0.000790654057	-0.000234581253	-0.000087401262	-0.000038070139	-0.000018603715	-0.000009929005	-0.000005680492	-0.000003436895	-0.000002177120	-0.000001432921	-0.000000974163	-0.000000681029
2.232592652573	-0.049294042417	-0.003894271335	-0.000789233174	-0.000234814194	-0.000087670807	-0.000038238194	-0.000018700027	-0.000009984438	-0.000005713365	-0.000003457122	-0.000002190032	-0.000001441451	-0.000000979994	-0.000000685141
2.272405797285	-0.048957896009	-0.003873053801	-0.000786869493	-0.000234734035	-0.000087821749	-0.000038355800	-0.000018772487	-0.000010027498	-0.000005739300	-0.000003473204	-0.000002200337	-0.000001448268	-0.000000984645	-0.000000688395
2.313126876172	-0.048597713069	-0.003848464110	-0.000783583629	-0.000234343804	-0.000087854018	-0.000038422592	-0.000018820850	-0.000010058048	-0.000005758223	-0.000003485098	-0.000002208010	-0.000001453360	-0.000000988102	-0.000000690808
2.354883189953	-0.048213854022	-0.003820578374	-0.000779390516	-0.000233644944	-0.000087766946	-0.000038437928	-0.000018844720	-0.000010075868	-0.000005770011	-0.000003492735	-0.000002213010	-0.000001456704	-0.000000990387	-0.000000692363
2.397810796057	-0.047806464425	-0.003789448275	-0.000774300012	-0.000232637427	-0.000087559293	-0.000038400893	-0.000018843560	-0.000010080657	-0.000005774494	-0.000003496015	-0.000002215274	-0.000001458252	-0.000000991454	-0.000000693181
2.442054623186	-0.047375511491	-0.003755104769	-0.000768317626	-0.000231319934	-0.000087229298	-0.000038310315	-0.000018816691	-0.000010072033	-0.000005771454	-0.000003494809	-0.000002214723	-0.000001457969	-0.000000991301	-0.000000693037
2.487768817432	-0.046920817532	-0.003717561781	-0.000761445325	-0.000229690078	-0.000086774754	-0.000038164793	-0.000018763306	-0.000010049538	-0.000005760627	-0.000003488960	-0.000002211261	-0.000001455776	-0.000000989846	-0.000000692044
2.535117311132	-0.046442090432	-0.003676819821	-0.000753682407	-0.000227744668	-0.000086193096	-0.000037962735	-0.000018682486	-0.000010012649	-0.000005741709	-0.000003478285	-0.000002204774	-0.000001451603	-0.000000987026	-0.000000690077
2.584274582505	-0.045938951661	-0.003632869515	-0.000745026409	-0.000225480007	-0.000085481522	-0.000037702401	-0.000018573220	-0.000009960782	-0.000005714359	-0.000003462579	-0.000002195132	-0.000001445371	-0.000000982855	-0.000000687208
2.635426556654	-0.045410962652	-0.003585695094	-0.000735474068	-0.000222892229	-0.000084637117	-0.000037381964	-0.000018434428	-0.000009893308	-0.000005678204	-0.000003441615	-0.000002182194	-0.000001436981	-0.000000977191	-0.000000683313
2.688771586256	-0.044857650539	-0.003535277905	-0.000725022327	-0.000219977661	-0.000083657006	-0.000036999572	-0.000018264999	-0.000009809569	-0.000005632850	-0.000003415153	-0.000002165806	-0.000001426340	-0.000000970005	-0.000000678248
2.744521440980	-0.044278534365	-0.003481600045	-0.000713669408	-0.000216733237	-0.000082538530	-0.000036553432	-0.000018063823	-0.000009708895	-0.000005577893	-0.000003382941	-0.000002145811	-0.000001413342	-0.000000961231	-0.000000672124
2.802902226415	-0.043673152786	-0.003424648187	-0.000701415954	-0.000213156944	-0.000081279442	-0.000036041899	-0.000017829840	-0.000009590632	-0.000005512929	-0.000003344730	-0.000002122051	-0.000001397886	-0.000000950783	-0.000000664833
2.864155142874	-0.043041094247	-0.003364417705	-0.000688266264	-0.000209248320	-0.000079878132	-0.000035463589	-0.000017562096	-0.000009454165	-0.000005437571	-0.000003300273	-0.000002094366	-0.000001379865	-0.000000938635	-0.000000656457
2.928536978859	-0.042382030447	-0.003300917155	-0.000674229612	-0.000205009000	-0.000078333882	-0.000034817500	-0.000017259803	-0.000009298958	-0.000005351470	-0.000003249346	-0.000002062609	-0.000001359178	-0.000000924682	-0.000000646645
2.996320198130	-0.041695753851	-0.003234173154	-0.000659321647	-0.000200443294	-0.000076647139	-0.000034103153	-0.000016922420	-0.000009124594	-0.000005254337	-0.000003191755	-0.000002026650	-0.000001335745	-0.000000908820	-0.000000635628
3.067792403822	-0.040982220225	-0.003164235742	-0.000643565876	-0.000195558807	-0.000074819816	-0.000033320749	-0.000016549731	-0.000008930818	-0.000005145969	-0.000003127357	-0.000001986395	-0.000001309496	-0.000000891095	-0.000000623244
3.143254802351	-0.040241598004	-0.003091184334	-0.000626995215	-0.000190367086	-0.000072855613	-0.000032471338	-0.000016141942	-0.000008717596	-0.000005026285	-0.000003056074	-0.000001941781	-0.000001280387	-0.000000871448	-0.000000609621
3.223018973652	-0.039474328130	-0.003015134575	-0.000609653658	-0.000184884287	-0.000070760352	-0.000031556996	-0.000015699778	-0.000008485169	-0.000004895352	-0.000002977918	-0.000001892805	-0.000001248410	-0.000000849820	-0.000000594550
3.307400689760	-0.038681201358	-0.002936246699	-0.000591598158	-0.000179131900	-0.000068542332	-0.000030581027	-0.000015224603	-0.000008234123	-0.000004753437	-0.000002893019	-0.000001839532	-0.000001213601	-0.000000826274	-0.000000578115
3.396708662600	-0.037863464386	-0.002854736406	-0.000572900907	-0.000173137560	-0.000066212724	-0.000029548172	-0.000014718536	-0.000007965459	-0.000004601042	-0.000002801644	-0.000001782118	-0.000001176066	-0.000000800872	-0.000000560479
3.491225035322	-0.037022969746	-0.002770889551	-0.000553652260	-0.000166936009	-0.000063786011	-0.000028464848	-0.000014184593	-0.000007680681	-0.000004438961	-0.000002704240	-0.000001720827	-0.000001135965	-0.000000773785	-0.000000541513
3.591173784205	-0.036162381046	-0.002685081478	-0.000533964436	-0.000160570228	-0.000061280486	-0.000027339414	-0.000013626837	-0.000007381884	-0.000004268340	-0.000002601464	-0.000001656055	-0.000001093538	-0.000000745043	-0.000000521646
3.696674561962	-0.035285423364	-0.002597799492	-0.000513975550	-0.000154092565	-0.000058718712	-0.000026182408	-0.000013050522	-0.000007071845	-0.000004090726	-0.000002494228	-0.000001588367	-0.000001049155	-0.000000714970	-0.000000500631
3.807685783584	-0.034397113209	-0.002509661289	-0.000493852285	-0.000147565253	-0.000056127708	-0.000025006659	-0.000012462166	-0.000006754075	-0.000003908113	-0.000002383715	-0.000001518493	-0.000001003290	-0.000000683874	-0.000000478975
3.923953733579	-0.033503818369	-0.002421414080	-0.000473787743	-0.000141059193	-0.000053538363	-0.000023827016	-0.000011869429	-0.000006432759	-0.000003722906	-0.000002271374	-0.000001447344	-0.000000956533	-0.000000652145	-0.000000456751
4.044999369638	-0.032612943767	-0.002333894709	-0.000453990265	-0.000134649641	-0.000050983538	-0.000022659450	-0.000011280658	-0.000006112521	-0.000003537795	-0.000002158837	-0.000001375951	-0.000000909562	-0.000000620243	-0.000000434476
4.170173157553	-0.031732142609	-0.002247943043	-0.000434662102	-0.000128408579	-0.000048494775	-0.000021519472	-0.000010704074	-0.000005797969	-0.000003355488	-0.000002047766	-0.000001305369	-0.000000863067	-0.000000588637	-0.000000412310
4.298774583207	-0.030868252437	-0.002164291691	-0.000415973870	-0.000122395912	-0.000046098514	-0.000020420299	-0.000010146801	-0.000005493159	-0.000003178400	-0.000001939652	-0.000001236556	-0.000000817675	-0.000000557777	-0.000000390841
4.430187506897	-0.030026410544	-0.002083479087	-0.000398045726	-0.000116653208	-0.000043813403	-0.000019371508	-0.000009614141	-0.000005201175	-0.000003008397	-0.000001835665	-0.000001170263	-0.000000773898	-0.000000527982	-0.000000370001
4.563971189124	-0.029209717307	-0.002005821393	-0.000380942851	-0.000111202452	-0.000041649700	-0.000018378691	-0.000009109353	-0.000004923989	-0.000002846707	-0.000001736590	-0.000001107006	-0.000000732070	-0.000000499474	-0.000000350003
4.699884647344	-0.028419441161	-0.001931439638	-0.000364683622	-0.000106049097	-0.000039610522	-0.000017443984	-0.000008633898	-0.000004662581	-0.000002693978	-0.000001642857	-0.000001047075	-0.000000692398	-0.000000472414	-0.000000331043
4.837861914876	-0.027655504827	-0.001860313765	-0.000349253458	-0.000101186993	-0.000037693887	-0.000016567005	-0.000008187902	-0.000004417179	-0.000002550422	-0.000001554630	-0.000000990590	-0.000000654958	-0.000000446844	-0.000000313165
4.977968737675	-0.026916990656	-0.001792336690	-0.000334618105	-0.000096603053	-0.000035894673	-0.000015745773	-0.000007770617	-0.000004187517	-0.000002415952	-0.000001471891	-0.000000937553	-0.000000619764	-0.000000422779	-0.000000296278
5.120361623914	-0.026202534174	-0.001727355598	-0.000320733547	-0.000092280726	-0.000034206101	-0.000014977404	-0.000007380783	-0.000003973027	-0.000002290302	-0.000001394507	-0.000000887895	-0.000000586778	-0.000000400208	-0.000000280424
5.265255746554	-0.025510591309	-0.001665199519	-0.000307552507	-0.000088202283	-0.000032620709	-0.000014258587	-0.000007016877	-0.000003772983	-0.000002173111	-0.000001322286	-0.000000841506	-0.000000555932	-0.000000379065	-0.000000265505
5.412902667114	-0.024839600926	-0.001605695820	-0.000295028246	-0.000084350161	-0.000031130958	-0.000013585879	-0.000006677266	-0.000003586581	-0.000002063965	-0.000001255006	-0.000000798261	-0.000000527148	-0.000000359350	-0.000000251620
5.563573354378	-0.024188085774	-0.001548680075	-0.000283116755	-0.000080707752	-0.000029729583	-0.000012955881	-0.000006360300	-0.000003412998	-0.000001962442	-0.000001192441	-0.000000758030	-0.000000500351	-0.000000340944	-0.000000238661
5.717544434425	-0.023554713883	-0.001494001685	-0.000271777923	-0.000077259816	-0.000028409793	-0.000012365346	-0.000006064371	-0.000003251421	-0.000001868120	-0.000001134366	-0.000000720690	-0.000000475464	-0.000000323840	-0.000000226532
5.875083838193	-0.022938343746	-0.001441527529	-0.000260976211	-0.000073992728	-0.000027165395	-0.000011811240	-0.000005787945	-0.000003101064	-0.000001780598	-0.000001080575	-0.000000686133	-0.000000452437	-0.000000308020	-0.000000215418
6.036433103905	-0.022338065453	-0.001391144844	-0.000250681110	-0.000070894629	-0.000025990873	-0.000011290787	-0.000005529588	-0.000002961184	-0.000001699494	-0.000001030876	-0.000000654267	-0.000000431222	-0.000000293446	-0.000000205098
6.201785651436	-0.021753238621	-0.001342763442	-0.000240867425	-0.000067955507	-0.000024881438	-0.000010801504	-0.000005287977	-0.000002831085	-0.000001624454	-0.000000985102	-0.000000625022	-0.000000411798	-0.000000280111	-0.000000195704
6.371258355116	-0.021183533969	-0.001296317901	-0.000231515518	-0.000065167264	-0.000023833066	-0.000010341215	-0.000005061916	-0.000002710120	-0.000001555147	-0.000000943102	-0.000000598346	-0.000000394167	-0.000000268063	-0.000000187246
6.544861107149	-0.020628959569	-0.001251768213	-0.000222611220	-0.000062523670	-0.000022842493	-0.000009908069	-0.000004850336	-0.000002597690	-0.000001491263	-0.000000904742	-0.000000574210	-0.000000378358	-0.000000257339	-0.000000179813
6.722466128616	-0.020089868610	-0.001209098848	-0.000214145421	-0.000060020215	-0.000021907179	-0.000009500524	-0.000004652293	-0.000002493240	-0.000001432506	-0.000000869895	-0.000000552595	-0.000000364412	-0.000000248012	-0.000000173339
6.903792747533	-0.019566908603	-0.001168313320	-0.000206112788	-0.000057653714	-0.000021025165	-0.000009117301	-0.000004466950	-0.000002396246	-0.000001378580	-0.000000838429	-0.000000533483	-0.000000352393	-0.000000240221	-0.000000168160
7.088412178608	-0.019060919463	-0.001129425366	-0.000198509882	-0.000055421718	-0.000020194872	-0.000008757316	-0.000004293552	-0.000002306203	-0.000001329178	-0.000000810195	-0.000000516848	-0.000000342372	-0.000000234079	-0.000000164300
7.275789632835	-0.018572756703	-0.001092445334	-0.000191332433	-0.000053321703	-0.000019414809	-0.000008419563	-0.000004131376	-0.000002222600	-0.000001283966	-0.000000785013	-0.000000502642	-0.000000334397	-0.000000229732	-0.000000162082
7.465349466290	-0.018103105095	-0.001057367141	-0.000184572865	-0.000051350326	-0.000018683298	-0.000008103009	-0.000003979700	-0.000002144912	-0.000001242581	-0.000000762663	-0.000000490777	-0.000000328511	-0.000000227334	-0.000000161771
7.656553577345	-0.017652316338	-0.001024158149	-0.000178218494	-0.000049502893	-0.000017998275	-0.000007806522	-0.000003837774	-0.000002072596	-0.000001204627	-0.000000742887	-0.000000481129	-0.000000324725	-0.000000227019	-0.000000163547
7.848964116150	-0.017220333112	-0.000992756080	-0.000172251151	-0.000047773244	-0.000017357234	-0.000007528844	-0.000003704819	-0.000002005093	-0.000001169690	-0.000000725393	-0.000000473533	-0.000000323004	-0.000000228919	-0.000000167700
8.042280081611	-0.016806697942	-0.000963072128	-0.000166647984	-0.000046153977	-0.000016757294	-0.000007268618	-0.000003580045	-0.000001941856	-0.000001137353	-0.000000709870	-0.000000467794	-0.000000323301	-0.000000233132	-0.000000174598
8.236343606042	-0.016410629577	-0.000934998406	-0.000161383042	-0.000044636904	-0.000016195349	-0.000007024441	-0.000003462677	-0.000001882359	-0.000001107210	-0.000000696000	-0.000000463693	-0.000000325515	-0.000000239733	-0.000000184476
8.431125418860	-0.016031126671	-0.000908416573	-0.000156428993	-0.000043213534	-0.000015668230	-0.000006794926	-0.000003351981	-0.000001826117	-0.000001078884	-0.000000683474	-0.000000460995	-0.000000329536	-0.000000248796	-0.000000197624
8.626703823130	-0.015667061981	-0.000883205031	-0.000151758522	-0.000041875470	-0.000015172831	-0.000006578745	-0.000003247281	-0.000001772698	-0.000001052030	-0.000000671992	-0.000000459458	-0.000000335214	-0.000000260322	-0.000000214411
8.823237352454	-0.015317267098	-0.000859244895	-0.000147345426	-0.000040614710	-0.000014706214	-0.000006374664	-0.000003147968	-0.000001721723	-0.000001026348	-0.000000661279	-0.000000458836	-0.000000342384	-0.000000274320	-0.000000235054
9.020947951027	-0.014980580360	-0.000836423012	-0.000143165138	-0.000039423787	-0.000014265647	-0.000006181552	-0.000003053506	-0.000001672870	-0.000001001575	-0.000000651079	-0.000000458883	-0.000000350850	-0.000000290745	-0.000000259802
9.220096630550	-0.014655895762	-0.000814634837	-0.000139195200	-0.000038295893	-0.000013848647	-0.000005998394	-0.000002963428	-0.000001625869	-0.000000977490	-0.000000641162	-0.000000459354	-0.000000360395	-0.000000309480	-0.000000288868
9.420969832172	-0.014342183683	-0.000793785263	-0.000135415351	-0.000037224898	-0.000013452979	-0.000005824286	-0.000002877332	-0.000001580498	-0.000000953912	-0.000000631325	-0.000000460011	-0.000000370784	-0.000000330406	-0.000000322397
9.623866610268	-0.014038504905	-0.000773788981	-0.000131807524	-0.000036205338	-0.000013076650	-0.000005658430	-0.000002794876	-0.000001536580	-0.000000930694	-0.000000621388	-0.000000460622	-0.000000381755	-0.000000353328	-0.000000360450
9.829085130779	-0.013744021463	-0.000754570625	-0.000128355813	-0.000035232398	-0.000012717905	-0.000005500127	-0.000002715771	-0.000001493978	-0.000000907727	-0.000000611200	-0.000000460960	-0.000000393024	-0.000000377977	-0.000000403030
10.036905708195	-0.013458008515	-0.000736065010	-0.000125046457	-0.000034301904	-0.000012375215	-0.000005348775	-0.000002639779	-0.000001452591	-0.000000884930	-0.000000600633	-0.000000460815	-0.000000404288	-0.000000404034	-0.000000449976
10.247567009572	-0.013179870896	-0.000718217671	-0.000121867880	-0.000033410324	-0.000012047284	-0.000005203864	-0.000002566710	-0.000001412353	-0.000000862258	-0.000000589592	-0.000000459989	-0.000000415233	-0.000000431120	-0.000000501037
10.461231745489	-0.012909167108	-0.000700985887	-0.000118810818	-0.000032554800	-0.000011733055	-0.000005064989	-0.000002496425	-0.000001373231	-0.000000839696	-0.000000578010	-0.000000458303	-0.000000425529	-0.000000458758	-0.000000555787
10.677938764273	-0.012645641620	-0.000684340199	-0.000115868540	-0.000031733200	-0.000011431734	-0.000004931845	-0.000002428835	-0.000001335229	-0.000000817262	-0.000000565855	-0.000000455609	-0.000000434842	-0.000000486424	-0.000000613574
10.897541543517	-0.012389262272	-0.000668266221	-0.000113037117	-0.000030944193	-0.000011142809	-0.000004804251	-0.000002363909	-0.000001298386	-0.000000795009	-0.000000553132	-0.000000451788	-0.000000442849	-0.000000513516	-0.000000673604
11.119640877233	-0.012140251684	-0.000652766027	-0.000110315615	-0.000030187292	-0.000010866072	-0.000004682145	-0.000002301674	-0.000001262780	-0.000000773027	-0.000000539890	-0.000000446769	-0.000000449250	-0.000000539379	-0.000000734802
11.343533059045	-0.011899090897	-0.000637857824	-0.000107705997	-0.000029462820	-0.000010601604	-0.000004565587	-0.000002242211	-0.000001228520	-0.000000751437	-0.000000526222	-0.000000440537	-0.000000453791	-0.000000563353	-0.000000795910
11.568208732876	-0.011666466751	-0.000623572241	-0.000105212436	-0.000028771723	-0.000010349703	-0.000004454718	-0.000002185639	-0.000001195738	-0.000000730388	-0.000000512262	-0.000000433138	-0.000000456292	-0.000000584804	-0.000000855568
11.792435919455	-0.011443146216	-0.000609944366	-0.000102839914	-0.000028115174	-0.000010110744	-0.000004349706	-0.000002132078	-0.000001164564	-0.000000710034	-0.000000498173	-0.000000424681	-0.000000456667	-0.000000603191	-0.000000912368
12.014927135195	-0.011229798970	-0.000597002987	-0.000100592355	-0.000027494063	-0.000009884997	-0.000004250662	-0.000002081611	-0.000001135101	-0.000000690517	-0.000000484129	-0.000000415326	-0.000000454932	-0.000000618114	-0.000000964992
12.234536937579	-0.011026832508	-0.000584760970	-0.000098470977	-0.000026908547	-0.000009672460	-0.000004157571	-0.000002034246	-0.000001107399	-0.000000671942	-0.000000470294	-0.000000405263	-0.000000451204	-0.000000629368	-0.000001012392
12.450410102495	-0.010834307896	-0.000573210720	-0.000096473543	-0.000026357850	-0.000009472798	-0.000004070267	-0.000001989905	-0.000001081449	-0.000000654372	-0.000000456802	-0.000000394688	-0.000000445669	-0.000000636920	-0.000001053854
12.662032427000	-0.010651957284	-0.000562325782	-0.000094594664	-0.000025840345	-0.000009285372	-0.000003988448	-0.000001948438	-0.000001057191	-0.000000637820	-0.000000443753	-0.000000383785	-0.000000438552	-0.000000640883	-0.000001088940
12.869194606595	-0.010479270153	-0.000552066373	-0.000092826769	-0.000025353832	-0.000009109340	-0.000003911724	-0.000001909641	-0.000001034523	-0.000000622269	-0.000000431212	-0.000000372712	-0.000000430094	-0.000000641474	-0.000001117506
13.071913103166	-0.010315597278	-0.000542385739	-0.000091161207	-0.000024895832	-0.000008943769	-0.000003839669	-0.000001873290	-0.000001013327	-0.000000607675	-0.000000419215	-0.000000361603	-0.000000420532	-0.000000638970	-0.000001139620
13.270347994051	-0.010160237530	-0.000533235309	-0.000089589116	-0.000024463831	-0.000008787717	-0.000003771851	-0.000001839160	-0.000000993477	-0.000000593982	-0.000000407777	-0.000000350565	-0.000000410086	-0.000000633682	-0.000001155488
13.464737871777	-0.010012496115	-0.000524568031	-0.000088101994	-0.000024055425	-0.000008640290	-0.000003707866	-0.000001807036	-0.000000974851	-0.000000581128	-0.000000396899	-0.000000339683	-0.000000398953	-0.000000625918	-0.000001165422
13.655355614129	-0.009871717358	-0.000516340166	-0.000086691980	-0.000023668405	-0.000008500669	-0.000003647342	-0.000001776722	-0.000000957332	-0.000000569050	-0.000000386573	-0.000000329024	-0.000000387312	-0.000000615995	-0.000001169762
13.842481336479	-0.009737299701	-0.000508512005	-0.000085351973	-0.000023300778	-0.000008368115	-0.000003589946	-0.000001748041	-0.000000940818	-0.000000557688	-0.000000376782	-0.000000318638	-0.000000375317	-0.000000604201	-0.000001168923
14.026387261541	-0.009608699954	-0.000501047980	-0.000084075635	-0.000022950769	-0.000008241975	-0.000003535382	-0.000001720835	-0.000000925213	-0.000000546985	-0.000000367506	-0.000000308563	-0.000000363103	-0.000000590819	-0.000001163306
14.207330098960	-0.009485431754	-0.000493916447	-0.000082857341	-0.000022616807	-0.000008121669	-0.000003483391	-0.000001694967	-0.000000910432	-0.000000536887	-0.000000358725	-0.000000298828	-0.000000350788	-0.000000576108	-0.000001153347
14.385547868910	-0.009367061277	-0.000487089329	-0.000081692112	-0.000022297503	-0.000008006688	-0.000003433743	-0.000001670314	-0.000000896402	-0.000000527347	-0.000000350415	-0.000000289452	-0.000000338471	-0.000000560306	-0.000001139464
14.561259224077	-0.009253201931	-0.000480541717	-0.000080575542	-0.000021991630	-0.000007896579	-0.000003386235	-0.000001646769	-0.000000883054	-0.000000518319	-0.000000342552	-0.000000280447	-0.000000326238	-0.000000543633	-0.000001122080
14.734664098420	-0.009143508921	-0.000474251484	-0.000079503723	-0.000021698100	-0.000007790945	-0.000003340690	-0.000001624237	-0.000000870330	-0.000000509762	-0.000000335112	-0.000000271820	-0.000000314162	-0.000000526289	-0.000001101578
14.905945001303	-0.009037674142	-0.000468198929	-0.000078473180	-0.000021415947	-0.000007689433	-0.000003296950	-0.000001602633	-0.000000858177	-0.000000501639	-0.000000328071	-0.000000263573	-0.000000302301	-0.000000508453	-0.000001078360
15.075268572086	-0.008935421557	-0.000462366459	-0.000077480816	-0.000021144311	-0.000007591727	-0.000003254874	-0.000001581884	-0.000000846548	-0.000000493916	-0.000000321406	-0.000000255704	-0.000000290707	-0.000000490289	-0.000001052786
15.242787184800	-0.008836503132	-0.000456738312	-0.000076523861	-0.000020882425	-0.000007497547	-0.000003214337	-0.000001561922	-0.000000835399	-0.000000486562	-0.000000315096	-0.000000248208	-0.000000279418	-0.000000471939	-0.000001025212
15.408640493542	-0.008740695289	-0.000451300325	-0.000075599828	-0.000020629598	-0.000007406643	-0.000003175228	-0.000001542689	-0.000000824695	-0.000000479548	-0.000000309118	-0.000000241079	-0.000000268468	-0.000000453536	-0.000000995964
15.572956866812	-0.008647795845	-0.000446039722	-0.000074706476	-0.000020385211	-0.000007318787	-0.000003137446	-0.000001524131	-0.000000814401	-0.000000472849	-0.000000303451	-0.000000234306	-0.000000257881	-0.000000435191	-0.000000965354
15.735854691219	-0.008557621373	-0.000440944945	-0.000073841780	-0.000020148702	-0.000007233776	-0.000003100901	-0.000001506201	-0.000000804485	-0.000000466440	-0.000000298076	-0.000000227880	-0.000000247676	-0.000000417007	-0.000000933666
15.897443542562	-0.008470004928	-0.000436005500	-0.000073003906	-0.000019919566	-0.000007151425	-0.000003065511	-0.000001488857	-0.000000794922	-0.000000460300	-0.000000292975	-0.000000221787	-0.000000237866	-0.000000399064	-0.000000901159
16.057825231317	-0.008384794092	-0.000431211833	-0.000072191182	-0.000019697339	-0.000007071567	-0.000003031203	-0.000001472058	-0.000000785685	-0.000000454410	-0.000000288129	-0.000000216016	-0.000000228458	-0.000000381440	-0.000000868080
16.217094733641	-0.008301849284	-0.000426555214	-0.000071402086	-0.000019481601	-0.000006994049	-0.000002997909	-0.000001455770	-0.000000776753	-0.000000448752	-0.000000283521	-0.000000210553	-0.000000219456	-0.000000364196	-0.000000834654
16.375341020424	-0.008221042297	-0.000422027644	-0.000070635222	-0.000019271967	-0.000006918730	-0.000002965568	-0.000001439960	-0.000000768105	-0.000000443308	-0.000000279136	-0.000000205383	-0.000000210862	-0.000000347386	-0.000000801081
16.532647796783	-0.008142255033	-0.000417621775	-0.000069889309	-0.000019068084	-0.000006845484	-0.000002934123	-0.000001424600	-0.000000759721	-0.000000438063	-0.000000274959	-0.000000200495	-0.000000202672	-0.000000331053	-0.000000767539
16.689094163746	-0.008065378396	-0.000413330832	-0.000069163169	-0.000018869627	-0.000006774193	-0.000002903524	-0.000001409662	-0.000000751586	-0.000000433004	-0.000000270976	-0.000000195872	-0.000000194881	-0.000000315233	-0.000000734201
16.844755212928	-0.007990311330	-0.000409148558	-0.000068455713	-0.000018676296	-0.000006704747	-0.000002873721	-0.000001395123	-0.000000743683	-0.000000428118	-0.000000267173	-0.000000191502	-0.000000187481	-0.000000299953	-0.000000701197
16.999702564140	-0.007916959976	-0.000405069153	-0.000067765933	-0.000018487812	-0.000006637046	-0.000002844672	-0.000001380958	-0.000000735999	-0.000000423394	-0.000000263538	-0.000000187371	-0.000000180465	-0.000000285234	-0.000000668673
17.154004854957	-0.007845236923	-0.000401087232	-0.000067092895	-0.000018303920	-0.000006570998	-0.000002816336	-0.000001367148	-0.000000728520	-0.000000418819	-0.000000260060	-0.000000183466	-0.000000173820	-0.000000271088	-0.000000636721
17.307728190433	-0.007775060558	-0.000397197778	-0.000066435728	-0.000018124378	-0.000006506516	-0.000002788675	-0.000001353673	-0.000000721234	-0.000000414385	-0.000000256728	-0.000000179774	-0.000000167535	-0.000000257523	-0.000000605447
17.460936560234	-0.007706354480	-0.000393396105	-0.000065793621	-0.000017948965	-0.000006443519	-0.000002761654	-0.000001340515	-0.000000714129	-0.000000410082	-0.000000253532	-0.000000176281	-0.000000161597	-0.000000244547	-0.000000574943
17.613692229608	-0.007639046979	-0.000389677830	-0.000065165814	-0.000017777470	-0.000006381932	-0.000002735240	-0.000001327657	-0.000000707196	-0.000000405902	-0.000000250463	-0.000000172977	-0.000000155994	-0.000000232160	-0.000000545260
17.766056109865	-0.007573070574	-0.000386038837	-0.000064551596	-0.000017609699	-0.000006321684	-0.000002709403	-0.000001315084	-0.000000700425	-0.000000401836	-0.000000247511	-0.000000169849	-0.000000150711	-0.000000220356	-0.000000516483
17.918088113508	-0.007508361594	-0.000382475254	-0.000063950297	-0.000017445468	-0.000006262709	-0.000002684113	-0.000001302782	-0.000000693807	-0.000000397879	-0.000000244668	-0.000000166886	-0.000000145735	-0.000000209129	-0.000000488628
18.069847498881	-0.007444859799	-0.000378983428	-0.000063361286	-0.000017284603	-0.000006204944	-0.000002659344	-0.000001290736	-0.000000687334	-0.000000394022	-0.000000241928	-0.000000164078	-0.000000141051	-0.000000198466	-0.000000461748
18.221393209198	-0.007382508036	-0.000375559905	-0.000062783968	-0.000017126940	-0.000006148330	-0.000002635070	-0.000001278933	-0.000000680998	-0.000000390260	-0.000000239282	-0.000000161414	-0.000000136645	-0.000000188361	-0.000000435866
18.372784210932	-0.007321251927	-0.000372201407	-0.000062217777	-0.000016972324	-0.000006092812	-0.000002611267	-0.000001267362	-0.000000674791	-0.000000386587	-0.000000236725	-0.000000158885	-0.000000132502	-0.000000178795	-0.000000410986
18.524079836696	-0.007261039578	-0.000368904817	-0.000061662177	-0.000016820609	-0.000006038337	-0.000002587913	-0.000001256011	-0.000000668708	-0.000000382998	-0.000000234250	-0.000000156482	-0.000000128610	-0.000000169759	-0.000000387152
18.675340137848	-0.007201821309	-0.000365667162	-0.000061116656	-0.000016671653	-0.000005984853	-0.000002564984	-0.000001244868	-0.000000662740	-0.000000379487	-0.000000231851	-0.000000154196	-0.000000124954	-0.000000161230	-0.000000364343
18.826626252059	-0.007143549404	-0.000362485596	-0.000060580724	-0.000016525322	-0.000005932313	-0.000002542461	-0.000001233925	-0.000000656883	-0.000000376050	-0.000000229523	-0.000000152019	-0.000000121521	-0.000000153191	-0.000000342561
18.978000791161	-0.007086177868	-0.000359357386	-0.000060053913	-0.000016381488	-0.000005880670	-0.000002520323	-0.000001223170	-0.000000651130	-0.000000372682	-0.000000227261	-0.000000149944	-0.000000118299	-0.000000145625	-0.000000321802
19.129528254817	-0.007029662206	-0.000356279900	-0.000059535770	-0.000016240027	-0.000005829880	-0.000002498551	-0.000001212595	-0.000000645476	-0.000000369380	-0.000000225061	-0.000000147962	-0.000000115273	-0.000000138514	-0.000000302050
19.281275476153	-0.006973959198	-0.000353250590	-0.000059025859	-0.000016100819	-0.000005779899	-0.000002477126	-0.000001202189	-0.000000639916	-0.000000366139	-0.000000222918	-0.000000146068	-0.000000112433	-0.000000131836	-0.000000283288
19.433312106475	-0.006919026688	-0.000350266984	-0.000058523757	-0.000015963748	-0.000005730686	-0.000002456032	-0.000001191944	-0.000000634444	-0.000000362956	-0.000000220828	-0.000000144254	-0.000000109767	-0.000000125574	-0.000000265504
19.585711147576	-0.006864823372	-0.000347326670	-0.000058029051	-0.000015828701	-0.000005682200	-0.000002435249	-0.000001181852	-0.000000629056	-0.000000359826	-0.000000218787	-0.000000142515	-0.000000107263	-0.000000119707	-0.000000248665
19.738549541736	-0.006811308584	-0.000344427286	-0.000057541337	-0.000015695568	-0.000005634402	-0.000002414762	-0.000001171904	-0.000000623747	-0.000000356748	-0.000000216792	-0.000000140846	-0.000000104911	-0.000000114217	-0.000000232752
19.891908831172	-0.006758442086	-0.000341566505	-0.000057060218	-0.000015564239	-0.000005587252	-0.000002394552	-0.000001162092	-0.000000618511	-0.000000353717	-0.000000214840	-0.000000139240	-0.000000102699	-0.000000109081	-0.000000217731
20.045875900358	-0.006706183840	-0.000338742025	-0.000056585302	-0.000015434608	-0.000005540712	-0.000002374605	-0.000001152407	-0.000000613346	-0.000000350730	-0.000000212926	-0.000000137693	-0.000000100621	-0.000000104286	-0.000000203582
20.200543816305	-0.006654493781	-0.000335951555	-0.000056116199	-0.000015306568	-0.000005494744	-0.000002354902	-0.000001142842	-0.000000608245	-0.000000347784	-0.000000211049	-0.000000136200	-0.000000098663	-0.000000099806	-0.000000190268
20.356012783856	-0.006603331568	-0.000333192803	-0.000055652518	-0.000015180011	-0.000005449308	-0.000002335428	-0.000001133388	-0.000000603205	-0.000000344877	-0.000000209205	-0.000000134757	-0.000000096821	-0.000000095630	-0.000000177757
20.512391235741	-0.006552656326	-0.000330463456	-0.000055193868	-0.000015054831	-0.000005404367	-0.000002316166	-0.000001124038	-0.000000598222	-0.000000342005	-0.000000207391	-0.000000133360	-0.000000095083	-0.000000091737	-0.000000166020
20.669797080849	-0.006502426364	-0.000327761174	-0.000054739849	-0.000014930918	-0.000005359881	-0.000002297100	-0.000001114783	-0.000000593289	-0.000000339165	-0.000000205605	-0.000000132004	-0.000000093443	-0.000000088110	-0.000000155019
20.828359139266	-0.006452598864	-0.000325083564	-0.000054290058	-0.000014808163	-0.000005315811	-0.000002278212	-0.000001105614	-0.000000588404	-0.000000336355	-0.000000203845	-0.000000130686	-0.000000091892	-0.000000084733	-0.000000144725
20.988218799136	-0.006403129543	-0.000322428167	-0.000053844078	-0.000014686451	-0.000005272116	-0.000002259484	-0.000001096524	-0.000000583562	-0.000000333571	-0.000000202107	-0.000000129403	-0.000000090425	-0.000000081589	-0.000000135111
21.149531938084	-0.006353972283	-0.000319792438	-0.000053401478	-0.000014565664	-0.000005228753	-0.000002240900	-0.000001087504	-0.000000578757	-0.000000330811	-0.000000200389	-0.000000128151	-0.000000089034	-0.000000078665	-0.000000126137
21.312471160682	-0.006305078698	-0.000317173722	-0.000052961809	-0.000014445680	-0.000005185678	-0.000002222439	-0.000001078543	-0.000000573985	-0.000000328071	-0.000000198690	-0.000000126927	-0.000000087712	-0.000000075945	-0.000000117764
21.477228413090	-0.006256397667	-0.000314569229	-0.000052524602	-0.000014326370	-0.000005142846	-0.000002204081	-0.000001069634	-0.000000569240	-0.000000325349	-0.000000197005	-0.000000125728	-0.000000086455	-0.000000073416	-0.000000109982
21.644018047226	-0.006207874787	-0.000311976006	-0.000052089358	-0.000014207599	-0.000005100208	-0.000002185807	-0.000001060764	-0.000000564517	-0.000000322640	-0.000000195334	-0.000000124551	-0.000000085256	-0.000000071064	-0.000000102738
21.813080420801	-0.006159451759	-0.000309390907	-0.000051655548	-0.000014089222	-0.000005057710	-0.000002167594	-0.000001051925	-0.000000559810	-0.000000319942	-0.000000193672	-0.000000123393	-0.000000084109	-0.000000068877	-0.000000096017
21.984686138840	-0.006111065681	-0.000306810551	-0.000051222602	-0.000013971083	-0.000005015299	-0.000002149417	-0.000001043103	-0.000000555113	-0.000000317251	-0.000000192019	-0.000000122251	-0.000000083011	-0.000000066842	-0.000000089779
22.159141070140	-0.006062648236	-0.000304231287	-0.000050789907	-0.000013853015	-0.000004972913	-0.000002131251	-0.000001034287	-0.000000550420	-0.000000314562	-0.000000190370	-0.000000121122	-0.000000081954	-0.000000064946	-0.000000084001
22.336792312781	-0.006014124755	-0.000301649137	-0.000050356794	-0.000013734835	-0.000004930487	-0.000002113068	-0.000001025462	-0.000000545722	-0.000000311872	-0.000000188723	-0.000000120004	-0.000000080937	-0.000000063184	-0.000000078661
22.518035341343	-0.005965413112	-0.000299059749	-0.000049922534	-0.000013616344	-0.000004887950	-0.000002094838	-0.000001016615	-0.000000541012	-0.000000309176	-0.000000187074	-0.000000118893	-0.000000079953	-0.000000061538	-0.000000073720
22.703322650618	-0.005916422425	-0.000296458321	-0.000049486320	-0.000013497323	-0.000004845222	-0.000002076526	-0.000001007727	-0.000000536282	-0.000000306469	-0.000000185421	-0.000000117788	-0.000000078998	-0.000000060004	-0.000000069165
22.893174323578	-0.005867051488	-0.000293839525	-0.000049047259	-0.000013377527	-0.000004802217	-0.000002058095	-0.000000998783	-0.000000531521	-0.000000303744	-0.000000183760	-0.000000116684	-0.000000078069	-0.000000058569	-0.000000064967
23.088191105136	-0.005817186860	-0.000291197411	-0.000048604354	-0.000013256684	-0.000004758835	-0.000002039502	-0.000000989760	-0.000000526718	-0.000000300997	-0.000000182087	-0.000000115578	-0.000000077160	-0.000000057225	-0.000000061093
23.289070773333	-0.005766700497	-0.000288525279	-0.000048156483	-0.000013134488	-0.000004714969	-0.000002020702	-0.000000980636	-0.000000521862	-0.000000298219	-0.000000180397	-0.000000114468	-0.000000076268	-0.000000055966	-0.000000057540
23.496628891729	-0.005715446794	-0.000285815534	-0.000047702375	-0.000013010593	-0.000004670492	-0.000002001640	-0.000000971385	-0.000000516938	-0.000000295404	-0.000000178686	-0.000000113348	-0.000000075389	-0.000000054780	-0.000000054275
23.711825444942	-0.005663258824	-0.000283059490	-0.000047240575	-0.000012884601	-0.000004625262	-0.000001982256	-0.000000961978	-0.000000511932	-0.000000292541	-0.000000176947	-0.000000112216	-0.000000074517	-0.000000053662	-0.000000051281
23.935799479220	-0.005609943495	-0.000280247124	-0.000046769407	-0.000012756056	-0.000004579116	-0.000001962479	-0.000000952380	-0.000000506824	-0.000000289620	-0.000000175174	-0.000000111067	-0.000000073650	-0.000000052603	-0.000000048538
24.169914822796	-0.005555275255	-0.000277366751	-0.000046286917	-0.000012624423	-0.000004531862	-0.000001942227	-0.000000942552	-0.000000501593	-0.000000286630	-0.000000173360	-0.000000109895	-0.000000072782	-0.000000051597	-0.000000046034
24.415821477102	-0.005498987722	-0.000274404599	-0.000045790802	-0.000012489076	-0.000004483275	-0.000001921404	-0.000000932446	-0.000000496215	-0.000000283556	-0.000000171496	-0.000000108695	-0.000000071908	-0.000000050635	-0.000000043743
24.675539764133	-0.005440762355	-0.000271344233	-0.000045278314	-0.000012349265	-0.000004433084	-0.000001899894	-0.000000922008	-0.000000490660	-0.000000280380	-0.000000169572	-0.000000107460	-0.000000071021	-0.000000049711	-0.000000041657
24.951578560996	-0.005380212689	-0.000268165741	-0.000044746127	-0.000012204081	-0.000004380966	-0.000001877557	-0.000000911168	-0.000000484891	-0.000000277083	-0.000000167575	-0.000000106181	-0.000000070117	-0.000000048816	-0.000000039760
25.247106466031	-0.005316861714	-0.000264844591	-0.000044190140	-0.000012052407	-0.000004326518	-0.000001854222	-0.000000899843	-0.000000478864	-0.000000273639	-0.000000165489	-0.000000104848	-0.000000069187	-0.000000047940	-0.000000038027
25.566208679808	-0.005250108135	-0.000261349899	-0.000043605195	-0.000011892836	-0.000004269235	-0.000001829672	-0.000000887929	-0.000000472524	-0.000000270015	-0.000000163296	-0.000000103449	-0.000000068222	-0.000000047077	-0.000000036452
25.914289826303	-0.005179173712	-0.000257641745	-0.000042984623	-0.000011723549	-0.000004208464	-0.000001803628	-0.000000875290	-0.000000465798	-0.000000266171	-0.000000160969	-0.000000101968	-0.000000067210	-0.000000046215	-0.000000035020
26.298741225045	-0.005103016207	-0.000253666729	-0.000042319505	-0.000011542112	-0.000004143331	-0.000001775714	-0.000000861744	-0.000000458589	-0.000000262051	-0.000000158477	-0.000000100383	-0.000000066137	-0.000000045342	-0.000000033698
26.730127769946	-0.005020174510	-0.000249350061	-0.000041597350	-0.000011345121	-0.000004072615	-0.000001745407	-0.000000847036	-0.000000450762	-0.000000257579	-0.000000155771	-0.000000098664	-0.000000064983	-0.000000044440	-0.000000032485
27.224515401597	-0.004928463616	-0.000244579975	-0.000040799494	-0.000011127482	-0.000003994488	-0.000001711923	-0.000000830786	-0.000000442114	-0.000000252637	-0.000000152782	-0.000000096768	-0.000000063716	-0.000000043488	-0.000000031347
27.808742491483	-0.004824276832	-0.000239172063	-0.000039895141	-0.000010880798	-0.000003905933	-0.000001673972	-0.000000812369	-0.000000432313	-0.000000247036	-0.000000149394	-0.000000094620	-0.000000062290	-0.000000042449	-0.000000030254
28.535553465997	-0.004700543958	-0.000232764819	-0.000038823921	-0.000010588603	-0.000003801041	-0.000001629018	-0.000000790553	-0.000000420704	-0.000000240402	-0.000000145382	-0.000000092077	-0.000000060607	-0.000000041253	-0.000000029145
29.553189005172	-0.004537027296	-0.000224322841	-0.000037412907	-0.000010203730	-0.000003662881	-0.000001569806	-0.000000761818	-0.000000405412	-0.000000231664	-0.000000140097	-0.000000088729	-0.000000058397	-0.000000039718	-0.000000027879
30.749942145747	-0.004358877982	-0.000215155147	-0.000035881058	-0.000009785908	-0.000003512893	-0.000001505525	-0.000000730623	-0.000000388811	-0.000000222178	-0.000000134360	-0.000000085095	-0.000000056004	-0.000000038080	-0.000000026657
31.946695286322	-0.004195045994	-0.000206752773	-0.000034477485	-0.000009403081	-0.000003375467	-0.000001446629	-0.000000702040	-0.000000373600	-0.000000213486	-0.000000129104	-0.000000081766	-0.000000053812	-0.000000036584	-0.000000025578
33.454754155420	-0.004003461696	-0.000196965257	-0.000032842978	-0.000008957274	-0.000003215433	-0.000001378043	-0.000000668756	-0.000000355888	-0.000000203364	-0.000000122983	-0.000000077889	-0.000000051261	-0.000000034848	-0.000000024360
34.962813024518	-0.003831367675	-0.000188196068	-0.000031378868	-0.000008557949	-0.000003072085	-0.000001316608	-0.000000638942	-0.000000340022	-0.000000194298	-0.000000117500	-0.000000074417	-0.000000048975	-0.000000033292	-0.000000023271
36.368816738561	-0.003682427730	-0.000180646068	-0.000030118684	-0.000008214245	-0.000002948704	-0.000001263730	-0.000000613281	-0.000000326366	-0.000000186495	-0.000000112781	-0.000000071428	-0.000000047009	-0.000000031957	-0.000000022325
37.774820452605	-0.003545013311	-0.000173689299	-0.000028957479	-0.000007897539	-0.000002835015	-0.000001215006	-0.000000589635	-0.000000313783	-0.000000179304	-0.000000108433	-0.000000068674	-0.000000045195	-0.000000030724	-0.000000021484
38.897591706795	-0.003442865820	-0.000168531781	-0.000028097005	-0.000007662862	-0.000002750771	-0.000001178902	-0.000000572114	-0.000000304458	-0.000000173976	-0.000000105211	-0.000000066634	-0.000000043853	-0.000000029812	-0.000000020832
40.020362960986	-0.003345875662	-0.000163645216	-0.000027281607	-0.000007440469	-0.000002670938	-0.000001144688	-0.000000555510	-0.000000295622	-0.000000168927	-0.000000102157	-0.000000064700	-0.000000042580	-0.000000028948	-0.000000020242
41.374923957606	-0.003235431746	-0.000158089838	-0.000026354773	-0.000007187695	-0.000002580199	-0.000001105799	-0.000000536638	-0.000000285579	-0.000000163188	-0.000000098687	-0.000000062502	-0.000000041133	-0.000000027961	-0.000000019533
42.436348191090	-0.003154794509	-0.000154040327	-0.000025679225	-0.000007003448	-0.000002514058	-0.000001077453	-0.000000522882	-0.000000278259	-0.000000159005	-0.000000096157	-0.000000060900	-0.000000040079	-0.000000027245	-0.000000019040
43.497772424573	-0.003077535303	-0.000150167699	-0.000025033223	-0.000006827262	-0.000002450812	-0.000001050348	-0.000000509728	-0.000000271259	-0.000000155005	-0.000000093738	-0.000000059367	-0.000000039071	-0.000000026559	-0.000000018560
44.803896553342	-0.002987125404	-0.000145642246	-0.000024278378	-0.000006621393	-0.000002376910	-0.000001018676	-0.000000494357	-0.000000263079	-0.000000150331	-0.000000090912	-0.000000057577	-0.000000037893	-0.000000025760	-0.000000018004
45.949449171868	-0.002912714861	-0.000141922406	-0.000023657950	-0.000006452182	-0.000002316168	-0.000000992643	-0.000000481724	-0.000000256356	-0.000000146489	-0.000000088588	-0.000000056106	-0.000000036924	-0.000000025101	-0.000000017543
47.095001790394	-0.002841602318	-0.000138373389	-0.000023066043	-0.000006290751	-0.000002258219	-0.000000967808	-0.000000469671	-0.000000249942	-0.000000142824	-0.000000086372	-0.000000054702	-0.000000036001	-0.000000024475	-0.000000017110
48.374426970337	-0.002766043437	-0.000134606970	-0.000022437910	-0.000006119440	-0.000002196722	-0.000000941452	-0.000000456881	-0.000000243136	-0.000000138935	-0.000000084020	-0.000000053213	-0.000000035020	-0.000000023806	-0.000000016632
49.645859799826	-0.002695040994	-0.000131072090	-0.000021848422	-0.000005958670	-0.000002139010	-0.000000916718	-0.000000444878	-0.000000236748	-0.000000135285	-0.000000081812	-0.000000051814	-0.000000034100	-0.000000023182	-0.000000016205
50.810008307139	-0.002633192922	-0.000127997094	-0.000021335645	-0.000005818820	-0.000002088807	-0.000000895203	-0.000000434437	-0.000000231192	-0.000000132109	-0.000000079892	-0.000000050599	-0.000000033300	-0.000000022638	-0.000000015824
51.949613816202	-0.002575262634	-0.000125119960	-0.000020855881	-0.000005687974	-0.000002041837	-0.000000875073	-0.000000424668	-0.000000225993	-0.000000129139	-0.000000078096	-0.000000049461	-0.000000032551	-0.000000022129	-0.000000015466
53.166546823667	-0.002516075154	-0.000122183374	-0.000020366220	-0.000005554429	-0.000001993898	-0.000000854528	-0.000000414697	-0.000000220687	-0.000000126107	-0.000000076262	-0.000000048299	-0.000000031787	-0.000000021610	-0.000000015107
54.460619287102	-0.002456060171	-0.000119208771	-0.000019870236	-0.000005419160	-0.000001945340	-0.000000833717	-0.000000404598	-0.000000215312	-0.000000123036	-0.000000074405	-0.000000047123	-0.000000031013	-0.000000021082	-0.000000014733
55.723768661995	-0.002400270861	-0.000116446488	-0.000019409667	-0.000005293550	-0.000001900249	-0.000000814392	-0.000000395220	-0.000000210322	-0.000000120184	-0.000000072680	-0.000000046031	-0.000000030294	-0.000000020594	-0.000000014393
56.930127711563	-0.002349297177	-0.000113925163	-0.000018989286	-0.000005178900	-0.000001859092	-0.000000796754	-0.000000386660	-0.000000205766	-0.000000117581	-0.000000071106	-0.000000045034	-0.000000029638	-0.000000020148	-0.000000014080
58.139015482125	-0.002300306267	-0.000111504009	-0.000018585616	-0.000005068808	-0.000001819572	-0.000000779817	-0.000000378440	-0.000000201392	-0.000000115081	-0.000000069595	-0.000000044077	-0.000000029008	-0.000000019720	-0.000000013783
59.411363428913	-0.002250868801	-0.000109062850	-0.000018178620	-0.000004957809	-0.000001779726	-0.000000762740	-0.000000370153	-0.000000196982	-0.000000112561	-0.000000068071	-0.000000043111	-0.000000028372	-0.000000019288	-0.000000013480
60.715138184651	-0.002202397363	-0.000106671393	-0.000017779919	-0.000004849071	-0.000001740692	-0.000000746011	-0.000000362035	-0.000000192662	-0.000000110092	-0.000000066578	-0.000000042166	-0.000000027750	-0.000000018865	-0.000000013184
61.995056628748	-0.002156827866	-0.000104425011	-0.000017405412	-0.000004746933	-0.000001704027	-0.000000730297	-0.000000354409	-0.000000188604	-0.000000107773	-0.000000065175	-0.000000041277	-0.000000027165	-0.000000018465	-0.000000012900
63.243712750033	-0.002114148106	-0.000102322720	-0.000017054933	-0.000004651347	-0.000001669714	-0.000000715592	-0.000000347273	-0.000000184806	-0.000000105603	-0.000000063863	-0.000000040447	-0.000000026619	-0.000000018097	-0.000000012652
64.510886378151	-0.002072503153	-0.000100272885	-0.000016713205	-0.000004558149	-0.000001636259	-0.000000701254	-0.000000340314	-0.000000181103	-0.000000103487	-0.000000062583	-0.000000039636	-0.000000026085	-0.000000017733	-0.000000012397
65.816994551804	-0.002031256728	-0.000098244085	-0.000016374989	-0.000004465908	-0.000001603146	-0.000000687063	-0.000000333428	-0.000000177438	-0.000000101393	-0.000000061317	-0.000000038834	-0.000000025557	-0.000000017374	-0.000000012140
67.138580097174	-0.001991173463	-0.000096273876	-0.000016046545	-0.000004376332	-0.000001570991	-0.000000673282	-0.000000326740	-0.000000173879	-0.000000099359	-0.000000060087	-0.000000038055	-0.000000025045	-0.000000017027	-0.000000011903
68.438484638340	-0.001953274569	-0.000094412303	-0.000015736216	-0.000004291696	-0.000001540609	-0.000000660261	-0.000000320421	-0.000000170516	-0.000000097438	-0.000000058925	-0.000000037319	-0.000000024560	-0.000000016695	-0.000000011666
69.728693420341	-0.001917048706	-0.000092634047	-0.000015439779	-0.000004210850	-0.000001511587	-0.000000647823	-0.000000314385	-0.000000167304	-0.000000095602	-0.000000057815	-0.000000036616	-0.000000024098	-0.000000016382	-0.000000011449
71.035886218518	-0.001881682483	-0.000090899033	-0.000015150554	-0.000004131970	-0.000001483271	-0.000000635688	-0.000000308496	-0.000000164170	-0.000000093812	-0.000000056732	-0.000000035930	-0.000000023647	-0.000000016076	-0.000000011240
72.370556382930	-0.001846892460	-0.000089193295	-0.000014866212	-0.000004054422	-0.000001455434	-0.000000623757	-0.000000302706	-0.000000161089	-0.000000092051	-0.000000055667	-0.000000035256	-0.000000023202	-0.000000015772	-0.000000011021
73.706761540218	-0.001813338651	-0.000087549122	-0.000014592136	-0.000003979674	-0.000001428601	-0.000000612258	-0.000000297125	-0.000000158119	-0.000000090354	-0.000000054641	-0.000000034606	-0.000000022775	-0.000000015485	-0.000000010835
75.032075335297	-0.001781241829	-0.000085977231	-0.000014330111	-0.000003908213	-0.000001402948	-0.000000601264	-0.000000291790	-0.000000155280	-0.000000088731	-0.000000053660	-0.000000033984	-0.000000022366	-0.000000015203	-0.000000010614
76.354679799311	-0.001750320406	-0.000084463704	-0.000014077818	-0.000003839405	-0.000001378248	-0.000000590678	-0.000000286652	-0.000000152546	-0.000000087169	-0.000000052715	-0.000000033386	-0.000000021972	-0.000000014938	-0.000000010456
77.695120700825	-0.001720052454	-0.000082982921	-0.000013830984	-0.000003772087	-0.000001354083	-0.000000580321	-0.000000281626	-0.000000149871	-0.000000085641	-0.000000051791	-0.000000032801	-0.000000021587	-0.000000014673	-0.000000010236
79.049150326247	-0.001690525624	-0.000081539114	-0.000013590316	-0.000003706450	-0.000001330521	-0.000000570223	-0.000000276726	-0.000000147264	-0.000000084151	-0.000000050889	-0.000000032230	-0.000000021211	-0.000000014423	-0.000000010111
80.404179257306	-0.001661977328	-0.000080143840	-0.000013357739	-0.000003643020	-0.000001307751	-0.000000560465	-0.000000271990	-0.000000144743	-0.000000082710	-0.000000050019	-0.000000031678	-0.000000020848	-0.000000014169	-0.000000009866
81.751599035679	-0.001634530971	-0.000078803052	-0.000013134247	-0.000003582068	-0.000001285870	-0.000000551087	-0.000000267439	-0.000000142322	-0.000000081327	-0.000000049182	-0.000000031148	-0.000000020500	-0.000000013940	-0.000000009788
83.103863289752	-0.001607878324	-0.000077501624	-0.000012917316	-0.000003522905	-0.000001264632	-0.000000541985	-0.000000263022	-0.000000139971	-0.000000079983	-0.000000048369	-0.000000030634	-0.000000020161	-0.000000013701	-0.000000009524
84.467614896592	-0.001581864954	-0.000076231963	-0.000012705682	-0.000003465186	-0.000001243913	-0.000000533106	-0.000000258713	-0.000000137678	-0.000000078673	-0.000000047577	-0.000000030132	-0.000000019831	-0.000000013486	-0.000000009485
85.841182422095	-0.001556502064	-0.000074994579	-0.000012499428	-0.000003408935	-0.000001223720	-0.000000524452	-0.000000254513	-0.000000135443	-0.000000077396	-0.000000046805	-0.000000029643	-0.000000019508	-0.000000013256	-0.000000009192
87.212504485160	-0.001531981876	-0.000073798802	-0.000012300112	-0.000003354576	-0.000001204207	-0.000000516089	-0.000000250455	-0.000000133283	-0.000000076162	-0.000000046058	-0.000000029170	-0.000000019198	-0.000000013058	-0.000000009212
88.582962533948	-0.001508235431	-0.000072641224	-0.000012107163	-0.000003301954	-0.000001185317	-0.000000507993	-0.000000246526	-0.000000131192	-0.000000074967	-0.000000045336	-0.000000028712	-0.000000018895	-0.000000012838	-0.000000008879
89.957696464608	-0.001485142519	-0.000071515934	-0.000011919597	-0.000003250799	-0.000001166954	-0.000000500123	-0.000000242707	-0.000000129160	-0.000000073806	-0.000000044633	-0.000000028268	-0.000000018604	-0.000000012655	-0.000000008948
91.342821279705	-0.001462578237	-0.000070416818	-0.000011736394	-0.000003200835	-0.000001149018	-0.000000492436	-0.000000238976	-0.000000127175	-0.000000072671	-0.000000043947	-0.000000027833	-0.000000018317	-0.000000012445	-0.000000008581
92.731779379536	-0.001440631492	-0.000069348171	-0.000011558271	-0.000003152256	-0.000001131579	-0.000000484962	-0.000000235349	-0.000000125244	-0.000000071568	-0.000000043280	-0.000000027411	-0.000000018040	-0.000000012270	-0.000000008702
94.121276753233	-0.001419325314	-0.000068311086	-0.000011385410	-0.000003105112	-0.000001114656	-0.000000477710	-0.000000231830	-0.000000123371	-0.000000070498	-0.000000042633	-0.000000027001	-0.000000017770	-0.000000012074	-0.000000008302
95.510505845583	-0.001398644238	-0.000067304772	-0.000011217678	-0.000003059367	-0.000001098234	-0.000000470672	-0.000000228414	-0.000000121554	-0.000000069459	-0.000000042005	-0.000000026603	-0.000000017508	-0.000000011908	-0.000000008471
96.906167207519	-0.001378464141	-0.000066323163	-0.000011054064	-0.000003014745	-0.000001082216	-0.000000463807	-0.000000225083	-0.000000119781	-0.000000068446	-0.000000041392	-0.000000026215	-0.000000017253	-0.000000011723	-0.000000008035
98.307502996558	-0.001358780201	-0.000065365998	-0.000010894525	-0.000002971234	-0.000001066597	-0.000000457113	-0.000000221834	-0.000000118052	-0.000000067458	-0.000000040795	-0.000000025837	-0.000000017004	-0.000000011564	-0.000000008249
99.712754315484	-0.001339597753	-0.000064433516	-0.000010739100	-0.000002928846	-0.000001051381	-0.000000450592	-0.000000218669	-0.000000116368	-0.000000066496	-0.000000040213	-0.000000025468	-0.000000016762	-0.000000011391	-0.000000007784
100.000000000000	-0.001335767110	-0.000064247337	-0.000010708068	-0.000002920382	-0.000001048342	-0.000000449290	-0.000000218038	-0.000000116032	-0.000000066304	-0.000000040097	-0.000000025395	-0.000000016713	-0.000000011360	-0.000000007835


==> anc/fE1Ana.dat <==
1.	0.3678794412
1.25	0.4359838
1.5	0.4514897228
1.75	0.4313791127
2.	0.3905045
2.25	0.3399697699
2.5	0.2872751151
2.75	0.2370307548
3.	0.1917439049
3.25	0.1524964283
3.5	0.119466909
3.75	0.09230595688
4.	0.07039181664
4.25	0.05299573892
4.5	0.03938285595
4.75	0.02886890813
5.	0.0208479664
5.25	0.01480194693
5.5	0.01029934454
5.75	0.006988122599
6.	0.004585924571
6.25	0.002869547556
6.5	0.001664795789
6.75	0.0008372964423
7.	0.0002845233779

==> anc/fE1Num.dat <==
1.	0.3678794411534995
1.25	0.2426620763903356
1.5	0.16126037585308858
1.75	0.10791127743658857
2.	0.07265787595092232
2.25	0.049185571311245325
2.5	0.033452382979157355
2.75	0.022844692392781876
3.	0.015655805759803833
3.25	0.010762076211040344
3.5	0.007417689574625376
3.75	0.005124014636360448
4.	0.0035464502494121685
4.25	0.00245867280807371
4.5	0.0017068494889988224
4.75	0.0011864981525762542
5.	0.0008260342996159483
5.25	0.0005761185206925666
5.5	0.0004040067928085039
5.75	0.000286364697901764
6.	0.00020715838287582272
6.25	0.00015568742823960434
6.5	0.00012523465477470844
6.75	0.00011066500117531713
7.	0.00010918320311393384

==> anc/fE3Ana.dat <==
1.	0.04978706837
1.25	0.02874464571
1.5	0.01200030547
1.75	0.0006853804418
2.	-0.006003078873
2.25	-0.009334209269
2.5	-0.01046748969
2.75	-0.01028830428
3.	-0.00940924646
3.25	-0.008224578736
3.5	-0.00697129818
3.75	-0.005780566013
4.	-0.004716090416
4.25	-0.00380082277
4.5	-0.003034613845
4.75	-0.002405401558
5.	-0.001896000557
5.25	-0.001488016154
5.5	-0.001163942432
5.75	-0.0009081541048
6.	-0.00070725245
6.25	-0.0005500554027
6.5	-0.0004274091509
6.75	-0.0003319258357
7.	-0.0002577061706

==> anc/fE3Num.dat <==
1.	0.049787068365286846
1.25	0.02382394186541781
1.5	0.011544116316352226
1.75	0.005501326938977748
2.	0.002466658693724597
2.25	0.0009419114206862089
2.5	0.0001934150290060074
2.75	-0.00015242112425241068
3.	-0.0002906448287912928
3.25	-0.00032455362760898366
3.5	-0.0003091256241629413
3.75	-0.00027288237396145393
4.	-0.00023139406674703412
4.25	-0.00019052583183287752
4.5	-0.00015410218377678734
4.75	-0.00012351721176513805
5.	-0.00009815160414356015
5.25	-0.00007795847905819517
5.5	-0.000060432706779830917
5.75	-0.000047127654314855604
6.	-0.00003583671716391281
6.25	-0.00002536862703655978
6.5	-0.000017655267692046013
6.75	-9.403476270208904e-6
7.	-1.011892973036343e-6

==> anc/fl0E3Ana.dat <==
1.	0.09957413674
1.25	0.08626887683
1.5	0.07280363741
1.75	0.06044658871
2.	0.04964986872
2.25	0.04047885647
2.5	0.03282493776
2.75	0.02651150641
3.	0.02134606207
3.25	0.01714473238
3.5	0.01374265485
3.75	0.01099719216
4.	0.008787636529
4.25	0.007013323375
4.5	0.005591153954
4.75	0.004453034187
5.	0.003543472921
5.25	0.002817442079
5.5	0.002238527486
5.75	0.001777362135
6.	0.001410316616
6.25	0.001118415047
6.5	0.000886444122
6.75	0.000702224917
7.	0.0005560203079
7.25	0.0004400544413
7.5	0.0003481242049
7.75	0.0002752858516
8.	0.0002176027706
8.25	0.0001719428441
8.5	0.0001358159021
8.75	0.0001072435277
9.	0.00008465490695
9.25	0.00006680361065
9.5	0.00005270117068
9.75	0.00004156411337
10.	0.00003277176113
10.25	0.00002583264088
10.5	0.00002035776435
10.75	0.00001603938981
11.	0.0000126341518
11.25	9.949669184e-6
11.5	7.833920492e-6
11.75	6.166819477e-6
12.	4.853538804e-6
12.25	3.819221778e-6
12.5	3.004795575e-6
12.75	2.363658098e-6
13.	1.859057398e-6
13.25	1.462019865e-6
13.5	1.149713087e-6
13.75	9.04152886e-7
14.	7.111828033e-7
14.25	5.59669236e-7
14.5	4.40867243e-7
14.75	3.479214528e-7
15.	2.754739403e-7

==> anc/fl0E3N0.dat <==
1.	0.09957413674
1.25	0.08998696505
1.5	0.07913953273
1.75	0.06830477331
2.	0.05814852888
2.25	0.04898541514
2.5	0.04092589317
2.75	0.03396406546
3.	0.02803098911
3.25	0.02302711552
3.5	0.01884179936
3.75	0.01536470536
4.	0.01249212818
4.25	0.01013013976
4.5	0.008195790953
4.75	0.006617155126
5.	0.005332718085
5.25	0.004290433788
5.5	0.003446644633
5.75	0.002764986344
6.	0.002215346384
6.25	0.001772912076
6.5	0.001417323987
6.75	0.001131937534
7.	0.0009031884015
7.25	0.0007200534061
7.5	0.0005735966327
7.75	0.0004565902136
8.	0.0003631994381
8.25	0.00028872265
8.5	0.0002293773615
8.75	0.0001821250499
9.	0.0001445281247
9.25	0.0001146335027
9.5	0.00009087808996
9.75	0.00007201222732
10.	0.0000570378149
10.25	0.00004515839548
10.5	0.00003573895403
10.75	0.00002827359249
11.	0.00002235957379
11.25	0.00001767650737
11.5	0.00001396967761
11.75	0.00001103670532
12.	8.716886939e-6
12.25	6.882681736e-6
12.5	5.4329205e-6
12.75	4.287391844e-6
13.	3.38253009e-6
13.25	2.667983046e-6
13.5	2.10388197e-6
13.75	1.658671457e-6
14.	1.307385435e-6
14.25	1.030278351e-6
14.5	8.117389382e-7
14.75	6.394286688e-7
15.	5.035987491e-7

==> anc/fl0E3N10.dat <==
1.	0.09957413674
1.25	0.08626887683
1.5	0.07280363825
1.75	0.06044660527
2.	0.04964997204
2.25	0.04047921174
2.5	0.03282579156
2.75	0.02651312703
3.	0.02134866889
3.25	0.01714844488
3.5	0.01374747273
3.75	0.0110030033
4.	0.008794242774
4.25	0.0070204738
4.5	0.005598577558
4.75	0.004460467312
5.	0.003550679299
5.25	0.002824225328
5.5	0.002244736989
5.75	0.001782893722
6.	0.001415109551
6.25	0.001122446702
6.5	0.0008897234514
6.75	0.0007047855903
7.	0.0005579140916
7.25	0.0004413452082
7.5	0.0003488827765
7.75	0.0002755857538
8.	0.0002175168931
8.25	0.0001715409392
8.5	0.0001351628256
8.75	0.0001063981089
9.	0.0000836693341
9.25	0.00006572322216
9.5	0.00005156455457
9.75	0.00004040342898
10.	0.00003161321133
10.25	0.00002469703639
10.5	0.00001926113384
10.75	0.00001499360046
11.	0.00001164751446
11.25	9.027509924e-6
11.5	6.97910672e-6
11.75	5.380233905e-6
12.	4.134498259e-6
12.25	3.165840779e-6
12.5	2.414296595e-6
12.75	1.832631776e-6
13.	1.383676791e-6
13.25	1.038213203e-6
13.5	7.732996015e-7
13.75	5.709461143e-7
14.	4.170654728e-7
14.25	3.006434039e-7
14.5	2.130828962e-7
14.75	1.476862528e-7
15.	9.924628123e-8

==> anc/fl0E3N100.dat <==
1.	0.09957413674
1.25	0.08626887683
1.5	0.07280363741
1.75	0.06044658871
2.	0.04964986872
2.25	0.04047885647
2.5	0.03282493776
2.75	0.02651150641
3.	0.02134606207
3.25	0.01714473238
3.5	0.01374265485
3.75	0.01099719216
4.	0.008787636529
4.25	0.007013323375
4.5	0.005591153954
4.75	0.004453034187
5.	0.003543472921
5.25	0.002817442079
5.5	0.002238527486
5.75	0.001777362135
6.	0.001410316616
6.25	0.001118415047
6.5	0.0008864441222
6.75	0.000702224919
7.	0.0005560203285
7.25	0.0004400546301
7.5	0.0003481257516
7.75	0.0002752972789
8.	0.0002176795316
8.25	0.0001724150735
8.5	0.0001384938689
8.75	0.0001213242429
9.	0.0001536604992
9.25	0.0003834934364
9.5	0.001419578893
9.75	0.005611565095
10.	0.02153800899
10.25	0.07894748088
10.5	0.2761364791
10.75	0.9234502069
11.	2.959515868

==> anc/fl0E3N50.dat <==
1.	0.09957413674
1.25	0.08626887683
1.5	0.07280363741
1.75	0.06044658871
2.	0.04964986872
2.25	0.04047885647
2.5	0.03282493776
2.75	0.02651150641
3.	0.02134606207
3.25	0.01714473238
3.5	0.01374265485
3.75	0.01099719216
4.	0.008787636529
4.25	0.007013323375
4.5	0.005591153954
4.75	0.004453034187
5.	0.00354347292
5.25	0.002817442079
5.5	0.002238527482
5.75	0.001777362114
6.	0.001410316533
6.25	0.001118414744
6.5	0.0008864431089
6.75	0.0007022217852
7.	0.0005560112705
7.25	0.000440029942
7.5	0.0003480614721
7.75	0.0002751334044
8.	0.0002172497203
8.25	0.0001711607685
8.5	0.0001341533171
8.75	0.000103841637
9.	0.0000779374137
9.25	0.00005397200782
9.5	0.00002893937514
9.75	-1.177766777e-6
10.	-0.0000420415747
10.25	-0.0001018003267
10.5	-0.0001921880375
10.75	-0.0003299333268
11.	-0.0005385247225
11.25	-0.0008503711774
11.5	-0.001309382817
11.75	-0.00197397754
12.	-0.002920494223
12.25	-0.004246963547
12.5	-0.006077154166
12.75	-0.008564776588
13.	-0.011897692
13.25	-0.01630194062
13.5	-0.02204537655
13.75	-0.02944067591
14.	-0.03884747479
14.25	-0.05067339441
14.5	-0.06537372473
14.75	-0.08344956476
15.	-0.1054442574

==> anc/fl1E3Ana.dat <==
1.	0
1.25	-0.00534574834
1.5	-0.008839056861
1.75	-0.0107069519
2.	-0.01135412418
2.25	-0.01117251748
2.5	-0.01047932456
2.75	-0.009508413327
3.	-0.008421334908
3.25	-0.007323304332
3.5	-0.006278353529
3.75	-0.005321771281
4.	-0.00446958933
4.25	-0.003725485772
4.5	-0.003085636755
4.75	-0.002542024381
5.	-0.002084624036
5.25	-0.00170280024
5.5	-0.001386156441
5.75	-0.001125016578
6.	-0.0009106645056
6.25	-0.0007354290063
6.5	-0.0005926743552
6.75	-0.0004767366732
7.	-0.0003828324754
7.25	-0.0003069562857
7.5	-0.0002457776926
7.75	-0.0001965438791
8.	-0.0001569907995
8.25	-0.000125264352
8.5	-0.00009985175992
8.75	-0.00007952271221
9.	-0.0000632794526
9.25	-0.00005031484683
9.5	-0.00003997741822
9.75	-0.00003174237666
10.	-0.00002518774067
10.25	-0.00001997474624
10.5	-0.00001583183549
10.75	-0.00001254161529
11.	-9.930266556e-6
11.25	-7.858966276e-6
11.5	-6.216955861e-6
11.75	-4.915951497e-6
12.	-3.885645054e-6
12.25	-3.070088792e-6
12.5	-2.424794568e-6
12.75	-1.914409424e-6
13.	-1.510855164e-6
13.25	-1.19184077e-6
13.5	-9.396738581e-7
13.75	-7.403115625e-7
14.	-5.82602788e-7
14.25	-4.57683119e-7
14.5	-3.584912629e-7
14.75	-2.793820276e-7
15.	-2.158157703e-7

==> anc/fl1E3N0.dat <==
1.	0
1.25	-0.004211572319
1.5	-0.006393992959
1.75	-0.00732500834
2.	-0.007490407542
2.25	-0.007202405238
2.5	-0.006663342536
2.75	-0.006003671061
3.	-0.005306045884
3.25	-0.00462117975
3.5	-0.00397849954
3.75	-0.00339338924
4.	-0.002872133232
4.25	-0.002415285866
4.5	-0.002019954566
4.75	-0.001681330035
5.	-0.00139369476
5.25	-0.001151071323
5.5	-0.0009476237243
5.75	-0.0007778911476
6.	-0.0006369097529
6.25	-0.0005202612657
6.5	-0.0004240751786
6.75	-0.0003450029491
7.	-0.0002801766168
7.25	-0.0002271600813
7.5	-0.0001838983626
7.75	-0.0001486681503
8.	-0.0001200315713
8.25	-0.00009679418073
8.5	-0.00007796757458
8.75	-0.00006273663745
9.	-0.00005043120431
9.25	-0.00004050178629
9.5	-0.00003249894841
9.75	-0.00002605591083
10.	-0.00002087395574
10.25	-0.00001671024931
10.5	-0.00001336772378
10.75	-0.00001068670362
11.	-8.537998707e-6
11.25	-6.817225024e-6
11.5	-5.440147365e-6
11.75	-4.338869613e-6
12.	-3.458725287e-6
12.25	-2.755744825e-6
12.5	-2.194596465e-6
12.75	-1.746915045e-6
13.	-1.389947767e-6
13.25	-1.105458427e-6
13.5	-8.788419619e-7
13.75	-6.98409868e-7
14.	-5.548141745e-7
14.25	-4.405836289e-7
14.5	-3.497506136e-7
14.75	-2.775513365e-7
15.	-2.201851215e-7

==> anc/fl1E3N10.dat <==
1.	0
1.25	-0.006598271897
1.5	-0.01092890859
1.75	-0.01328647721
2.	-0.01415528189
2.25	-0.01400134534
2.5	-0.01320405412
2.75	-0.01204633155
3.	-0.01072662957
3.25	-0.009376749153
3.5	-0.008079017575
3.75	-0.006880621842
4.	-0.005804726419
4.25	-0.004858710984
4.5	-0.004040072082
4.75	-0.003340531251
5.	-0.002748814883
5.25	-0.002252476445
5.5	-0.001839043753
5.75	-0.001496700682
6.	-0.001214654995
6.25	-0.0009833002057
6.5	-0.0007942468761
6.75	-0.0006402751962
7.	-0.0005152437465
7.25	-0.0004139774298
7.5	-0.0003321492357
7.75	-0.0002661647993
8.	-0.0002130548686
8.25	-0.0001703782547
8.5	-0.0001361362042
8.75	-0.0001086981263
9.	-0.00008673801499
9.25	-0.00006918060101
9.5	-0.00005515613586
9.75	-0.00004396269703
10.	-0.00003503495301
10.25	-0.00002791841527
10.5	-0.00002224830818
10.75	-0.00001773229643
11.	-0.00001413641417
11.25	-0.00001127363749
11.5	-8.994628841e-6
11.75	-7.180258834e-6
12.	-5.735577549e-6
12.25	-4.584963971e-6
12.5	-3.668230426e-6
12.75	-2.937499161e-6
13.	-2.354701751e-6
13.25	-1.889579906e-6
13.5	-1.518089115e-6
13.75	-1.221125415e-6
14.	-9.835109149e-7
14.25	-7.931862353e-7
14.5	-6.405682004e-7
14.75	-5.180393313e-7
15.	-4.195423584e-7

==> anc/fl1E3N100.dat <==
1.	0
1.25	-0.005224152108
1.5	-0.008631157356
1.75	-0.01044372946
2.	-0.01106070817
2.25	-0.01086817149
2.5	-0.01017808718
2.75	-0.009219967624
3.	-0.008151895966
3.25	-0.007076426877
3.5	-0.006055621167
3.75	-0.00512336002
4.	-0.004294713461
4.25	-0.003572740946
4.5	-0.002953257079
4.75	-0.002428069862
5.	-0.001987113044
5.25	-0.001619799527
5.5	-0.001315839086
5.75	-0.001065696221
6.	-0.0008608124556
6.25	-0.00069367934
6.5	-0.0005578208835
6.75	-0.0004477246772
7.	-0.0003587473292
7.25	-0.0002870104138
7.5	-0.0002292963488
7.75	-0.0001829464217
8.	-0.0001457424105
8.25	-0.0001156515515
8.5	-0.00008980524749
8.75	-0.00005969566635
9.	0.00001081635377
9.25	0.0002803005184
9.5	0.001413681002
9.75	0.006047310265
10.	0.02407553538

==> anc/fl1E3N50.dat <==
1.	0
1.25	-0.005609731734
1.5	-0.009289248141
1.75	-0.01127545512
2.	-0.01198617794
2.25	-0.01182639935
2.5	-0.0111248409
2.75	-0.01012491786
3.	-0.00899573502
3.25	-0.007848264128
3.5	-0.006750772065
3.75	-0.005741546968
4.	-0.004838648737
4.25	-0.004047041353
4.5	-0.003363634552
4.75	-0.00278074451
5.	-0.002288400991
5.25	-0.001875835056
5.5	-0.001532397786
5.75	-0.001248092422
6.	-0.001013849982
6.25	-0.0008216394003
6.5	-0.0006644748429
6.75	-0.0005363625477
7.	-0.0004322151969
7.25	-0.0003477517851
7.5	-0.0002793939288
7.75	-0.0002241645795
8.	-0.0001795914025
8.25	-0.0001436140548
8.5	-0.0001144917507
8.75	-0.00009070442638
9.	-0.00007083717443
9.25	-0.00005343315361
9.5	-0.00003679474625
9.75	-0.00001870632541
10.	3.955233764e-6
10.25	0.00003576383965
10.5	0.00008349034942
10.75	0.0001571073065
11.	0.0002711126432
11.25	0.0004462344316
11.5	0.0007115763232
11.75	0.001107255675
12.	0.001687572693
12.25	0.002524728689
12.5	0.003713084681
12.75	0.005373918508
13.	0.007660600405
13.25	0.01076406518
13.5	0.01491841591
13.75	0.02040645183
14.	0.02756487489
14.25	0.03678889804
14.5	0.04853595624
14.75	0.06332821168
15.	0.08175354881

==> anc/integrand_Borel_NO_Pade_rank_0.dat <==
0.0000000000	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918	0.7372398918
0.5050505051	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627	0.4454140627
1.0101010101	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874	0.2691705874
1.5151515152	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224	0.1627032224
2.0202020202	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181	0.0983703181
2.5252525253	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319	0.0594872319
3.0303030303	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269	0.0359803269
3.5353535354	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183	0.0217658183
4.0404040404	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116	0.0131685116
4.5454545455	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270	0.0079676270
5.0505050505	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684	0.0048208684
5.5555555556	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032	0.0029167032
6.0606060606	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647	0.0017643647
6.5656565657	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941	0.0010669941
7.0707070707	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844	0.0006449844
7.5757575758	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461	0.0003896461
8.0808080808	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945	0.0002351945
8.5858585859	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073	0.0001418073
9.0909090909	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758	0.0000853758
9.5959595960	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046	0.0000513046
10.1010101010	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581	0.0000307581
10.6060606061	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892	0.0000183892
11.1111111111	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655	0.0000109655
11.6161616162	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389	0.0000065389
12.1212121212	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457	0.0000039457
12.6262626263	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095	0.0000025095
13.1313131313	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683	0.0000018683
13.6363636364	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811	0.0000018811
14.1414141414	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851	0.0000025851
14.6464646465	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877	0.0000041877
15.1515151515	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816	0.0000070816
15.6565656566	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753	0.0000118753
16.1616161616	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323	0.0000194323
16.6666666667	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111	0.0000309111
17.1717171717	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985	0.0000477985
17.6767676768	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284	0.0000719284
18.1818181818	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783	0.0001054783
18.6868686869	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363	0.0001509363
19.1919191919	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337	0.0002110337
19.6969696970	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415	0.0002886415
20.2020202020	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327	0.0003866327
20.7070707071	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149	0.0005077149
21.2121212121	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434	0.0006542434
21.7171717172	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263	0.0008280263
22.2222222222	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368	0.0010301368
22.7272727273	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470	0.0012607470
23.2323232323	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986	0.0015189986
23.7373737374	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223	0.0018029223
24.2424242424	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155	0.0021094155
24.7474747475	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823	0.0024342823
25.2525252525	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367	0.0027723367
25.7575757576	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634	0.0031175634
26.2626262626	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286	0.0034633286
26.7676767677	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264	0.0038026264
27.2727272727	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479	0.0041283479
27.7777777778	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551	0.0044335551
28.2828282828	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465	0.0047117465
28.7878787879	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964	0.0049570964
29.2929292929	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593	0.0051646593
29.7979797980	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276	0.0053305276
30.3030303030	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381	0.0054519381
30.8080808081	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244	0.0055273244
31.3131313131	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173	0.0055563173
31.8181818182	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951	0.0055396951
32.3232323232	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930	0.0054792930
32.8282828283	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766	0.0053778766
33.3333333333	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908	0.0052389908
33.8383838384	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929	0.0050667929
34.3434343434	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777	0.0048658777
34.8484848485	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058	0.0046411058
35.3535353535	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387	0.0043974387
35.8585858586	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902	0.0041397902
36.3636363636	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955	0.0038728955
36.8686868687	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026	0.0036012026
37.3737373737	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871	0.0033287871
37.8787878788	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896	0.0030592896
38.3838383838	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760	0.0027958760
38.8888888889	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185	0.0025412185
39.3939393939	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943	0.0022974943
39.8989898990	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000	0.0020664000
40.4040404040	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784	0.0018491784
40.9090909091	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545	0.0016466545
41.4141414141	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786	0.0014592786
41.9191919192	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729	0.0012871729
42.4242424242	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797	0.0011301797
42.9292929293	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100	0.0009879100
43.4343434343	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894	0.0008597894
43.9393939394	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020	0.0007451020
44.4444444444	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293	0.0006430293
44.9494949495	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858	0.0005526858
45.4545454545	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490	0.0004731490
45.9595959596	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857	0.0004034857
46.4646464646	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725	0.0003427725
46.9696969697	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132	0.0002901132
47.4747474747	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511	0.0002446511
47.9797979798	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790	0.0002055790
48.4848484848	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452	0.0001721452
48.9898989899	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571	0.0001436571
49.4949494949	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830	0.0001194830
50.0000000000	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515	0.0000990515


==> anc/integrand_Borel_NO_Pade_rank_1.dat <==
0.0000000000	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524	-0.0019882524
0.5050505051	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002	-0.0018893002
1.0101010101	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215	-0.0017823215
1.5151515152	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179	-0.0016702179
2.0202020202	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984	-0.0015560984
2.5252525253	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011	-0.0014426011
3.0303030303	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312	-0.0013317312
3.5353535354	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005	-0.0012249005
4.0404040404	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326	-0.0011230326
4.5454545455	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760	-0.0010266760
5.0505050505	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023	-0.0009361023
5.5555555556	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862	-0.0008513862
6.0606060606	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654	-0.0007724654
6.5656565657	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856	-0.0006991856
7.0707070707	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332	-0.0006313332
7.5757575758	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580	-0.0005686580
8.0808080808	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899	-0.0005108899
8.5858585859	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503	-0.0004577503
9.0909090909	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599	-0.0004089599
9.5959595960	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443	-0.0003642443
10.1010101010	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389	-0.0003233389
10.6060606061	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919	-0.0002859919
11.1111111111	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698	-0.0002519698
11.6161616162	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624	-0.0002210624
12.1212121212	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919	-0.0001930919
12.6262626263	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243	-0.0001679243
13.1313131313	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854	-0.0001454854
13.6363636364	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811	-0.0001257811
14.1414141414	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208	-0.0001089208
14.6464646465	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437	-0.0000951437
15.1515151515	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435	-0.0000848435
15.6565656566	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906	-0.0000785906
16.1616161616	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443	-0.0000771443
16.6666666667	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536	-0.0000814536
17.1717171717	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404	-0.0000926404
17.6767676768	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644	-0.0001119644
18.1818181818	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663	-0.0001407663
18.6868686869	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916	-0.0001803916
19.1919191919	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990	-0.0002320990
19.6969696970	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573	-0.0002969573
20.2020202020	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405	-0.0003757405
20.7070707071	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270	-0.0004688270
21.2121212121	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151	-0.0005761151
21.7171717172	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593	-0.0006969593
22.2222222222	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376	-0.0008301376
22.7272727273	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508	-0.0009738508
23.2323232323	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587	-0.0011257587
23.7373737374	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491	-0.0012830491
24.2424242424	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371	-0.0014425371
24.7474747475	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886	-0.0016007886
25.2525252525	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587	-0.0017542587
25.7575757576	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377	-0.0018994377
26.2626262626	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939	-0.0020329939
26.7676767677	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055	-0.0021519055
27.2727272727	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749	-0.0022535749
27.7777777778	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179	-0.0023359179
28.2828282828	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264	-0.0023974264
28.7878787879	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004	-0.0024372004
29.2929292929	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526	-0.0024549526
29.7979797980	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846	-0.0024509846
30.3030303030	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407	-0.0024261407
30.8080808081	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426	-0.0023817426
31.3131313131	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099	-0.0023195099
31.8181818182	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723	-0.0022414723
32.3232323232	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786	-0.0021498786
32.8282828283	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062	-0.0020471062
33.3333333333	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765	-0.0019355765
33.8383838384	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781	-0.0018176781
34.3434343434	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006	-0.0016957006
34.8484848485	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803	-0.0015717803
35.3535353535	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585	-0.0014478585
35.8585858586	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524	-0.0013256524
36.3636363636	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375	-0.0012066375
36.8686868687	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405	-0.0010920405
37.3737373737	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420	-0.0009828420
37.8787878788	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863	-0.0008797863
38.3838383838	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972	-0.0007833972
38.8888888889	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984	-0.0006939984
39.3939393939	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368	-0.0006117368
39.8989898990	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067	-0.0005366067
40.4040404040	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751	-0.0004684751
40.9090909091	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061	-0.0004071061
41.4141414141	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833	-0.0003521833
41.9191919192	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319	-0.0003033319
42.4242424242	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367	-0.0002601367
42.9292929293	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590	-0.0002221590
43.4343434343	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503	-0.0001889503
43.9393939394	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642	-0.0001600642
44.4444444444	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653	-0.0001350653
44.9494949495	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364	-0.0001135364
45.4545454545	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835	-0.0000950835
45.9595959596	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396	-0.0000793396
46.4646464646	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666	-0.0000659666
46.9696969697	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566	-0.0000546566
47.4747474747	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312	-0.0000451312
47.9797979798	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414	-0.0000371414
48.4848484848	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662	-0.0000304662
48.9898989899	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107	-0.0000249107
49.4949494949	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044	-0.0000203044
50.0000000000	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991	-0.0000164991


==> anc/integrand_Borel_NO_Pade_rank_2.dat <==
0.0000000000	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392	0.0000030392
0.5050505051	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218	0.0000047218
1.0101010101	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074	0.0000064074
1.5151515152	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616	0.0000080616
2.0202020202	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626	0.0000096626
2.5252525253	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962	0.0000111962
3.0303030303	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522	0.0000126522
3.5353535354	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239	0.0000140239
4.0404040404	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066	0.0000153066
4.5454545455	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976	0.0000164976
5.0505050505	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955	0.0000175955
5.5555555556	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999	0.0000185999
6.0606060606	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113	0.0000195113
6.5656565657	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309	0.0000203309
7.0707070707	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604	0.0000210604
7.5757575758	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018	0.0000217018
8.0808080808	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569	0.0000222569
8.5858585859	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269	0.0000227269
9.0909090909	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105	0.0000231105
9.5959595960	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014	0.0000234014
10.1010101010	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824	0.0000235824
10.6060606061	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165	0.0000236165
11.1111111111	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333	0.0000234333
11.6161616162	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081	0.0000229081
12.1212121212	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357	0.0000218357
12.6262626263	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971	0.0000198971
13.1313131313	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224	0.0000166224
13.6363636364	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532	0.0000113532
14.1414141414	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100	0.0000032100
14.6464646465	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290	-0.0000089290
15.1515151515	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307	-0.0000264307
15.6565656566	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856	-0.0000508856
16.1616161616	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568	-0.0000840568
16.6666666667	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989	-0.0001277989
17.1717171717	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484	-0.0001839484
17.6767676768	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920	-0.0002541920
18.1818181818	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212	-0.0003399212
18.6868686869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869	-0.0004420869
19.1919191919	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657	-0.0005610657
19.6969696970	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520	-0.0006965520
20.2020202020	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882	-0.0008474882
20.7070707071	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395	-0.0010120395
21.2121212121	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199	-0.0011876199
21.7171717172	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679	-0.0013709679
22.2222222222	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685	-0.0015582685
22.7272727273	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120	-0.0017453120
23.2323232323	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796	-0.0019276796
23.7373737374	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423	-0.0021009423
24.2424242424	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577	-0.0022608577
24.7474747475	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555	-0.0024035555
25.2525252525	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961	-0.0025256961
25.7575757576	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980	-0.0026245980
26.2626262626	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241	-0.0026983241
26.7676767677	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286	-0.0027457286
27.2727272727	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616	-0.0027664616
27.7777777778	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369	-0.0027609369
28.2828282828	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668	-0.0027302668
28.7878787879	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715	-0.0026761715
29.2929292929	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706	-0.0026008706
29.7979797980	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629	-0.0025069629
30.3030303030	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047	-0.0023973047
30.8080808081	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892	-0.0022748892
31.3131313131	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364	-0.0021427364
31.8181818182	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942	-0.0020037942
32.3232323232	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558	-0.0018608558
32.8282828283	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938	-0.0017164938
33.3333333333	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117	-0.0015730117
33.8383838384	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120	-0.0014324120
34.3434343434	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807	-0.0012963807
34.8484848485	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840	-0.0011662840
35.3535353535	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782	-0.0010431782
35.8585858586	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269	-0.0009278269
36.3636363636	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270	-0.0008207270
36.8686868687	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372	-0.0007221372
37.3737373737	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109	-0.0006321109
37.8787878788	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290	-0.0005505290
38.3838383838	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323	-0.0004771323
38.8888888889	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523	-0.0004115523
39.3939393939	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400	-0.0003533400
39.8989898990	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908	-0.0003019908
40.4040404040	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672	-0.0002569672
40.9090909091	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172	-0.0002177172
41.4141414141	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897	-0.0001836897
41.9191919192	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471	-0.0001543471
42.4242424242	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745	-0.0001291745
42.9292929293	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863	-0.0001076863
43.4343434343	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314	-0.0000894314
43.9393939394	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952	-0.0000739952
44.4444444444	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012	-0.0000610012
44.9494949495	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107	-0.0000501107
45.4545454545	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218	-0.0000410218
45.9595959596	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676	-0.0000334676
46.4646464646	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139	-0.0000272139
46.9696969697	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570	-0.0000220570
47.4747474747	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206	-0.0000178206
47.9797979798	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532	-0.0000143532
48.4848484848	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252	-0.0000115252
48.9898989899	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269	-0.0000092269
49.4949494949	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654	-0.0000073654
50.0000000000	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626	-0.0000058626


==> anc/integrand_Borel_NO_Pade_rank_3.dat <==
0.0000000000	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032	-0.0000000032
0.5050505051	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076	-0.0000000076
1.0101010101	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135	-0.0000000135
1.5151515152	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209	-0.0000000209
2.0202020202	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298	-0.0000000298
2.5252525253	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403	-0.0000000403
3.0303030303	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524	-0.0000000524
3.5353535354	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661	-0.0000000661
4.0404040404	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813	-0.0000000813
4.5454545455	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982	-0.0000000982
5.0505050505	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165	-0.0000001165
5.5555555556	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363	-0.0000001363
6.0606060606	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575	-0.0000001575
6.5656565657	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799	-0.0000001799
7.0707070707	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032	-0.0000002032
7.5757575758	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268	-0.0000002268
8.0808080808	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494	-0.0000002494
8.5858585859	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680	-0.0000002680
9.0909090909	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759	-0.0000002759
9.5959595960	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601	-0.0000002601
10.1010101010	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962	-0.0000001962
10.6060606061	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414	-0.0000000414
11.1111111111	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738	0.0000002738
11.6161616162	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566	0.0000008566
12.1212121212	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628	0.0000018628
12.6262626263	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065	0.0000035065
13.1313131313	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673	0.0000060673
13.6363636364	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916	0.0000098916
14.1414141414	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871	0.0000153871
14.6464646465	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084	0.0000230084
15.1515151515	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330	0.0000332330
15.6565656566	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299	0.0000465299
16.1616161616	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212	0.0000633212
16.6666666667	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409	0.0000839409
17.1717171717	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946	0.0001085946
17.6767676768	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243	0.0001373243
18.1818181818	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816	0.0001699816
18.6868686869	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140	0.0002062140
19.1919191919	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643	0.0002454643
19.6969696970	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855	0.0002869855
20.2020202020	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696	0.0003298696
20.7070707071	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879	0.0003730879
21.2121212121	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404	0.0004155404
21.7171717172	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093	0.0004561093
22.2222222222	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141	0.0004937141
22.7272727273	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629	0.0005273629
23.2323232323	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968	0.0005561968
23.7373737374	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258	0.0005795258
24.2424242424	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529	0.0005968529
24.7474747475	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868	0.0006078868
25.2525252525	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432	0.0006125432
25.7575757576	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349	0.0006109349
26.2626262626	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540	0.0006033540
26.7676767677	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460	0.0005902460
27.2727272727	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801	0.0005721801
27.7777777778	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167	0.0005498167
28.2828282828	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744	0.0005238744
28.7878787879	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986	0.0004950986
29.2929292929	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327	0.0004642327
29.7979797980	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935	0.0004319935
30.3030303030	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505	0.0003990505
30.8080808081	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110	0.0003660110
31.3131313131	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086	0.0003334086
31.8181818182	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979	0.0003016979
32.3232323232	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514	0.0002712514
32.8282828283	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613	0.0002423613
33.3333333333	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432	0.0002152432
33.8383838384	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421	0.0001900421
34.3434343434	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401	0.0001668401
34.8484848485	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646	0.0001456646
35.3535353535	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970	0.0001264970
35.8585858586	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810	0.0001092810
36.3636363636	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316	0.0000939316
36.8686868687	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419	0.0000803419
37.3737373737	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903	0.0000683903
37.8787878788	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463	0.0000579463
38.3838383838	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751	0.0000488751
38.8888888889	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425	0.0000410425
39.3939393939	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174	0.0000343174
39.8989898990	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743	0.0000285743
40.4040404040	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954	0.0000236954
40.9090909091	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715	0.0000195715
41.4141414141	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027	0.0000161027
41.9191919192	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986	0.0000131986
42.4242424242	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784	0.0000107784
42.9292929293	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703	0.0000087703
43.4343434343	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112	0.0000071112
43.9393939394	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462	0.0000057462
44.4444444444	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276	0.0000046276
44.9494949495	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145	0.0000037145
45.4545454545	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720	0.0000029720
45.9595959596	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705	0.0000023705
46.4646464646	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849	0.0000018849
46.9696969697	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943	0.0000014943
47.4747474747	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812	0.0000011812
47.9797979798	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310	0.0000009310
48.4848484848	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317	0.0000007317
48.9898989899	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735	0.0000005735
49.4949494949	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483	0.0000004483
50.0000000000	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495	0.0000003495


==> anc/integrand_Borel_WITH_Pade_rank_0.dat <==
0.0000000000	0.7372398918
0.5050505051	0.4454140627
1.0101010101	0.2691705874
1.5151515152	0.1627032224
2.0202020202	0.0983703181
2.5252525253	0.0594872319
3.0303030303	0.0359803269
3.5353535354	0.0217658183
4.0404040404	0.0131685116
4.5454545455	0.0079676270
5.0505050505	0.0048208684
5.5555555556	0.0029167032
6.0606060606	0.0017643647
6.5656565657	0.0010669941
7.0707070707	0.0006449843
7.5757575758	0.0003896461
8.0808080808	0.0002351945
8.5858585859	0.0001418072
9.0909090909	0.0000853755
9.5959595960	0.0000513037
10.1010101010	0.0000307551
10.6060606061	0.0000183809
11.1111111111	0.0000109437
11.6161616162	0.0000064852
12.1212121212	0.0000038211
12.6262626263	0.0000022361
13.1313131313	0.0000012984
13.6363636364	0.0000007478
14.1414141414	0.0000004278
14.6464646465	0.0000002446
15.1515151515	0.0000001422
15.6565656566	0.0000000875
16.1616161616	0.0000000609
16.6666666667	0.0000000513
17.1717171717	0.0000000525
17.6767676768	0.0000000610
18.1818181818	0.0000000753
18.6868686869	0.0000000948
19.1919191919	0.0000001195
19.6969696970	0.0000001493
20.2020202020	0.0000001845
20.7070707071	0.0000002251
21.2121212121	0.0000002710
21.7171717172	0.0000003219
22.2222222222	0.0000003771
22.7272727273	0.0000004359
23.2323232323	0.0000004970
23.7373737374	0.0000005594
24.2424242424	0.0000006216
24.7474747475	0.0000006822
25.2525252525	0.0000007398
25.7575757576	0.0000007928
26.2626262626	0.0000008401
26.7676767677	0.0000008806
27.2727272727	0.0000009133
27.7777777778	0.0000009376
28.2828282828	0.0000009532
28.7878787879	0.0000009598
29.2929292929	0.0000009576
29.7979797980	0.0000009470
30.3030303030	0.0000009285
30.8080808081	0.0000009028
31.3131313131	0.0000008707
31.8181818182	0.0000008333
32.3232323232	0.0000007916
32.8282828283	0.0000007464
33.3333333333	0.0000006989
33.8383838384	0.0000006499
34.3434343434	0.0000006004
34.8484848485	0.0000005510
35.3535353535	0.0000005026
35.8585858586	0.0000004556
36.3636363636	0.0000004106
36.8686868687	0.0000003679
37.3737373737	0.0000003278
37.8787878788	0.0000002905
38.3838383838	0.0000002561
38.8888888889	0.0000002246
39.3939393939	0.0000001960
39.8989898990	0.0000001702
40.4040404040	0.0000001471
40.9090909091	0.0000001266
41.4141414141	0.0000001084
41.9191919192	0.0000000924
42.4242424242	0.0000000785
42.9292929293	0.0000000663
43.4343434343	0.0000000559
43.9393939394	0.0000000468
44.4444444444	0.0000000391
44.9494949495	0.0000000326
45.4545454545	0.0000000270
45.9595959596	0.0000000223
46.4646464646	0.0000000184
46.9696969697	0.0000000151
47.4747474747	0.0000000123
47.9797979798	0.0000000100
48.4848484848	0.0000000081
48.9898989899	0.0000000066
49.4949494949	0.0000000053
50.0000000000	0.0000000043


==> anc/integrand_Borel_WITH_Pade_rank_1.dat <==
0.0000000000	-0.0019882524
0.5050505051	-0.0018893002
1.0101010101	-0.0017823215
1.5151515152	-0.0016702179
2.0202020202	-0.0015560984
2.5252525253	-0.0014426011
3.0303030303	-0.0013317312
3.5353535354	-0.0012249005
4.0404040404	-0.0011230326
4.5454545455	-0.0010266760
5.0505050505	-0.0009361023
5.5555555556	-0.0008513862
6.0606060606	-0.0007724654
6.5656565657	-0.0006991856
7.0707070707	-0.0006313332
7.5757575758	-0.0005686580
8.0808080808	-0.0005108898
8.5858585859	-0.0004577499
9.0909090909	-0.0004089585
9.5959595960	-0.0003642402
10.1010101010	-0.0003233275
10.6060606061	-0.0002859628
11.1111111111	-0.0002518999
11.6161616162	-0.0002209046
12.1212121212	-0.0001927554
12.6262626263	-0.0001672431
13.1313131313	-0.0001441707
13.6363636364	-0.0001233533
14.1414141414	-0.0001046179
14.6464646465	-0.0000878025
15.1515151515	-0.0000727562
15.6565656566	-0.0000593383
16.1616161616	-0.0000474182
16.6666666667	-0.0000368744
17.1717171717	-0.0000275943
17.6767676768	-0.0000194735
18.1818181818	-0.0000124149
18.6868686869	-0.0000063286
19.1919191919	-0.0000011307
19.6969696970	0.0000032571
20.2020202020	0.0000069082
20.7070707071	0.0000098914
21.2121212121	0.0000122717
21.7171717172	0.0000141106
22.2222222222	0.0000154664
22.7272727273	0.0000163945
23.2323232323	0.0000169472
23.7373737374	0.0000171742
24.2424242424	0.0000171224
24.7474747475	0.0000168359
25.2525252525	0.0000163555
25.7575757576	0.0000157194
26.2626262626	0.0000149622
26.7676767677	0.0000141154
27.2727272727	0.0000132073
27.7777777778	0.0000122628
28.2828282828	0.0000113033
28.7878787879	0.0000103473
29.2929292929	0.0000094100
29.7979797980	0.0000085039
30.3030303030	0.0000076386
30.8080808081	0.0000068215
31.3131313131	0.0000060574
31.8181818182	0.0000053497
32.3232323232	0.0000046997
32.8282828283	0.0000041074
33.3333333333	0.0000035719
33.8383838384	0.0000030911
34.3434343434	0.0000026624
34.8484848485	0.0000022825
35.3535353535	0.0000019481
35.8585858586	0.0000016553
36.3636363636	0.0000014005
36.8686868687	0.0000011800
37.3737373737	0.0000009901
37.8787878788	0.0000008275
38.3838383838	0.0000006888
38.8888888889	0.0000005712
39.3939393939	0.0000004719
39.8989898990	0.0000003885
40.4040404040	0.0000003186
40.9090909091	0.0000002604
41.4141414141	0.0000002121
41.9191919192	0.0000001722
42.4242424242	0.0000001393
42.9292929293	0.0000001123
43.4343434343	0.0000000903
43.9393939394	0.0000000724
44.4444444444	0.0000000578
44.9494949495	0.0000000461
45.4545454545	0.0000000366
45.9595959596	0.0000000290
46.4646464646	0.0000000229
46.9696969697	0.0000000180
47.4747474747	0.0000000142
47.9797979798	0.0000000111
48.4848484848	0.0000000087
48.9898989899	0.0000000068
49.4949494949	0.0000000053
50.0000000000	0.0000000041


==> anc/integrand_Borel_WITH_Pade_rank_2.dat <==
0.0000000000	0.0000030392
0.5050505051	0.0000047218
1.0101010101	0.0000064074
1.5151515152	0.0000080616
2.0202020202	0.0000096626
2.5252525253	0.0000111962
3.0303030303	0.0000126522
3.5353535354	0.0000140239
4.0404040404	0.0000153066
4.5454545455	0.0000164976
5.0505050505	0.0000175955
5.5555555556	0.0000185999
6.0606060606	0.0000195113
6.5656565657	0.0000203310
7.0707070707	0.0000210606
7.5757575758	0.0000217022
8.0808080808	0.0000222585
8.5858585859	0.0000227322
9.0909090909	0.0000231262
9.5959595960	0.0000234438
10.1010101010	0.0000236880
10.6060606061	0.0000238623
11.1111111111	0.0000239697
11.6161616162	0.0000240136
12.1212121212	0.0000239968
12.6262626263	0.0000239222
13.1313131313	0.0000237922
13.6363636364	0.0000236091
14.1414141414	0.0000233744
14.6464646465	0.0000230896
15.1515151515	0.0000227554
15.6565656566	0.0000223725
16.1616161616	0.0000219411
16.6666666667	0.0000214615
17.1717171717	0.0000209337
17.6767676768	0.0000203583
18.1818181818	0.0000197362
18.6868686869	0.0000190686
19.1919191919	0.0000183577
19.6969696970	0.0000176065
20.2020202020	0.0000168188
20.7070707071	0.0000159994
21.2121212121	0.0000151537
21.7171717172	0.0000142880
22.2222222222	0.0000134092
22.7272727273	0.0000125244
23.2323232323	0.0000116409
23.7373737374	0.0000107662
24.2424242424	0.0000099071
24.7474747475	0.0000090704
25.2525252525	0.0000082620
25.7575757576	0.0000074872
26.2626262626	0.0000067503
26.7676767677	0.0000060549
27.2727272727	0.0000054035
27.7777777778	0.0000047979
28.2828282828	0.0000042388
28.7878787879	0.0000037263
29.2929292929	0.0000032598
29.7979797980	0.0000028378
30.3030303030	0.0000024587
30.8080808081	0.0000021202
31.3131313131	0.0000018199
31.8181818182	0.0000015550
32.3232323232	0.0000013227
32.8282828283	0.0000011201
33.3333333333	0.0000009445
33.8383838384	0.0000007930
34.3434343434	0.0000006631
34.8484848485	0.0000005521
35.3535353535	0.0000004579
35.8585858586	0.0000003783
36.3636363636	0.0000003113
36.8686868687	0.0000002552
37.3737373737	0.0000002085
37.8787878788	0.0000001697
38.3838383838	0.0000001376
38.8888888889	0.0000001112
39.3939393939	0.0000000895
39.8989898990	0.0000000719
40.4040404040	0.0000000575
40.9090909091	0.0000000459
41.4141414141	0.0000000364
41.9191919192	0.0000000289
42.4242424242	0.0000000228
42.9292929293	0.0000000180
43.4343434343	0.0000000141
43.9393939394	0.0000000111
44.4444444444	0.0000000086
44.9494949495	0.0000000067
45.4545454545	0.0000000052
45.9595959596	0.0000000040
46.4646464646	0.0000000031
46.9696969697	0.0000000024
47.4747474747	0.0000000019
47.9797979798	0.0000000014
48.4848484848	0.0000000011
48.9898989899	0.0000000008
49.4949494949	0.0000000006
50.0000000000	0.0000000005


==> anc/integrand_Borel_WITH_Pade_rank_3.dat <==
0.0000000000	-0.0000000032
0.5050505051	-0.0000000076
1.0101010101	-0.0000000135
1.5151515152	-0.0000000209
2.0202020202	-0.0000000298
2.5252525253	-0.0000000403
3.0303030303	-0.0000000524
3.5353535354	-0.0000000661
4.0404040404	-0.0000000813
4.5454545455	-0.0000000982
5.0505050505	-0.0000001165
5.5555555556	-0.0000001363
6.0606060606	-0.0000001575
6.5656565657	-0.0000001800
7.0707070707	-0.0000002035
7.5757575758	-0.0000002281
8.0808080808	-0.0000002536
8.5858585859	-0.0000002799
9.0909090909	-0.0000003071
9.5959595960	-0.0000003353
10.1010101010	-0.0000003649
10.6060606061	-0.0000003964
11.1111111111	-0.0000004304
11.6161616162	-0.0000004676
12.1212121212	-0.0000005087
12.6262626263	-0.0000005544
13.1313131313	-0.0000006052
13.6363636364	-0.0000006610
14.1414141414	-0.0000007218
14.6464646465	-0.0000007866
15.1515151515	-0.0000008545
15.6565656566	-0.0000009239
16.1616161616	-0.0000009928
16.6666666667	-0.0000010591
17.1717171717	-0.0000011208
17.6767676768	-0.0000011756
18.1818181818	-0.0000012216
18.6868686869	-0.0000012571
19.1919191919	-0.0000012810
19.6969696970	-0.0000012924
20.2020202020	-0.0000012910
20.7070707071	-0.0000012769
21.2121212121	-0.0000012508
21.7171717172	-0.0000012135
22.2222222222	-0.0000011665
22.7272727273	-0.0000011111
23.2323232323	-0.0000010490
23.7373737374	-0.0000009819
24.2424242424	-0.0000009114
24.7474747475	-0.0000008392
25.2525252525	-0.0000007666
25.7575757576	-0.0000006950
26.2626262626	-0.0000006255
26.7676767677	-0.0000005589
27.2727272727	-0.0000004959
27.7777777778	-0.0000004371
28.2828282828	-0.0000003828
28.7878787879	-0.0000003331
29.2929292929	-0.0000002881
29.7979797980	-0.0000002477
30.3030303030	-0.0000002118
30.8080808081	-0.0000001801
31.3131313131	-0.0000001523
31.8181818182	-0.0000001281
32.3232323232	-0.0000001072
32.8282828283	-0.0000000893
33.3333333333	-0.0000000740
33.8383838384	-0.0000000610
34.3434343434	-0.0000000501
34.8484848485	-0.0000000410
35.3535353535	-0.0000000334
35.8585858586	-0.0000000271
36.3636363636	-0.0000000219
36.8686868687	-0.0000000176
37.3737373737	-0.0000000141
37.8787878788	-0.0000000112
38.3838383838	-0.0000000089
38.8888888889	-0.0000000071
39.3939393939	-0.0000000056
39.8989898990	-0.0000000044
40.4040404040	-0.0000000035
40.9090909091	-0.0000000027
41.4141414141	-0.0000000021
41.9191919192	-0.0000000016
42.4242424242	-0.0000000013
42.9292929293	-0.0000000010
43.4343434343	-0.0000000008
43.9393939394	-0.0000000006
44.4444444444	-0.0000000004
44.9494949495	-0.0000000003
45.4545454545	-0.0000000003
45.9595959596	-0.0000000002
46.4646464646	-0.0000000001
46.9696969697	-0.0000000001
47.4747474747	-0.0000000001
47.9797979798	-0.0000000001
48.4848484848	-0.0000000000
48.9898989899	-0.0000000000
49.4949494949	-0.0000000000
50.0000000000	-0.0000000000


==> anc/irred_moments_rank_1_t0_0.05.dat <==
0.05000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000
0.05022757	-0.00181472	-0.00362470	-0.00543001	-0.00723071	-0.00902687	-0.01081855	-0.01260582	-0.01438874	-0.01616737	-0.01794178	-0.01971204	-0.02147821	-0.02324034	-0.02499852	-0.02675279	-0.02850324	-0.03024991	-0.03199288	-0.03373220	-0.03546795	-0.03720019
0.05067317	-0.00533459	-0.01062773	-0.01588106	-0.02109619	-0.02627470	-0.03141817	-0.03652814	-0.04160615	-0.04665369	-0.05167226	-0.05666334	-0.06162836	-0.06656878	-0.07148600	-0.07638143	-0.08125644	-0.08611241	-0.09095067	-0.09577257	-0.10057942	-0.10537253
0.05117090	-0.00921489	-0.01830443	-0.02727701	-0.03614077	-0.04490367	-0.05357345	-0.06215763	-0.07066357	-0.07909845	-0.08746925	-0.09578280	-0.10404578	-0.11226470	-0.12044594	-0.12859573	-0.13672018	-0.14482527	-0.15291686	-0.16100069	-0.16908242	-0.17716759
0.05172597	-0.01347987	-0.02668760	-0.03964936	-0.05239030	-0.06493455	-0.07730533	-0.08952498	-0.10161503	-0.11359628	-0.12548880	-0.13731203	-0.14908479	-0.16082535	-0.17255147	-0.18428044	-0.19602911	-0.20781395	-0.21965104	-0.23155618	-0.24354486	-0.25563230
0.05234475	-0.01815916	-0.03581677	-0.05303672	-0.06987942	-0.08640205	-0.10265885	-0.11870142	-0.13457894	-0.15033841	-0.16602487	-0.18168159	-0.19735030	-0.21307132	-0.22888377	-0.24482571	-0.26093429	-0.27724587	-0.29379621	-0.31062056	-0.32775376	-0.34523040
0.05302551	-0.02321816	-0.04560305	-0.06728798	-0.08839685	-0.10904516	-0.12934099	-0.14938587	-0.16927559	-0.18910094	-0.20894837	-0.22890065	-0.24903739	-0.26943562	-0.29017026	-0.31131455	-0.33294055	-0.35511945	-0.37792202	-0.40141893	-0.42568109	-0.45077998
0.05375201	-0.02851757	-0.05575739	-0.08196599	-0.10736833	-0.13217083	-0.15656397	-0.18072461	-0.20481813	-0.22900027	-0.25341889	-0.27821545	-0.30352642	-0.32948458	-0.35622014	-0.38386187	-0.41253807	-0.44237751	-0.47351034	-0.50606889	-0.54018853	-0.57600840
0.05450157	-0.03388114	-0.06592979	-0.09655832	-0.12613625	-0.15499713	-0.18344466	-0.21175789	-0.24019587	-0.26900171	-0.29840619	-0.32863096	-0.35989140	-0.39239927	-0.42636502	-0.46200003	-0.49951862	-0.53914001	-0.58109011	-0.62560336	-0.67292441	-0.72330989
0.05525967	-0.03920184	-0.07591288	-0.11077016	-0.14433400	-0.17710221	-0.20952230	-0.24200171	-0.27491682	-0.30862055	-0.34344908	-0.37972774	-0.41777622	-0.45791330	-0.50046114	-0.54574927	-0.59411834	-0.64592374	-0.70153906	-0.76135962	-0.82580593	-0.89532720
0.05602096	-0.04444324	-0.08563856	-0.12451156	-0.16186135	-0.19838689	-0.23470907	-0.27138893	-0.30894321	-0.34785742	-0.38859706	-0.43161751	-0.47737264	-0.52632262	-0.57894110	-0.63572197	-0.69718576	-0.76388599	-0.83641543	-0.91541256	-1.00156815	-1.09563213
0.05678446	-0.04960077	-0.09510026	-0.13778134	-0.17873099	-0.21888563	-0.25906791	-0.30001671	-0.34241196	-0.38689538	-0.43408808	-0.48460570	-0.53907189	-0.59813042	-0.66245648	-0.73276746	-0.80983346	-0.89448794	-0.98763852	-1.09027829	-1.20349785	-1.32849809
0.05755070	-0.05468020	-0.10431089	-0.15060533	-0.19498835	-0.23866919	-0.28269941	-0.32801911	-0.37549445	-0.42594850	-0.48018715	-0.53902143	-0.60328722	-0.67386332	-0.75168848	-0.83777796	-0.93324024	-1.03929414	-1.15728687	-1.28871333	-1.43523695	-1.59871261
0.05832063	-0.05968972	-0.11328740	-0.16301431	-0.21068338	-0.25781096	-0.30570334	-0.35552463	-0.40835075	-0.46521316	-0.52713547	-0.59516472	-0.67039936	-0.75401513	-0.84729000	-0.95162897	-1.06858974	-1.19990966	-1.34753485	-1.51365202	-1.70072354	-1.91152653
0.05909528	-0.06463729	-0.12204605	-0.17503720	-0.22586218	-0.27637730	-0.32816816	-0.38264521	-0.44111843	-0.50485716	-0.57513977	-0.65329621	-0.74074655	-0.83903704	-0.94987578	-1.07516910	-1.21705997	-1.37796952	-1.56064264	-1.76819884	-2.00418936	-2.27266164
0.05987561	-0.06952999	-0.13060105	-0.18669941	-0.24056512	-0.29442576	-0.35016952	-0.40947522	-0.47391232	-0.54502025	-0.62437377	-0.71363952	-0.81462761	-0.92934115	-1.06002616	-1.20922385	-1.37982710	-1.57514272	-1.79896130	-2.05563623	-2.35017370	-2.68833584
0.06066249	-0.07437386	-0.13896451	-0.19802286	-0.25482704	-0.31200561	-0.37177129	-0.43609319	-0.50682706	-0.58581757	-0.67498253	-0.77638626	-0.89230757	-1.02530650	-1.17829316	-1.35460157	-1.55807108	-1.79313792	-2.06493950	-2.37943408	-2.74353894	-3.16529039
0.06145671	-0.07917402	-0.14714663	-0.20902632	-0.26867795	-0.32915888	-0.39302714	-0.46256407	-0.53994000	-0.62734331	-0.72708674	-0.84170095	-0.97402286	-1.12728425	-1.30520547	-1.51209797	-1.75297978	-2.03370734	-2.36112788	-2.74325650	-3.18948298	-3.71081372
0.06225897	-0.08393477	-0.15515597	-0.21972594	-0.28214375	-0.34592144	-0.41398205	-0.48894119	-0.57331380	-0.66967385	-0.78078632	-0.90972491	-1.05998531	-1.23560157	-1.44127181	-1.68249881	-1.96575076	-2.29864781	-2.69018015	-3.15096458	-3.69354698	-4.33275980
0.06306994	-0.08865968	-0.16299971	-0.23013565	-0.29524684	-0.36232399	-0.43467362	-0.51526805	-0.60699863	-0.71287034	-0.83616334	-0.98057930	-1.15038514	-1.35056416	-1.58698285	-1.86658072	-2.19759089	-2.58979926	-3.05485112	-3.60661537	-4.26161828	-5.03956055
0.06389018	-0.09335176	-0.17068391	-0.24026755	-0.30800676	-0.37839278	-0.45513316	-0.54157968	-0.64103388	-0.75698074	-0.89328426	-1.05436739	-1.24539291	-1.47245778	-1.74281175	-2.06511061	-2.44971426	-2.90904109	-3.45799171	-4.11445695	-4.89992829	-5.84023181
0.06472023	-0.09801346	-0.17821365	-0.25013222	-0.32044056	-0.39415029	-0.47538656	-0.56790389	-0.67544965	-0.80204153	-0.95220165	-1.13117621	-1.34516098	-1.60154895	-1.90921394	-2.27884398	-2.72333866	-3.25828657	-3.90254160	-4.67892014	-5.61504563	-6.74437271
0.06556059	-0.10264682	-0.18559323	-0.25973895	-0.33256323	-0.40961577	-0.49545506	-0.59426215	-0.71026793	-0.84807899	-1.01295566	-1.21107786	-1.44982432	-1.73808519	-2.08662621	-2.50852243	-3.01968104	-3.63947583	-4.39151967	-5.30460696	-6.41386458	-7.76215841
0.06641171	-0.10725348	-0.19282630	-0.26909601	-0.34438799	-0.42480571	-0.51535591	-0.62067050	-0.74550357	-0.89511037	-1.07557507	-1.29413047	-1.55950114	-1.88229483	-2.27546534	-2.75487057	-3.33995217	-4.05456771	-4.92801253	-5.99627622	-7.30358904	-8.90432612
0.06727401	-0.11183476	-0.19991594	-0.27821076	-0.35592659	-0.43973422	-0.53510282	-0.64714023	-0.78116519	-0.94314484	-1.14007829	-1.38037893	-1.67429319	-2.03438657	-2.47612651	-3.01859272	-3.68535076	-4.50553061	-5.51516160	-6.75882647	-8.29171228	-10.18215440
0.06814788	-0.11639170	-0.20686483	-0.28708988	-0.36718948	-0.45441332	-0.55470654	-0.67367845	-0.81725588	-0.99218425	-1.20647412	-1.46985559	-1.79428603	-2.19454906	-2.68898157	-3.30036925	-4.05705724	-4.99433270	-6.15614880	-7.59727662	-9.38599260	-11.60743597
0.06903369	-0.12092509	-0.21367526	-0.29573941	-0.37818608	-0.46885330	-0.57417516	-0.70028869	-0.85377386	-1.04222395	-1.27476250	-1.56258071	-1.91954919	-2.36295025	-2.91437733	-3.60085301	-4.45622737	-5.52293168	-6.85418126	-8.51674450	-10.59442534	-13.19244415
0.06993178	-0.12543554	-0.22034926	-0.30416496	-0.38892484	-0.48306291	-0.59351454	-0.72697133	-0.89071307	-1.09325331	-1.34493507	-1.65856307	-2.05013628	-2.53973694	-3.15263377	-3.92066571	-4.88398579	-6.09326424	-7.61247521	-9.52242369	-11.92521147	-14.94989332
0.07084250	-0.12992346	-0.22688861	-0.31237170	-0.39941347	-0.49704956	-0.61272858	-0.75372403	-0.92806367	-1.14525644	-1.41697586	-1.75780035	-2.18608523	-2.72503426	-3.40404254	-4.26039448	-5.34141967	-6.70723547	-8.43423941	-10.61955899	-13.38672331	-16.89289384
0.07176616	-0.13438913	-0.23329492	-0.32036450	-0.40965900	-0.51081957	-0.63181950	-0.78054209	-0.96581252	-1.19821262	-1.49086177	-1.86027968	-2.32741843	-2.91894538	-3.66886552	-4.62058869	-5.82957269	-7.36670836	-9.32265831	-11.81342091	-14.98746777	-19.03490197
0.07270307	-0.13883269	-0.23956970	-0.32814798	-0.41966791	-0.52437826	-0.65078812	-0.80741885	-1.00394365	-1.25209690	-1.56656317	-1.96597811	-2.47414309	-3.12155128	-3.94733369	-5.00175707	-6.34943929	-8.07349374	-10.28087542	-13.10927972	-16.73604796	-21.38966601
0.07365352	-0.14325420	-0.24571433	-0.33572653	-0.42944619	-0.53773017	-0.66963405	-0.83434595	-1.04243861	-1.30688055	-1.64404445	-2.07486319	-2.62625167	-3.33291081	-4.23964627	-5.40436536	-6.90195962	-8.82934087	-11.31197725	-14.51237975	-18.64112414	-23.97116972
0.07461783	-0.14765363	-0.25173016	-0.34310442	-0.43899945	-0.55087912	-0.68835593	-0.86131366	-1.08127695	-1.36253163	-1.72326465	-2.18689363	-2.78372242	-3.55306099	-4.54597048	-5.82883461	-7.48801549	-9.63592925	-12.41897874	-16.02791512	-20.71137561	-26.79357549
0.07559628	-0.15203090	-0.25761851	-0.35028579	-0.44833298	-0.56382843	-0.70695162	-0.88831120	-1.12043660	-1.41901546	-1.80417812	-2.30202013	-2.94652036	-3.78201784	-4.86644178	-6.27554049	-8.10842760	-10.49486236	-13.60481103	-17.66100840	-22.95546578	-29.87117053
0.07658919	-0.15638591	-0.26338072	-0.35727473	-0.45745184	-0.57658098	-0.72541845	-0.91532707	-1.15989434	-1.47629536	-1.88673539	-2.42018644	-3.11459848	-4.01977777	-5.20116532	-6.74481413	-8.76395496	-11.40766434	-14.87231337	-19.41669454	-25.38201406	-33.21832115
0.07759686	-0.16071856	-0.26901821	-0.36407534	-0.46636095	-0.58913940	-0.74375345	-0.94234936	-1.19962633	-1.53433329	-1.97088419	-2.54133075	-3.28789967	-4.26631991	-5.55021853	-7.23694491	-9.45529742	-12.37578108	-16.22423116	-21.29991347	-27.99957933	-36.84944243
0.07861967	-0.16502883	-0.27453249	-0.37069176	-0.47506517	-0.60150626	-0.76195362	-0.96936627	-1.23960876	-1.59309088	-2.05657083	-2.66538769	-3.46635933	-4.52160971	-5.91365589	-7.75218627	-10.18310241	-13.40058769	-17.66322334	-23.31551587	-30.81666196	-40.77899369
0.07965799	-0.16931679	-0.27992527	-0.37712827	-0.48356944	-0.61368423	-0.78001624	-0.99636654	-1.27981862	-1.65253056	-2.14374195	-2.79229082	-3.64990911	-4.78560411	-6.29151599	-8.29076539	-10.94797765	-14.48340474	-19.19188255	-25.46828780	-33.84173319	-45.02151280
0.08071229	-0.17358274	-0.28519851	-0.38338938	-0.49187891	-0.62567632	-0.79793932	-1.02334010	-1.32023468	-1.71261706	-2.23234679	-2.92197611	-3.83848192	-5.05825888	-6.68383206	-8.85289782	-11.75051155	-15.62552614	-20.81277292	-27.76300119	-37.08330242	-49.59170623
0.08178312	-0.17782725	-0.29035453	-0.38947994	-0.49999912	-0.63748620	-0.81572197	-1.05027881	-1.36083863	-1.77331927	-2.32234002	-3.05438623	-4.03201849	-5.33953839	-7.09064627	-9.43880837	-12.59130301	-16.82826151	-22.52848979	-30.20449777	-40.55003466	-54.50461337
0.08287120	-0.18205133	-0.29539612	-0.39540521	-0.50793614	-0.64911843	-0.83336498	-1.07717728	-1.40161648	-1.83461239	-2.41368523	-3.18947595	-4.23047564	-5.62942811	-7.51202856	-10.04875889	-13.47100241	-18.09299598	-24.34174633	-32.79781400	-44.25093043	-59.77586550
0.08397740	-0.18625652	-0.30032659	-0.40117105	-0.51569678	-0.66057885	-0.85087134	-1.10403387	-1.44256010	-1.89648047	-2.50635893	-3.32721858	-4.43383632	-5.92795009	-7.94810011	-10.68308393	-14.39036488	-19.42126939	-26.25549084	-35.54835388	-48.19557960	-65.42205826
0.08510285	-0.19044504	-0.30514998	-0.40678394	-0.52328877	-0.67187490	-0.86824687	-1.13085161	-1.48366892	-1.95891925	-2.60035519	-3.46761328	-4.64212118	-6.23518114	-8.39906164	-11.34223399	-15.35031633	-20.81487628	-28.27305714	-38.46211444	-52.39449834	-71.46125414
0.08624901	-0.19461998	-0.30987105	-0.41225116	-0.53072095	-0.68301589	-0.88550074	-1.15763931	-1.52495169	-2.02193909	-2.69569050	-3.61069309	-4.85540157	-6.55127348	-8.86522589	-12.02682632	-16.35203198	-22.27598655	-30.39834908	-41.54596641	-56.85955487	-77.91362651
0.08741771	-0.19878540	-0.31449542	-0.41758082	-0.53800334	-0.69401336	-0.90264610	-1.18441249	-1.56642822	-2.08556798	-2.79240889	-3.75653345	-5.07381343	-6.87647725	-9.34705362	-12.73770195	-17.39702606	-23.80728557	-32.63605796	-44.80799010	-61.60448589	-84.80225151
0.08861123	-0.20294648	-0.31902962	-0.42278189	-0.54514734	-0.70488126	-0.91970044	-1.21119431	-1.60813102	-2.14985444	-2.89058696	-3.90526074	-5.29757169	-7.21116420	-9.84519228	-13.47598802	-18.48725138	-25.41213188	-34.99191087	-48.25786427	-66.64550314	-92.15405034
0.08983242	-0.20710966	-0.32348105	-0.42786421	-0.55216569	-0.71563614	-0.93668608	-1.23801629	-1.65010672	-2.21487022	-2.99033868	-4.05706069	-5.52698462	-7.55585201	-10.36051632	-14.24316394	-19.62520673	-27.09473029	-37.47294742	-51.90730589	-72.00198835	-100.00088298
0.09108478	-0.21128272	-0.32785802	-0.43283846	-0.55907252	-0.72629721	-0.95363032	-1.26491893	-1.69241736	-2.28071269	-3.09181993	-4.21218654	-5.76246817	-7.91122881	-10.89416876	-15.04113081	-20.81405160	-28.86031937	-40.08782393	-55.77056018	-77.69727822	-108.38079923
0.09237254	-0.21547489	-0.33216968	-0.43771609	-0.56588329	-0.73688638	-0.97056570	-1.29195217	-1.73514137	-2.34750701	-3.19523261	-4.37096678	-6.00455995	-8.27817797	-11.44760402	-15.87228426	-22.05772840	-30.71537449	-42.84714743	-59.86494584	-83.75954860	-117.33946441
0.09370076	-0.21969688	-0.33642595	-0.44250920	-0.57261473	-0.74742828	-0.98753003	-1.31917576	-1.77837456	-2.41540814	-3.30082879	-4.53381296	-6.25393369	-8.65780389	-12.02263321	-16.73959261	-23.36109539	-32.66783121	-45.76384749	-64.21146891	-90.22282043	-126.93179783
0.09507553	-0.22396104	-0.34063745	-0.44723049	-0.57928477	-0.75795015	-1.00456654	-1.34665961	-1.82223103	-2.48460296	-3.40891497	-4.70122808	-6.51141475	-9.05146027	-12.62147415	-17.64668395	-24.73007615	-34.72733879	-48.85360181	-68.83553090	-97.12812976	-137.22389337
0.09650404	-0.22828141	-0.34481543	-0.45189312	-0.58591245	-0.76848193	-1.02172400	-1.37448430	-1.86684437	-2.55531278	-3.51985720	-4.87381633	-6.77799843	-9.46078307	-13.24680995	-18.59794833	-26.17183554	-36.90555962	-52.13534107	-73.76777312	-104.52492934	-148.29533208
0.09799487	-0.23267390	-0.34897171	-0.45651068	-0.59251793	-0.77905629	-1.03905699	-1.40274177	-1.91236924	-2.62779671	-3.63408762	-5.05229552	-7.05487254	-9.88773131	-13.90186103	-19.59866325	-27.69499555	-39.21653697	-55.63186973	-79.04511675	-112.47281987	-160.24204670
0.09955820	-0.23715650	-0.35311867	-0.46109715	-0.59912251	-0.78970879	-1.05662641	-1.43153646	-1.95898367	-2.70235616	-3.75211311	-5.23751309	-7.34344673	-10.33463913	-14.59047662	-20.65515242	-29.30990797	-41.67715893	-59.37064937	-84.71207636	-121.04373914	-173.17995064
0.10120620	-0.24174959	-0.35726922	-0.46566684	-0.60574867	-0.80047819	-1.07450015	-1.46098672	-2.00689212	-2.77934080	-3.87452655	-5.43046686	-7.64538980	-10.80428228	-15.31725127	-21.77498763	-31.02900096	-44.30774844	-63.38479595	-90.82243470	-130.32475855	-187.24958386
0.10295349	-0.24647629	-0.36143678	-0.47023440	-0.61242019	-0.81140671	-1.09275381	-1.49122661	-2.05632905	-2.85915566	-4.00202030	-5.63233006	-7.96267519	-11.29995925	-16.08766783	-22.96723792	-32.86720881	-47.13279834	-67.71432793	-97.44134831	-140.42161514	-202.62200678
0.10481765	-0.25136269	-0.36563512	-0.47481457	-0.61916197	-0.82254006	-1.11147118	-1.52240713	-2.10756195	-2.94226762	-4.13539936	-5.84447678	-8.29762874	-11.82557895	-16.90825534	-24.24274971	-34.84246303	-50.18182368	-72.40763216	-104.64784951	-151.46295310	-219.50594834
0.10681979	-0.25643785	-0.36987778	-0.47942164	-0.62599935	-0.83392659	-1.13074312	-1.55469508	-2.16089062	-3.02920619	-4.27558587	-6.06849461	-8.65295804	-12.38572239	-17.78671170	-25.61438150	-36.97612900	-53.49015657	-77.52288688	-112.53735914	-163.60471043	-238.15538989
0.10898478	-0.26173251	-0.37417654	-0.48406775	-0.63295583	-0.84561369	-1.15066201	-1.58826453	-2.21663425	-3.12054445	-4.42359187	-6.30614724	-9.03170342	-12.98558320	-18.73184036	-27.09695553	-39.29301568	-57.09910338	-83.12854136	-121.22281867	-177.03250957	-258.87430490
0.11134020	-0.26727474	-0.37853760	-0.48875884	-0.64004712	-0.85763799	-1.17130514	-1.62326914	-2.27508625	-3.21682658	-4.58040458	-6.55919504	-9.43696068	-13.63054375	-19.75290941	-28.70629955	-41.81995950	-61.05387875	-89.30034543	-130.83049241	-191.95585003	-282.00884322
0.11391214	-0.27307896	-0.38295335	-0.49348608	-0.64726778	-0.87000216	-1.19269445	-1.65977325	-2.33639827	-3.31837550	-4.74667159	-6.82888539	-9.87106345	-14.32487379	-20.85759456	-30.45601555	-44.58077758	-65.39576484	-96.10922953	-141.48132401	-208.57956703	-307.90384570
0.11671479	-0.27912444	-0.38738849	-0.49821147	-0.65456809	-0.88263330	-1.21472171	-1.69762048	-2.40035403	-3.42491005	-4.92206131	-7.11489578	-10.33385207	-15.06891636	-22.04743416	-32.35018003	-47.58460102	-70.14354711	-103.59188185	-153.24447251	-227.03070276	-336.78810875
0.11973567	-0.28533192	-0.39176862	-0.50285653	-0.66183356	-0.89534294	-1.23707294	-1.73629509	-2.46612162	-3.53511142	-5.10451618	-7.41406389	-10.82053676	-15.85552314	-23.31192601	-34.37362956	-50.80997615	-75.26761958	-111.70875449	-166.06947431	-247.24930493	-368.59916685
0.12293343	-0.29157369	-0.39599558	-0.50731936	-0.66890748	-0.90786034	-1.25927830	-1.77499594	-2.53236022	-3.64677168	-5.29045019	-7.72063376	-11.32197313	-16.67029969	-24.62860154	-36.49156912	-54.20342805	-80.68641440	-120.33636923	-179.77086973	-268.95912962	-402.92925445
0.12626278	-0.29773381	-0.39999277	-0.51152256	-0.67566473	-0.91995979	-1.28093358	-1.81301558	-2.59785774	-3.75785056	-5.47647865	-8.02905834	-11.82916420	-17.49878509	-25.97440452	-38.66750736	-57.70759432	-86.31034209	-129.33567470	-194.13415977	-291.83132513	-439.27736563
0.12970087	-0.30375467	-0.40373169	-0.51544016	-0.68205748	-0.93154626	-1.30185793	-1.85002336	-2.66202750	-3.86733086	-5.66087020	-8.33643543	-12.33730827	-18.33312500	-27.33661804	-40.88104670	-61.29004439	-92.08827350	-138.62672509	-209.03536982	-315.67525928	-477.35295444
0.13324960	-0.30962889	-0.40721877	-0.51908283	-0.68809592	-0.94262754	-1.32205295	-1.88600617	-2.72482512	-3.97510700	-5.84340649	-8.64234804	-12.84565110	-19.17201080	-28.71304928	-43.12862645	-64.94517107	-98.01165955	-148.19695957	-224.45688440	-340.46779691	-517.12874809
0.13692573	-0.31537220	-0.41047341	-0.52247438	-0.69381300	-0.95325474	-1.34160100	-1.92109707	-2.78646426	-4.08152022	-6.02463120	-8.94766346	-13.35558227	-20.01768455	-30.10734824	-45.41624901	-68.68294895	-104.09724384	-158.07474288	-240.44713317	-366.29215029	-558.74840499
0.14075341	-0.32100624	-0.41351584	-0.52563907	-0.69924451	-0.96348733	-1.36060364	-1.95546876	-2.84723578	-4.18705641	-6.20535185	-9.25372035	-13.86932033	-20.87382820	-31.52564107	-47.75414051	-72.52050955	-110.37383040	-168.30867101	-257.08835581	-393.28785828	-602.44918199
0.14476110	-0.32655166	-0.41636289	-0.52859733	-0.70442202	-0.97338027	-1.37915846	-1.98929284	-2.90743744	-4.29222693	-6.38644045	-9.56199953	-14.38937471	-21.74469158	-32.97512803	-50.15451222	-76.47858974	-116.87668339	-178.95879164	-274.48291688	-421.62957726	-648.52925775
0.14898111	-0.33202612	-0.41902719	-0.53136503	-0.70937156	-0.98298131	-1.39735383	-2.02273005	-2.96735665	-4.39753883	-6.56878334	-9.87404078	-14.91840974	-22.63487387	-34.46373704	-52.63101949	-80.58070015	-123.64627068	-190.09474370	-292.75061814	-451.52332022	-697.34270006
0.15345021	-0.33744409	-0.42151730	-0.53395381	-0.71411397	-0.99233151	-1.41526970	-2.05593176	-3.02727296	-4.50349934	-6.75328935	-10.19145815	-15.45927408	-23.54938011	-36.00023273	-55.19897155	-84.85352667	-130.72902754	-201.79719971	-312.03140237	-483.21148862	-749.30876425
0.15821096	-0.34281700	-0.42383806	-0.53637151	-0.71866568	-1.00146661	-1.43298030	-2.08904484	-3.08746719	-4.61063261	-6.94092028	-10.51599517	-16.01510025	-24.49380034	-37.59453813	-57.87590835	-89.32796295	-138.17920148	-214.16115576	-332.49120902	-516.98327295	-804.93032677
0.16331352	-0.34815342	-0.42599075	-0.53862249	-0.72303928	-1.01041844	-1.45055698	-2.12221760	-3.14823297	-4.71950159	-7.13273192	-10.84960089	-16.58944425	-25.47456430	-39.25819676	-60.68243468	-94.04061033	-146.06153968	-227.30073132	-354.33052124	-553.18983032	-864.82076703
0.16881804	-0.35345893	-0.42797305	-0.54070769	-0.72724399	-1.01921602	-1.46807103	-2.15560582	-3.20988922	-4.83073310	-7.32992278	-11.19452265	-17.18645985	-26.49926533	-41.00496926	-63.64331171	-99.03576255	-154.45487912	-241.35563346	-377.79595791	-592.26499570	-929.74084780
0.17479757	-0.35873563	-0.42977866	-0.54262443	-0.73128560	-1.02788629	-1.48559594	-2.18937855	-3.27279314	-4.94504493	-7.53388879	-11.55341375	-17.81110630	-27.57705478	-42.85157348	-66.78883211	-104.36794015	-163.45678556	-256.49959818	-403.19555415	-634.75281552	-1000.64812310
0.18134153	-0.36398078	-0.43139655	-0.54436579	-0.73516601	-1.03645400	-1.50320852	-2.22372217	-3.33735103	-5.06327111	-7.74627790	-11.92944613	-18.46937391	-28.71908391	-44.81853558	-70.15643721	-110.10492969	-173.18921317	-272.95084759	-430.91795321	-681.34256353	-1078.76049285
0.18855867	-0.36918391	-0.43280975	-0.54591956	-0.73888184	-1.04493990	-1.52098694	-2.25883921	-3.40402009	-5.18637216	-7.96902078	-12.32638657	-19.16845649	-29.93887303	-46.93095114	-73.79224463	-116.33078770	-183.80431650	-290.98318799	-461.45336824	-732.90796814	-1165.62903112
0.19657690	-0.37432118	-0.43399367	-0.54726662	-0.74242155	-1.05335539	-1.53900105	-2.29493167	-3.47328127	-5.31539263	-8.20426776	-12.74850950	-19.91664376	-31.25220764	-49.21845822	-77.75127985	-123.14674035	-195.48689237	-310.93179064	-495.40629669	-790.53390850	-1263.19226248
0.20553184	-0.37934482	-0.43491443	-0.54837913	-0.74576014	-1.06168970	-1.55728516	-2.33214726	-3.54553780	-5.45127647	-8.45406159	-13.20002884	-20.72235235	-32.67551192	-51.71254751	-82.09309236	-130.66414632	-208.44326844	-333.17597431	-533.46943991	-855.47803533	-1373.72187230
0.21552975	-0.38416765	-0.43552987	-0.54922042	-0.74885208	-1.06988676	-1.57578179	-2.37045864	-3.62087309	-5.59440187	-8.71947011	-13.68351596	-21.59128814	-34.22082645	-54.43777085	-86.86650936	-138.97827018	-222.85651323	-358.06321692	-576.29557805	-928.95600525	-1499.46477166
0.22657986	-0.38865443	-0.43579841	-0.54975185	-0.75163004	-1.07782403	-1.59427619	-2.40950621	-3.69871235	-5.74389619	-8.99925251	-14.19737307	-22.52175503	-35.88723077	-57.39624809	-92.08192698	-148.11913469	-238.79987445	-385.75762818	-624.23375014	-1011.68437553	-1641.85458909
0.23855715	-0.39265059	-0.43569742	-0.54994926	-0.75402546	-1.08533876	-1.61242696	-2.44862516	-3.77782409	-5.89756072	-9.28959663	-14.73515522	-23.50310860	-37.65754945	-60.56095086	-97.69802909	-158.02584922	-256.18802876	-416.14868342	-677.16039319	-1103.57126969	-1800.94983625
0.25128444	-0.39604609	-0.43523446	-0.54981556	-0.75600420	-1.09231478	-1.62995283	-2.48721988	-3.85703701	-6.05320011	-9.58652857	-15.28986265	-24.52329940	-39.51146526	-63.89829561	-103.66042321	-168.61225955	-274.88801771	-449.03777552	-734.79170064	-1204.23736592	-1976.29984972
0.26465035	-0.39880323	-0.43443616	-0.54937293	-0.75757551	-1.09873146	-1.64676841	-2.52507603	-3.93589577	-6.20993017	-9.88843176	-15.85867688	-25.57761929	-41.44145243	-67.39686014	-109.95295366	-179.85799727	-294.87986702	-484.42018082	-797.17656529	-1313.87463377	-2168.43622171
0.27862999	-0.40092963	-0.43333152	-0.54864726	-0.75877048	-1.10463149	-1.66293663	-2.56229377	-4.01457506	-6.36808350	-10.19598217	-16.44302305	-26.66911527	-43.45402362	-71.07045609	-116.60458487	-191.82306257	-316.28636223	-522.54428314	-864.81209323	-1433.46825085	-2379.29402562
0.29324553	-0.40244702	-0.43194488	-0.54766059	-0.75962258	-1.11007526	-1.67857216	-2.59909630	-4.09351585	-6.52853935	-10.51094105	-17.04643341	-27.80486173	-45.56330377	-74.94716715	-123.67088194	-204.61682062	-339.32160959	-563.82701153	-938.50594259	-1564.57490494	-2611.85915618
0.30853157	-0.40337767	-0.43029609	-0.54643053	-0.76016042	-1.11511816	-1.69378695	-2.63571307	-4.17319070	-6.69227095	-10.83530692	-17.67299214	-28.99315608	-47.78604155	-79.06057768	-131.21874452	-218.37167917	-364.24605319	-608.77764250	-1019.24841155	-1709.11012096	-2869.81844003
0.32451644	-0.40374209	-0.42840268	-0.54497192	-0.76040708	-1.11980421	-1.70867098	-2.67233374	-4.25400445	-6.86014397	-11.17092206	-18.32658865	-30.24213228	-50.13908029	-83.44522804	-139.31834994	-233.22898594	-391.34209646	-657.95619761	-1108.14241882	-1869.23223283	-3157.37084849
0.34121287	-0.40356073	-0.42628186	-0.54329867	-0.76038159	-1.12416609	-1.72328816	-2.70909420	-4.33625856	-7.03283567	-11.51930188	-19.01057348	-31.55908931	-52.63808099	-88.13423969	-148.03882241	-249.33127634	-420.90048151	-711.94997785	-1206.36395722	-2047.27745418	-3479.12436718
0.35861371	-0.40285663	-0.42395201	-0.54142518	-0.76010063	-1.12822702	-1.73767773	-2.74607519	-4.42014151	-7.21080529	-11.88156035	-19.72758881	-32.95013013	-55.29678741	-93.15787043	-157.44547548	-266.81714892	-453.21100702	-771.35719098	-1315.13404916	-2245.71349829	-3840.02272569
0.37669138	-0.40165738	-0.42143332	-0.53936714	-0.75957989	-1.13200325	-1.75185805	-2.78330745	-4.50573399	-7.39429475	-12.25839459	-20.47951019	-34.42000312	-58.12665055	-98.54269465	-167.59812129	-285.81793003	-488.55619937	-836.77538099	-1435.69840825	-2467.10543242	-4245.29142953
0.39540072	-0.39999602	-0.41874766	-0.53714159	-0.75883498	-1.13550638	-1.76583180	-2.82078154	-4.59302583	-7.58335556	-12.65012373	-21.26749540	-35.97214836	-61.13683487	-104.31148074	-178.55063122	-306.45655321	-527.20885730	-908.79656779	-1569.31864174	-2714.10129677	-4700.41761771
0.41468455	-0.39791058	-0.41591779	-0.53476646	-0.75788162	-1.13874542	-1.77959169	-2.85846059	-4.68194171	-7.77789690	-13.05677460	-22.09213147	-37.60894135	-64.33461108	-110.48380860	-190.35189017	-328.84902797	-569.43435619	-988.01106519	-1717.27918718	-2989.44615976	-5211.18128313
0.43448042	-0.39544251	-0.41296626	-0.53225971	-0.75673547	-1.14172827	-1.79312575	-2.89629364	-4.77236992	-7.97774370	-13.47819335	-22.95364181	-39.33206878	-67.72602619	-117.07725250	-203.04787742	-353.10811419	-615.49721486	-1075.01945581	-1880.90975185	-3296.02551452	-5783.74193431
0.45472683	-0.39263459	-0.40991428	-0.52963846	-0.75541171	-1.14446258	-1.80642138	-2.93422661	-4.86418796	-8.18269086	-13.91415448	-23.85209841	-41.14293138	-71.31665689	-124.10877763	-216.68424796	-379.34810789	-665.67004313	-1170.44954388	-2061.61798903	-3636.92949657	-6424.76732181
0.47536774	-0.38952893	-0.40678098	-0.52691834	-0.75392452	-1.14695598	-1.81946769	-2.97220964	-4.95728056	-8.39254338	-14.36444522	-24.78759232	-43.04298046	-75.11226348	-131.59600013	-231.30875564	-407.68951625	-720.24263407	-1274.97424756	-2260.92520931	-4015.52524633	-7141.58223366
0.49635493	-0.38616540	-0.40358294	-0.52411307	-0.75228676	-1.14921607	-1.83225643	-3.01020059	-5.05154924	-8.60713936	-14.82891663	-25.76034244	-45.03394277	-79.11924720	-139.55811006	-246.97311379	-438.26282619	-779.52966368	-1389.32750710	-2480.49965133	-4435.52731348	-7942.31900672
0.51764864	-0.38258066	-0.40033421	-0.52123441	-0.75050980	-1.15125018	-1.84478189	-3.04816568	-5.14691522	-8.82635850	-15.30750529	-26.77074668	-47.11793628	-83.34490569	-148.01642867	-263.73420789	-471.21115102	-843.87650323	-1514.31714185	-2722.18510980	-4901.06172206	-8836.06132108
0.53921705	-0.37880771	-0.39704648	-0.51829224	-0.74860352	-1.15306514	-1.85704039	-3.08607854	-5.24331809	-9.05012109	-15.80023485	-27.81939241	-49.29750581	-87.79753498	-156.99467852	-281.65478282	-506.69193984	-913.66340975	-1650.83501450	-2988.02536709	-5416.72419487	-9832.98178041
0.56103527	-0.37487586	-0.39372934	-0.51529481	-0.74657636	-1.15466712	-1.86902955	-3.12391856	-5.34071258	-9.27838227	-16.30720686	-28.90704390	-51.57561153	-92.48643812	-166.51907376	-300.80379376	-544.87807822	-989.30866103	-1799.86547533	-3280.28610473	-5987.63546525	-10944.47852701
0.58308407	-0.37081090	-0.39039065	-0.51224892	-0.74443551	-1.15606156	-1.88074773	-3.16166923	-5.43906489	-9.51112482	-16.82858761	-30.03462020	-53.95559638	-97.42188936	-176.61832140	-321.25658726	-585.95868294	-1071.27118324	-1962.49307993	-3601.47610889	-6619.49703975	-12183.31728176
0.60534879	-0.36663540	-0.38703683	-0.50916026	-0.74218707	-1.15725310	-1.89219351	-3.19931671	-5.53834931	-9.74835212	-17.36459470	-31.20317147	-56.44114825	-102.61508511	-187.32359368	-343.09502640	-630.13980564	-1160.05307501	-2139.91034299	-3954.36922797	-7318.65025925	-13563.78453282
0.62781837	-0.36236905	-0.38367311	-0.50603351	-0.73983618	-1.15824569	-1.90336539	-3.23684865	-5.63854544	-9.99008224	-17.91548537	-32.41385760	-59.03626518	-108.07809861	-198.66850505	-366.40762636	-677.64517481	-1256.20228235	-2333.42603388	-4342.02810899	-8092.14080331	-15101.85650773
0.65048454	-0.35802904	-0.38030380	-0.50287262	-0.73738725	-1.15904256	-1.91426156	-3.27425344	-5.73963606	-10.23634318	-18.48154687	-33.66793064	-61.74522694	-113.82384533	-210.68910917	-391.28973249	-728.71704374	-1360.31556727	-2544.47432191	-4767.83039636	-8947.79020821	-16815.38765725
0.67334118	-0.35363033	-0.37693245	-0.49968089	-0.73484399	-1.15964633	-1.92487978	-3.31151954	-5.84160556	-10.48716921	-19.06308904	-34.96672098	-64.57257347	-119.86606116	-223.42392097	-417.84375356	-783.61717529	-1473.04184520	-2774.62495781	-5235.49786669	-9894.27562536	-18724.32187240
0.69638391	-0.34918601	-0.37356199	-0.49646114	-0.73220962	-1.16005908	-1.93521735	-3.34863515	-5.94443873	-10.74259817	-19.66043860	-36.31162694	-67.52308956	-126.21929254	-236.91396378	-446.17945306	-842.62797518	-1595.08593100	-3025.59461496	-5749.12886754	-10941.21889153	-20850.92949482
0.71960964	-0.34470750	-0.37019489	-0.49321577	-0.72948689	-1.16028240	-1.94527103	-3.38558794	-6.04811999	-11.00266945	-20.27393484	-37.70410700	-70.60179473	-132.89889720	-251.20283935	-476.41429655	-906.05377659	-1727.21271633	-3299.25948388	-6313.23438403	-12099.28594039	-23220.07323504
0.74301633	-0.34020480	-0.36683317	-0.48994684	-0.72667821	-1.16031751	-1.95503714	-3.42236487	-6.15263282	-11.26742246	-20.90392642	-39.14567419	-73.81393733	-139.92105347	-266.33681819	-508.67385213	-974.22227626	-1870.25179650	-3597.66920832	-6932.77805964	-13380.29763705	-25859.50636163
0.76660278	-0.33568667	-0.36347857	-0.48665618	-0.72378568	-1.16016525	-1.96451150	-3.45895212	-6.25795931	-11.53689560	-21.55076895	-40.63789206	-77.16499181	-147.30277678	-282.36494775	-543.09224120	-1047.48612233	-2025.10256580	-3923.06225635	-7613.22052303	-14797.35321692	-28800.20687982
0.79036845	-0.33116080	-0.36013255	-0.48334537	-0.72081117	-1.15982617	-1.97368950	-3.49533504	-6.36407992	-11.81112534	-22.21482317	-42.18237175	-80.66065842	-155.06194194	-299.33917626	-579.81263714	-1126.22465553	-2192.73980356	-4277.88283059	-8360.56840961	-16364.96764020	-32076.75185618
0.81431334	-0.32663395	-0.35679636	-0.48001582	-0.71775632	-1.15930059	-1.98256615	-3.53149811	-6.47097326	-12.09014568	-22.89645345	-43.78077000	-84.30686483	-163.21731010	-317.31449088	-618.98781068	-1210.84580705	-2374.21977763	-4664.79943519	-9181.42851238	-18099.22432728	-35727.73655609
0.83843791	-0.32211207	-0.35347105	-0.47666879	-0.71462263	-1.15858860	-1.99113609	-3.56742498	-6.57861598	-12.37398758	-23.59602672	-45.43478770	-88.10976910	-171.78855975	-336.34906886	-660.78072146	-1301.78815851	-2570.68689793	-5086.72523511	-10083.06755375	-20017.94492766	-39796.24366682
0.86274298	-0.31760039	-0.35015754	-0.47330543	-0.71141147	-1.15769016	-1.99939366	-3.60309843	-6.68698264	-12.66267861	-24.31391150	-47.14616888	-92.07576376	-180.79632098	-356.50444109	-705.36515616	-1399.52317128	-2783.38095702	-5546.84035850	-11073.47812421	-22140.87796479	-44330.36852355
0.88722970	-0.31310353	-0.34685661	-0.46992677	-0.70812409	-1.15660504	-2.00733289	-3.63850042	-6.79604564	-12.95624259	-25.05047707	-48.91669999	-96.21148066	-190.26221280	-377.84566756	-752.92641385	-1504.55759350	-3013.64500000	-6048.61631058	-12161.45139672	-24489.90841799	-49383.80699360
0.91189947	-0.30862555	-0.34356895	-0.46653377	-0.70476163	-1.15533295	-2.01494755	-3.67361211	-6.90577519	-13.25469932	-25.80609277	-50.74820941	-100.52379639	-200.20888295	-400.44152447	-803.66204024	-1617.43605544	-3262.93387117	-6595.84268711	-13356.65729542	-27089.29054795	-55016.51350948
0.93675396	-0.30417005	-0.34029515	-0.46312730	-0.70132519	-1.15387348	-2.02223122	-3.70841386	-7.01613924	-13.55806429	-26.58112734	-52.64256697	-105.01983826	-210.66005012	-424.36470301	-857.78261258	-1738.74386456	-3532.82349051	-7192.65639517	-14669.73287139	-29965.90653907	-61295.43766626
0.96179501	-0.29974019	-0.33703573	-0.45970820	-0.69781581	-1.15222615	-2.02917726	-3.74288528	-7.12710345	-13.86634841	-27.37594824	-54.60168367	-109.70699052	-221.64054848	-449.69201986	-915.51257748	-1869.11001363	-3825.02091784	-7843.57361021	-16112.37971938	-33149.55382889	-68295.34883804
0.98702469	-0.29533876	-0.33379114	-0.45627723	-0.69423445	-1.15039045	-2.03577885	-3.77700522	-7.23863114	-14.17955782	-28.19092100	-56.62751125	-114.59290087	-233.17637422	-476.50463973	-977.09114440	-2009.21041616	-4141.37526909	-8553.52472215	-17697.47136050	-36673.26432917	-76099.75944462
1.01244521	-0.29096824	-0.33056178	-0.45283512	-0.69058207	-1.14836582	-2.04202903	-3.81075183	-7.35068327	-14.49769359	-29.02640861	-58.72204189	-119.68548719	-245.29473415	-504.88831015	-1042.77323764	-2159.77138514	-4483.88955405	-9327.89254754	-19439.17161298	-40573.65910779	-84801.95880531
1.03805897	-0.28663077	-0.32734799	-0.44938256	-0.68685959	-1.14615169	-2.04792072	-3.84410254	-7.46321842	-14.82075150	-29.88277081	-60.88730775	-124.99294434	-258.02409633	-534.93360892	-1112.83051007	-2321.57337209	-4854.73351230	-10172.55411238	-21353.06508246	-44891.34251311	-94506.17099813
1.06386849	-0.28232828	-0.32415008	-0.44592021	-0.68306791	-1.14374747	-2.05344671	-3.87703412	-7.57619270	-15.14872180	-30.76036338	-63.12538049	-130.52375108	-271.39424266	-566.73620476	-1187.55242226	-2495.45498517	-5256.25753006	-11093.92633975	-23456.30102301	-49671.34017908	-105328.85180247
1.08987645	-0.27806244	-0.32096833	-0.44244870	-0.67920791	-1.14115258	-2.05859973	-3.90952265	-7.68955978	-15.48158890	-31.65953744	-65.43837067	-136.28667700	-285.43632330	-600.39713143	-1267.24739055	-2682.31730642	-5691.00772833	-12099.01600839	-25767.75195257	-54963.58585951	-117400.14167276
1.11608567	-0.27383472	-0.31780297	-0.43896864	-0.67528046	-1.13836645	-2.06337242	-3.94154359	-7.80327080	-15.81933118	-32.58063863	-67.82842708	-142.29078950	-300.18291313	-636.02307608	-1352.24400838	-2883.12852981	-6161.74232073	-13195.47438438	-28308.18855275	-60823.46261008	-130865.49379733
1.14249909	-0.26964640	-0.31465422	-0.43548062	-0.67128644	-1.13538854	-2.06775734	-3.97307174	-7.91727438	-16.16192065	-33.52400631	-70.29773591	-148.54546062	-315.66807007	-673.72668226	-1442.89234504	-3098.92894347	-6671.44934735	-14391.65696599	-31100.47254538	-67312.40447223	-145887.49866709
1.16911978	-0.26549861	-0.31152226	-0.43198521	-0.66722673	-1.13221831	-2.07174706	-4.00408131	-8.03151653	-16.50932268	-34.48997268	-72.84851977	-155.06037392	-331.92739531	-713.62686815	-1539.56532648	-3330.83628114	-7223.36590088	-15696.68882474	-34169.76941700	-74498.56552311	-162647.92924957
1.19595096	-0.26139233	-0.30840725	-0.42848296	-0.66310220	-1.12885528	-2.07533408	-4.03454590	-8.14594066	-16.86149573	-35.47886185	-75.48303660	-161.84553115	-348.99809542	-755.84916081	-1642.66020315	-3580.05146985	-7820.99897041	-17120.53607167	-37543.78306096	-82457.56394980	-181350.03387538
1.22299593	-0.25732839	-0.30530936	-0.42497443	-0.65891372	-1.12529902	-2.07851089	-4.06443854	-8.26048749	-17.21839101	-36.49098884	-78.20357838	-168.91125882	-366.91904636	-800.52604684	-1752.60010996	-3847.86480278	-8468.14803973	-18674.08402918	-41253.01462713	-91273.30969317	-202221.10733971
1.25025817	-0.25330753	-0.30222870	-0.42146013	-0.65466221	-1.12154912	-2.08127000	-4.09373167	-8.37509505	-17.57995218	-37.52665861	-81.01246967	-176.26821458	-385.73085940	-847.79734040	-1869.83572395	-4135.66256840	-9168.92958824	-20369.22274415	-45331.04811238	-101038.92519883	-225515.37454985
1.27774125	-0.24933036	-0.29916538	-0.41794060	-0.65034855	-1.11760524	-2.08360393	-4.12239720	-8.48969862	-17.94611502	-38.58616486	-83.91206593	-183.92739330	-405.47594883	-897.81056897	-1994.84702532	-4444.93416917	-9927.80365536	-22218.94053999	-49814.86549522	-111857.76992218	-251517.22537036
1.30544887	-0.24539742	-0.29611952	-0.41441634	-0.64597366	-1.11346710	-2.08550520	-4.15040650	-8.60423068	-18.31680708	-39.66978895	-86.90475169	-191.90013297	-426.19860150	-950.72137787	-2128.14516822	-4777.27976569	-10749.60264314	-24237.42637187	-54745.19451716	-123844.58047575	-280544.84419224
1.33338488	-0.24150914	-0.29309119	-0.41088786	-0.64153849	-1.10913448	-2.08696641	-4.17773040	-8.71862089	-18.69194735	-40.77779863	-89.99293841	-200.19812020	-447.94504823	-1006.69395397	-2270.27446745	-5134.41848460	-11639.56254651	-26440.18182380	-60166.89254549	-137126.73969709	-312954.28325862
1.36155324	-0.23766589	-0.29008047	-0.40735566	-0.63704397	-1.10460724	-2.08798017	-4.20433924	-8.83279602	-19.07144588	-41.91044674	-93.17906219	-208.83339536	-470.76353686	-1065.90146954	-2421.81450816	-5518.19723142	-12603.35681704	-28844.14366703	-66129.37032012	-151845.68946983	-349144.03499398
1.38995806	-0.23386797	-0.28708743	-0.40382022	-0.63249107	-1.09988530	-2.08853917	-4.23020290	-8.94667993	-19.45520343	-43.06796986	-96.46558113	-217.81835735	-494.70440704	-1128.52654682	-2583.38238564	-5930.60015251	-13647.13308347	-31467.81798851	-72687.05979591	-168158.50387381	-389560.16561055
1.41860357	-0.23011561	-0.28411211	-0.40028204	-0.62788078	-1.09496866	-2.08863620	-4.25529074	-9.06019354	-19.84311105	-44.25058686	-99.85497250	-227.16576773	-519.82016663	-1194.76174422	-2755.63508283	-6373.75879330	-14777.55297146	-34331.42699610	-79899.93074517	-186239.64119037	-434702.08020049
1.44749414	-0.22640899	-0.28115458	-0.39674160	-0.62321411	-1.08985740	-2.08826409	-4.27957172	-9.17325475	-20.23504974	-45.45849735	-103.34972956	-236.88875449	-546.16556967	-1264.81006473	-2939.27199341	-6849.96300369	-16001.83528573	-37457.06971456	-87834.06128827	-206282.89547609	-485128.99849910
1.47663430	-0.22274824	-0.27821486	-0.39319936	-0.61849208	-1.08455170	-2.08741582	-4.30301434	-9.28577845	-20.63089002	-46.69188014	-106.95235810	-247.00081501	-573.79769568	-1338.88548744	-3135.03759911	-7361.67264484	-17327.80284032	-40868.89790495	-96562.26807949	-228503.57086944	-541467.23065460
1.50602871	-0.21913345	-0.27529300	-0.38965581	-0.61371574	-1.07905181	-2.08608445	-4.32558671	-9.39767645	-21.03049151	-47.95089151	-110.66537263	-257.51581846	-602.77603037	-1417.21352280	-3343.72430983	-7911.53015559	-18763.93324709	-44593.30866989	-106164.80249592	-253140.90454382	-604418.35382542
1.53568219	-0.21556465	-0.27238900	-0.38611142	-0.60888616	-1.07335809	-2.08426318	-4.34725653	-9.50885745	-21.43370255	-49.23566347	-114.49129223	-268.44800732	-633.16254752	-1500.03179250	-3566.17547591	-8502.37404088	-20319.41399934	-48659.15535012	-116730.11986730	-280460.76730356	-674768.40342743
1.56559972	-0.21204185	-0.26950289	-0.38256664	-0.60400445	-1.06747098	-2.08194534	-4.36799117	-9.61922704	-21.84035971	-50.54630188	-118.43263604	-279.81199809	-665.02179182	-1587.59063449	-3803.28858245	-9137.25334914	-22004.20221617	-53097.97847523	-128355.72955142	-310758.67428046	-753398.20757564
1.59578643	-0.20856502	-0.26663468	-0.37902193	-0.59907171	-1.06139104	-2.07912444	-4.38775764	-9.72868762	-22.25028741	-51.88288456	-122.49191829	-291.62278102	-698.42096255	-1680.15373415	-4056.01863559	-9819.44320992	-23829.08944469	-57944.25870427	-141149.13451235	-344363.14207237	-841295.00994355
1.62624762	-0.20513410	-0.26378438	-0.37547777	-0.59408910	-1.05511892	-2.07579412	-4.40652264	-9.83713841	-22.66329746	-53.24545920	-126.67164303	-303.89571875	-733.42999798	-1777.99878196	-4325.38175171	-10552.46150878	-25805.77195133	-63235.69388253	-155228.87000716	-381639.43302890	-939565.54516765
1.65698876	-0.20174900	-0.26095198	-0.37193459	-0.58905777	-1.04865536	-2.07194821	-4.42425259	-9.94447543	-23.07918857	-54.63404128	-130.97429829	-316.64654383	-770.12165997	-1881.41815854	-4612.45896058	-11340.08678117	-27946.92697058	-69013.50255037	-170725.65204159	-422993.73228985	-1049450.75235811
1.68801551	-0.19840961	-0.25813747	-0.36839286	-0.58397893	-1.04200125	-2.06758075	-4.44091366	-10.05059145	-23.49774592	-56.04861179	-135.40234985	-329.89135490	-808.57161887	-1990.71964767	-4918.40023421	-12186.37741336	-30266.29541990	-75322.75647056	-187783.64742987	-468877.80869227	-1172342.33659385
1.71933371	-0.19511577	-0.25534086	-0.36485302	-0.57885378	-1.03515757	-2.06268597	-4.45647178	-10.15537599	-23.91874072	-57.48911497	-139.95823446	-343.64661147	-848.85853808	-2106.22717768	-5244.42875369	-13095.69224443	-32778.77163318	-82212.74499517	-206561.87860072	-519794.21685530	-1309801.41587425
1.75094939	-0.19186734	-0.25256211	-0.36131552	-0.57368358	-1.02812540	-2.05725832	-4.47089269	-10.25871531	-24.34192966	-58.95545580	-144.64435261	-357.92912717	-891.06415811	-2228.28159185	-5591.84542666	-14072.71266980	-35500.50071332	-89737.37437285	-227235.77774900	-576302.10472409	-1463579.52234537
1.78286878	-0.18866412	-0.24980121	-0.35778079	-0.56846958	-1.02090596	-2.05129249	-4.48414198	-10.36049241	-24.76705452	-60.44749755	-149.46306062	-372.75606124	-935.27337971	-2357.24144821	-5962.03366874	-15122.46635412	-38448.98415571	-97955.60540606	-249998.90655437	-639023.69869465	-1635642.26221371
1.81509831	-0.18550591	-0.24705813	-0.35424928	-0.56321307	-1.01350059	-2.04478343	-4.49618512	-10.46058701	-25.19384161	-61.96505906	-154.41666229	-388.14490824	-981.57434563	-2493.48384905	-6356.46446282	-16250.35266869	-41643.19445144	-106931.93320799	-275064.85949763	-708651.54727496	-1828195.97923337
1.84764466	-0.18239250	-0.24433285	-0.35072143	-0.55791539	-1.00591075	-2.03772633	-4.50698749	-10.55887555	-25.62200132	-63.50791202	-159.50739981	-404.11348567	-1030.05852047	-2637.40530033	-6776.70171046	-17462.16997640	-45103.69944008	-116736.91318418	-302669.37082290	-785956.61418706	-2043717.81267950
1.88051470	-0.17932364	-0.24162532	-0.34719767	-0.55257786	-0.99813803	-2.03011667	-4.51651441	-10.65523123	-26.05122763	-65.07577810	-164.73744405	-420.67991945	-1080.82076823	-2789.42260120	-7224.40789035	-18764.14489605	-48852.79724872	-127447.73777774	-333072.64744494	-871797.32303006	-2284989.59309603
1.91371555	-0.17629907	-0.23893551	-0.34367842	-0.54720185	-0.99018412	-2.02195024	-4.52473122	-10.74952399	-26.48119760	-66.66832594	-170.10888419	-437.86262691	-1133.95942669	-2949.97376349	-7701.35003927	-20162.96368681	-52914.66272694	-139148.86897388	-366561.95261326	-967129.66827204	-2555136.07874526
1.94725457	-0.17331853	-0.23626337	-0.34016411	-0.54178875	-0.98205090	-2.01322311	-4.53160329	-10.84162052	-26.91157091	-68.28516809	-175.62371661	-455.68029730	-1189.57637830	-3119.51896099	-8209.40607144	-21665.80590310	-57315.50636597	-151932.73206356	-403454.46795028	-1073018.52160665	-2857668.10361999
1.98113940	-0.17038173	-0.23360886	-0.33665517	-0.53633999	-0.97374032	-2.00393170	-4.53709608	-10.93138435	-27.34198931	-69.92585773	-181.28383296	-474.15186933	-1247.77711649	-3298.54150821	-8750.57145272	-23280.38048084	-62083.74677702	-165900.47672316	-444100.46461693	-1190650.27882620	-3196531.28534579
2.01537792	-0.16748836	-0.23097192	-0.33315201	-0.53085699	-0.96525451	-1.99407276	-4.54117517	-11.01867580	-27.77207617	-71.58988537	-187.09100753	-493.29650579	-1308.67080685	-3487.54886796	-9326.96624645	-25014.96442658	-67250.19789724	-181162.81208252	-488886.81786324	-1321347.01056061	-3576161.02964739
2.04997831	-0.16463812	-0.22835250	-0.32965504	-0.52534122	-0.95659572	-1.98364340	-4.54380634	-11.10335211	-28.20143599	-73.27667533	-193.04688361	-513.13356471	-1372.37034205	-3687.07368682	-9940.84254845	-26878.44429292	-72848.27219403	-197840.92313357	-538240.90314219	-1466582.30080598	-4001544.66891121
2.08494904	-0.16183068	-0.22575053	-0.32616468	-0.51979416	-0.94776633	-1.97264109	-4.54495562	-11.18526739	-28.62965388	-74.98558220	-199.15295917	-533.68256703	-1438.99238971	-3897.67485763	-10594.59232858	-28880.36063592	-78914.20124988	-216067.47658474	-592634.91635378	-1627998.98043968	-4478291.68759189
2.12029889	-0.15906570	-0.22316595	-0.32268133	-0.51421732	-0.93876890	-1.96106372	-4.54458930	-11.26427279	-29.05629514	-76.71588705	-205.41057136	-554.96316034	-1508.65743192	-4119.93860729	-11290.75569714	-31030.95566306	-85487.27523046	-235987.72509583	-652590.66569206	-1807428.98923433	-5012713.11883491
2.15603696	-0.15634281	-0.22059870	-0.31920539	-0.50861224	-0.92960608	-1.94890955	-4.54267405	-11.34021646	-29.48090469	-78.46679360	-211.82088025	-576.99507843	-1581.48979530	-4354.47960822	-12032.02961415	-33341.22429478	-92610.10287221	-257760.71975375	-718684.88808533	-2006915.62974676	-5611911.34743277
2.19217269	-0.15366166	-0.21804869	-0.31573725	-0.50298046	-0.92028071	-1.93617729	-4.53917694	-11.41294372	-29.90300673	-80.23742425	-218.38485137	-599.79809628	-1657.61767027	-4601.94211126	-12821.27706012	-35822.96887684	-100328.89376889	-281560.64166621	-791555.14938222	-2228738.51023711	-6283881.72660407
2.22871589	-0.15102187	-0.21551585	-0.31227730	-0.49732354	-0.91079576	-1.92286608	-4.53406551	-11.48229708	-30.32210416	-82.02681593	-225.10323723	-623.39198022	-1737.17311788	-4863.00109735	-13661.53668667	-38488.85779680	-108693.76489384	-307578.26468272	-871906.39436609	-2475441.51213050	-7037627.61370514
2.26567674	-0.14842305	-0.21300009	-0.30882593	-0.49164309	-0.90115433	-1.90897551	-4.52730786	-11.54811637	-30.73767823	-83.83391587	-231.97655770	-647.79643275	-1820.29206289	-5138.36344478	-14556.03296548	-41352.48827406	-117759.07346660	-336022.56250526	-960518.22045294	-2749864.16105253	-7883290.65652512
2.30306581	-0.14586480	-0.21050134	-0.30538352	-0.48594071	-0.89135969	-1.89450566	-4.51887266	-11.61023885	-31.14918809	-85.65757722	-239.00507918	-673.03103175	-1907.11427095	-5428.76910830	-15508.18685377	-44428.45361072	-127583.77845948	-367122.47484298	-1058252.95766797	-3055176.82992658	-8832298.42186244
2.34089409	-0.14334669	-0.20801949	-0.30195042	-0.48021802	-0.88141526	-1.87945707	-4.50872929	-11.66849932	-31.55607034	-87.49655450	-246.18879254	-699.11516346	-1997.78330817	-5734.99230562	-16521.62699409	-47732.41520881	-138231.83324422	-401128.84880936	-1166064.64731846	-3394920.25883810	-9897531.75675018
2.37917302	-0.14086831	-0.20555445	-0.29852702	-0.47447668	-0.87132461	-1.86383083	-4.49684786	-11.72273027	-31.95773870	-89.34949899	-253.52738969	-726.06794902	-2092.44648088	-6057.84270623	-17600.20146578	-51281.17967895	-149772.61210216	-438316.57347599	-1285009.02283567	-3773049.94034779	-11093514.61610033
2.41791450	-0.13842922	-0.20310612	-0.29511365	-0.46871834	-0.86109144	-1.84762851	-4.48319933	-11.77276201	-32.35358361	-91.21495396	-261.02023884	-753.90816379	-2191.25475310	-6398.16661644	-18747.99010430	-55092.78138591	-162281.37356510	-478986.92740560	-1416254.60871193	-4193985.99181377	-12436629.48577337
2.45713091	-0.13602898	-0.20067439	-0.29171068	-0.46294468	-0.85071963	-1.83085224	-4.46775553	-11.81842284	-32.74297189	-93.09134972	-268.66635830	-782.65414912	-2294.36263925	-6756.84815380	-19969.31740390	-59186.57079852	-175839.76382178	-523470.16111173	-1561095.06750466	-4662669.21939285	-13945361.98547218
2.49683516	-0.13366711	-0.19825915	-0.28831843	-0.45715738	-0.84021320	-1.81350473	-4.45048930	-11.85953923	-33.12524644	-94.97699862	-276.46438875	-812.32371589	-2401.92806927	-7134.81040296	-21268.76601745	-63583.30903361	-190536.36371626	-572128.33875704	-1720962.94071956	-5184624.17321849	-15640578.76097359
2.53704070	-0.13134315	-0.19586029	-0.28493725	-0.45135815	-0.82957631	-1.79558924	-4.43137455	-11.89593599	-33.49972593	-96.87008990	-284.41256397	-842.93403930	-2514.11222282	-7533.01654362	-22651.19086495	-68305.26900599	-206467.28317854	-625358.46601865	-1897444.94721640	-5766030.10138804	-17545843.38080668
2.57776158	-0.12905662	-0.19347768	-0.28156745	-0.44554869	-0.81881329	-1.77710961	-4.41038633	-11.92743650	-33.86570457	-98.76868439	-292.50867989	-874.50154407	-2631.07932945	-7952.47094031	-24121.73386105	-73376.34362475	-223736.80728884	-683595.93402732	-2092299.02313670	-6413800.83470637	-19687775.65454125
2.61901245	-0.12680703	-0.19111119	-0.27820935	-0.43973073	-0.80792860	-1.75807031	-4.38750096	-11.95386293	-34.22245193	-100.67070911	-300.75006197	-907.04177961	-2752.99643066	-8394.22018189	-25685.83926802	-78822.16149829	-242458.09854923	-747318.31253435	-2307473.31013412	-7135674.77563635	-22096460.59958066
2.66080862	-0.12459387	-0.18876070	-0.27486324	-0.43390600	-0.79692688	-1.73847644	-4.36269606	-11.97503646	-34.56921268	-102.57395179	-309.13353073	-940.56928420	-2880.03310007	-8859.35405718	-27349.26967784	-84670.21063982	-262753.96036307	-817049.52915164	-2545127.32470828	-7940316.32779447	-24805914.22374712
2.70316609	-0.12241663	-0.18642605	-0.27152942	-0.42807624	-0.78581290	-1.71833372	-4.33595071	-11.99077754	-34.90520658	-104.47605521	-317.65536542	-975.09743740	-3012.36111680	-9349.00645120	-29118.12262254	-90949.97069123	-284757.66717970	-893364.47560515	-2807655.57084343	-8837430.28891321	-27854614.38074119
2.74610161	-0.12027479	-0.18410711	-0.26820817	-0.42224318	-0.77459156	-1.69764853	-4.30724551	-12.00090620	-35.22962829	-106.37451150	-326.31126575	-1010.63829995	-3150.15408746	-9864.35614418	-30998.84780723	-97693.05421269	-308613.86727004	-976894.08654897	-3097713.89161655	-9837890.94486400	-31286106.22241007
2.78963272	-0.11816781	-0.18180372	-0.26489975	-0.41640856	-0.76326795	-1.67642794	-4.27656269	-12.00524230	-35.54164746	-108.26665632	-335.09631154	-1047.20244006	-3293.58701101	-10406.62749354	-32998.26495414	-104933.35761452	-334479.56465431	-1068330.94164736	-3418248.89348048	-10953887.84934746	-35149693.24549486
2.83377780	-0.11609514	-0.17951572	-0.26160441	-0.41057414	-0.75184726	-1.65467967	-4.24388621	-12.00360586	-35.84040866	-110.14966296	-344.00492026	-1084.79874521	-3442.83578068	-10977.09097590	-35123.58223905	-112707.22233766	-362525.18731541	-1168435.44742998	-3772530.82026569	-12199090.55860907	-39501226.64788790
2.87855613	-0.11405624	-0.17724295	-0.25832240	-0.40474164	-0.74033484	-1.63241218	-4.20920187	-11.99581740	-36.12503155	-112.02053630	-353.03080231	-1123.43421835	-3598.07661640	-11577.06356376	-37382.41529486	-121053.60692619	-392935.74952838	-1278042.66203132	-4164190.30369272	-13588834.92037625	-44404007.71767301
2.92398793	-0.11205054	-0.17498523	-0.25505394	-0.39891282	-0.72873619	-1.60963461	-4.17249739	-11.98169828	-36.39461104	-113.87610679	-362.16691399	-1163.11375722	-3759.48542013	-12207.90890651	-39782.80674053	-130014.27064114	-425912.11679157	-1398069.83295686	-4597259.47256568	-15140333.89243677	-49929820.30770927
2.97009448	-0.11007746	-0.17274237	-0.25179923	-0.39308941	-0.71705692	-1.58635685	-4.13376258	-11.96107111	-36.64821748	-115.71302431	-371.40540799	-1203.83991575	-3927.23704647	-12871.03728367	-42333.24619148	-139633.96932973	-461672.38278779	-1529524.72674266	-5076217.96901651	-16872916.31200746	-56160113.21138309
3.01689815	-0.10813642	-0.17051419	-0.24855848	-0.38727313	-0.70530280	-1.56258952	-4.09298938	-11.93376011	-36.88489702	-117.52775198	-380.73758139	-1245.61264597	-4101.50447967	-13567.90529262	-45042.69068803	-149960.66427229	-500453.36863359	-1673514.83847551	-5606044.49338395	-18808297.54487103	-63187355.46394608
3.06442250	-0.10622682	-0.16830049	-0.24533185	-0.38146570	-0.69347971	-1.53834400	-4.05017201	-11.89959154	-37.10367200	-119.31655991	-390.15382090	-1288.42901907	-4282.45790712	-14300.01522806	-47920.58546265	-161045.74475936	-542512.25568303	-1831257.57976270	-6192274.58453275	-20970886.53757112	-71116591.37925333
3.11269234	-0.10434807	-0.16610105	-0.24211950	-0.37566882	-0.68159366	-1.51363242	-4.00530710	-11.85839416	-37.30354140	-121.07551895	-399.64354541	-1332.28292398	-4470.26367876	-15068.91410503	-50976.88494894	-172944.26518001	-588128.36426908	-2004091.55579242	-6841065.44052634	-23388134.48842362	-80067226.59110534
3.16173389	-0.10249956	-0.16391565	-0.23892157	-0.36988417	-0.66965077	-1.48846768	-3.95839378	-11.80999972	-37.48348149	-122.80049444	-409.19514553	-1377.16474170	-4665.08314030	-15876.19227077	-54222.07391209	-185715.19742436	-637605.09199091	-2193489.05576694	-7559268.69751630	-26090931.16079876	-90175081.62988028
3.21157482	-0.10068065	-0.16174407	-0.23573817	-0.36411342	-0.65765728	-1.46286347	-3.90943380	-11.75424338	-37.64244643	-124.48713983	-418.79592003	-1423.06099347	-4867.07132709	-16723.48154309	-57667.18855446	-199421.69942100	-691272.02651611	-2401069.89652878	-8354512.21527484	-29114055.80717169	-101594755.78997405
3.26224440	-0.09889073	-0.15958606	-0.23256940	-0.35835822	-0.64561955	-1.43683427	-3.85843167	-11.69096431	-37.77936911	-126.13089050	-428.43200915	-1469.95396082	-5076.37550433	-17612.45280678	-61323.83742679	-214131.40067653	-749487.24951664	-2628616.77746138	-9235292.07110112	-32496690.78864248	-114502351.45577250
3.31377366	-0.09712915	-0.15744137	-0.22941532	-0.35262018	-0.63354403	-1.41039535	-3.80539476	-11.62000620	-37.89316205	-127.72695741	-438.08832436	-1517.82127480	-5293.13353591	-18544.81298188	-65204.22190845	-229916.70556664	-812639.84956493	-2878092.32316884	-10211076.13233156	-36283007.25033820	-129098617.72666663
3.36619548	-0.09539526	-0.15530972	-0.22627598	-0.34690089	-0.62143725	-1.38356278	-3.75033344	-11.54121783	-37.98271836	-129.27032085	-447.74847458	-1566.63547231	-5517.47206455	-19522.30127688	-69321.15601712	-246855.11528249	-881152.66431681	-3151658.01605818	-11292420.79111689	-40522833.78244027	-145612582.76732385
3.41954478	-0.09368842	-0.15319084	-0.22315139	-0.34120191	-0.60930586	-1.35635344	-3.69326119	-11.45445368	-38.04691293	-130.75572431	-457.39468853	-1616.36351636	-5749.50448262	-20546.68462096	-73688.08523485	-265029.56923111	-955485.27408293	-3451695.24643447	-12491102.67915545	-45272420.79419586	-164305756.74733105
3.47385871	-0.09200794	-0.15108442	-0.22004154	-0.33552476	-0.59715656	-1.32878502	-3.63419474	-11.35957455	-38.08460371	-132.17766825	-467.00773304	-1666.96627736	-5989.32867001	-21619.75215404	-78319.10397341	-284528.80663773	-1036137.27117843	-3780828.73823932	-13820267.45825491	-50595315.47430468	-185477002.19893503
3.52917682	-0.09035316	-0.14899015	-0.21694638	-0.32987090	-0.58499614	-1.30087599	-3.57315417	-11.25644821	-38.09463308	-133.53040404	-476.56682699	-1718.39797175	-6237.02447296	-22743.30863669	-83228.97123389	-305447.74905505	-1123651.83213639	-4141952.64436304	-15294598.11128791	-56563364.77052787	-209468186.64597851
3.58554134	-0.08872339	-0.14690769	-0.21386583	-0.32424177	-0.57283144	-1.27264566	-3.51016306	-11.14495010	-38.07582940	-134.80792796	-486.04955055	-1770.60555397	-6492.65089431	-23919.16662068	-88433.12392417	-327887.90437579	-1218619.62274062	-4538259.64632745	-16930505.54272243	-63257866.86397042	-236670754.05983576
3.64299738	-0.08711793	-0.14483670	-0.21079979	-0.31863874	-0.56066933	-1.24411413	-3.44524858	-11.02496402	-38.02700877	-136.00397523	-495.43174950	-1823.52805781	-6756.24296275	-25149.13720314	-93947.68722373	-351957.79294257	-1321683.06968542	-4973273.44328934	-18746344.76336347	-70770895.29971895	-267533378.15131220
3.70159321	-0.08553609	-0.14277680	-0.20774809	-0.31306313	-0.54851677	-1.21530229	-3.37844166	-10.89638289	-37.94697681	-137.11201417	-504.68743396	-1877.09588100	-7027.80823862	-26435.01913312	-99789.48114386	-377773.39566442	-1433541.03423804	-5450885.06209009	-20762660.43694697	-79206824.16027157	-302570891.81141633
3.76138065	-0.08397713	-0.14072758	-0.20471054	-0.30751619	-0.53638069	-1.18623185	-3.30977708	-10.75910949	-37.83453077	-138.12524039	-513.78867118	-1931.23000796	-7307.32291472	-27778.58603398	-105976.02240419	-405458.62432277	-1554953.92959587	-5975393.49399195	-23002466.24385145	-88684088.08271635	-342374726.48435825
3.82241535	-0.08244035	-0.13868863	-0.20168690	-0.30199911	-0.52426807	-1.15692528	-3.23929359	-10.61305731	-37.68846164	-139.03657110	-522.70547191	-1985.84116399	-7594.72746124	-29181.57145179	-112525.52050560	-435145.81366748	-1686749.32727315	-6551551.23588745	-25491563.26655695	-99337217.22896586	-387625142.59226024
3.88475724	-0.08092499	-0.13665949	-0.19867687	-0.29651300	-0.51218588	-1.12740581	-3.16703406	-10.45815133	-37.50755658	-139.83863945	-531.40566949	-2040.82889287	-7889.92175371	-30645.65138005	-119456.86660029	-466976.23419211	-1829828.10188902	-7184615.39821426	-28258903.49608800	-111319194.95888351	-439105590.18643594
3.94847101	-0.07943030	-0.13463967	-0.19568012	-0.29105888	-0.50014107	-1.09769748	-3.09304557	-10.29432891	-37.29060145	-140.52378892	-539.85479093	-2096.08054891	-8192.75961484	-32172.42385579	-126789.61349025	-501100.62386681	-1985171.16941997	-7880405.14658101	-31337005.65592892	-124804195.35909757	-497719610.98834932
4.01362660	-0.07795552	-0.13262866	-0.19269623	-0.28563768	-0.48814055	-1.06782501	-3.01737954	-10.12154071	-37.03638361	-141.08406777	-548.01591921	-2151.47019339	-8503.04269152	-33763.38515919	-134543.94478127	-537679.73643719	-2153846.88099806	-8645366.37136151	-34762431.88000029	-139990769.36433735	-564510782.52782929
4.08029987	-0.07649986	-0.13062590	-0.18972474	-0.28025022	-0.47619119	-1.03781390	-2.94009187	-9.93975159	-36.74369484	-141.51122341	-555.84954529	-2206.85738184	-8820.51356423	-35419.90200685	-142740.63051738	-576884.90145901	-2337019.13508620	-9486644.59848482	-38576335.26191989	-157105561.81641653	-640686313.77453208
4.14857324	-0.07506251	-0.12863080	-0.18676510	-0.27489722	-0.46429979	-1.00769032	-2.86124303	-9.74894163	-36.41133457	-141.79669683	-563.31340876	-2262.08582707	-9144.84797094	-37143.17902336	-151400.96606315	-618898.58948878	-2535956.27655794	-10412167.31872954	-42825090.18895546	-176407659.00093395	-727645039.17032850
4.21853652	-0.07364267	-0.12664269	-0.18381671	-0.26957927	-0.45247308	-0.97748115	-2.78089822	-9.54910716	-36.03811338	-141.93161693	-570.36232563	-2316.98192195	-9475.64601616	-38934.22068291	-160546.69049772	-663914.97451691	-2752040.86166569	-11430737.12969472	-47561019.78956074	-198193687.99187931	-827010732.88912272
4.29028785	-0.07223948	-0.12466090	-0.18087885	-0.26429683	-0.44071764	-0.94721393	-2.69912746	-9.34026186	-35.62285669	-141.90679478	-576.94800124	-2371.35309958	-9812.42218860	-40793.78662502	-170199.87927423	-712140.47964204	-2986780.35904255	-12552137.24928527	-52843237.34860051	-222803814.29727000	-940671877.07372522
4.36393475	-0.07085207	-0.12268465	-0.17795075	-0.25905022	-0.42903995	-0.91691683	-2.61600579	-9.12243797	-35.16440897	-141.71271788	-583.01882648	-2424.98600594	-10154.59398543	-42722.33905109	-180382.80475894	-763794.28759826	-3241818.85889994	-13787251.21667054	-58738621.91666150	-250628816.93064156	-1070829291.56697869
4.43959538	-0.06947956	-0.12071313	-0.17503149	-0.25383957	-0.41744634	-0.88661866	-2.53161337	-8.89568753	-34.66163824	-141.33954452	-588.51965501	-2477.64445708	-10501.46890504	-44719.98064163	-191117.75671476	-819108.79143756	-3518949.85982966	-15148198.88839575	-65322952.43053813	-282118460.72281390	-1220053380.33371234
4.51739997	-0.06812101	-0.11874544	-0.17212007	-0.24866486	-0.40594295	-0.85634883	-2.44603572	-8.66008392	-34.11344132	-140.77709837	-593.39155818	-2529.06713559	-10852.22944046	-46786.38059315	-202426.81002264	-878329.93754018	-3820130.11953121	-16648490.79853957	-72682227.82122891	-317791427.78763998	-1391353150.80089188
4.59749250	-0.06677546	-0.11678061	-0.16921534	-0.24352588	-0.39453571	-0.82613735	-2.35936393	-8.41572348	-33.51874982	-140.01486401	-597.57155655	-2578.96499420	-11205.91575107	-48920.68646952	-214331.52687080	-941717.41322122	-4147494.59021969	-18303203.55310054	-80914207.61612391	-358247137.95308828	-1588259745.94355488
4.68003259	-0.06544192	-0.11481758	-0.16631604	-0.23842219	-0.38323038	-0.79601486	-2.27169497	-8.16272752	-32.87653737	-139.04198406	-600.99232531	-2627.01830911	-11561.40548733	-51121.41818180	-226852.57241380	-1009544.58856667	-4503372.28374789	-20129178.58863327	-90130211.06641357	-404179848.90343153	-1814927861.28415561
4.76519779	-0.06411933	-0.11285519	-0.16342075	-0.23335316	-0.37203246	-0.76601262	-2.18313210	-7.90124476	-32.18582860	-137.84725974	-603.58187374	-2672.87332925	-11917.39018525	-53386.33971011	-240009.21756452	-1082098.09121848	-4890302.78762593	-22145246.59682205	-100457218.93956335	-456395511.64847428	-2076259268.02559209
4.85318603	-0.06280662	-0.11089216	-0.16052787	-0.22831789	-0.36094722	-0.73616262	-2.09378542	-7.63145450	-31.44571071	-136.41915755	-605.26320081	-2716.13845567	-12272.34745495	-55712.30248812	-253818.69076693	-1159676.82317265	-5311052.81773307	-24372478.87193128	-112040324.43086746	-515831937.52545953	-2378053623.99035645
4.94421850	-0.06150264	-0.10892713	-0.15763565	-0.22331526	-0.34997972	-0.70649769	-2.00377275	-7.35357082	-30.65534941	-134.74582749	-605.95393604	-2756.37988124	-12624.50794573	-58095.05194535	-268295.32246825	-1242590.11437968	-5768631.58220954	-26834464.29921707	-125045575.28995298	-583582895.21204269	-2727192780.53606129
5.03854268	-0.06020621	-0.10695859	-0.15474217	-0.21834393	-0.33913485	-0.67705174	-1.91322075	-7.06784850	-29.81401123	-132.81514115	-605.56598736	-2793.11665977	-12971.81604408	-60528.98710318	-283449.40973786	-1331154.58850184	-6266303.02213624	-29557607.44251861	-139663241.65173939	-660926817.82196450	-3131866004.20307684
5.13643548	-0.05891611	-0.10498495	-0.15184533	-0.21340233	-0.32841741	-0.64786013	-1.82226682	-6.77459129	-28.92109621	-130.61476476	-604.00523923	-2825.81520107	-13311.88291474	-63006.85848902	-299285.68920828	-1425689.04010008	-6807591.29750404	-32571434.12412563	-156111505.07295510	-749360711.40486789	-3601844174.30766201
5.23820611	-0.05763108	-0.10300452	-0.14894292	-0.20848874	-0.31783227	-0.61896025	-1.73106165	-6.47416421	-27.97618687	-128.13229205	-601.17138496	-2853.88331158	-13641.93048253	-65519.38537362	-315801.25966602	-1526506.24816562	-7396273.35054791	-35908875.85304832	-174640487.98029205	-850639562.97797883	-4148810732.05439281
5.34419777	-0.05634989	-0.10101557	-0.14603265	-0.20360144	-0.30738470	-0.59039256	-1.63977346	-6.16701201	-26.97912453	-125.35548263	-596.95805529	-2876.66411804	-13958.72486170	-68054.76510333	-332982.70632201	-1633899.92670032	-8036347.29294299	-39606472.30750114	-195536359.09814653	-966820623.64031494	-4786753463.13332558
5.45478697	-0.05507135	-0.09901643	-0.14311231	-0.19873887	-0.29708080	-0.56220206	-1.54859420	-5.85368714	-25.93012805	-122.27267699	-591.25353622	-2893.43076762	-14258.49936922	-70598.04593691	-350802.10411070	-1748124.20219912	-8731958.73156723	-43704384.18245013	-219124952.66971040	-1100310239.50659657	-5532412672.88606453
5.57037786	-0.05379447	-0.09700565	-0.14018002	-0.19390011	-0.28692838	-0.53444067	-1.45774891	-5.53489196	-24.82997962	-118.87350670	-583.94259172	-2903.38370791	-14536.86980875	-73130.33128729	-369211.44155821	-1869361.53534345	-9487254.82046223	-48246018.13426834	-245773731.15345168	-1253907124.16234517	-6405759633.53818226
5.69138702	-0.05251859	-0.09498229	-0.13723462	-0.18908545	-0.27693812	-0.50717078	-1.36750974	-5.21154266	-23.68031626	-115.15009416	-574.91029233	-2905.65408113	-14788.75076230	-75627.78949415	-388134.84814570	-1997672.84832303	-10306115.92575521	-53276908.61357732	-275889795.83778650	-1430828454.10067153	-7430432077.26686859
5.81821204	-0.05124372	-0.09294645	-0.13427643	-0.18429749	-0.26712558	-0.48047036	-1.27821587	-4.88486240	-22.48407304	-111.09901074	-564.04926974	-2899.31979632	-15008.29650307	-78060.49862239	-407458.06988477	-2132922.08193864	-11191693.17261959	-58842296.50203580	-309909994.67078245	-1634693010.93586874	-8633970191.80410385
5.95117533	-0.04997093	-0.09089993	-0.13130821	-0.17954261	-0.25751373	-0.45443948	-1.19029910	-4.55650650	-21.24611616	-106.72429270	-551.27232587	-2883.44493771	-15188.91589637	-80391.28891964	-427015.15441042	-2274668.02365302	-12145665.21295761	-64982627.64570426	-348277066.11951762	-1869418095.86593032	-10047564546.73443222
6.09043567	-0.04870295	-0.08884729	-0.12833663	-0.17483293	-0.24813598	-0.42920724	-1.10431119	-4.22870815	-19.97405147	-102.04167376	-536.53230788	-2857.15680655	-15323.44718308	-82575.00498778	-446573.81739533	-2422023.37322730	-13167149.50854041	-71726153.50236632	-391394246.55767143	-2138969304.53565168	-11704867094.31726456
6.23587411	-0.04744469	-0.08679676	-0.12537359	-0.17018811	-0.23903846	-0.40493533	-1.02093921	-3.90439138	-18.67901747	-97.08349846	-519.84894147	-2819.77180273	-15404.61152762	-84559.04933368	-465824.59925252	-2573505.93751988	-14251353.70404248	-79078616.08025673	-439554355.21054417	-2446913231.92128658	-13639402548.95225525
6.38699501	-0.04620347	-0.08476073	-0.12243683	-0.16563563	-0.23027876	-0.38181099	-0.94098183	-3.58713553	-17.37596112	-91.90230166	-501.33593365	-2770.95892393	-15425.82607513	-86286.39820257	-484383.95341332	-2726952.70821651	-15388401.04853474	-87012381.47566459	-492854434.74884593	-2795812008.77553511	-15880603923.35221100
6.54291538	-0.04498833	-0.08275471	-0.11954844	-0.16120811	-0.22191889	-0.36002329	-0.86526237	-3.28086745	-16.08274520	-86.56979977	-481.21365822	-2710.88600011	-15382.25920478	-87701.65167319	-501821.72945226	-2879596.60299326	-16563104.43886133	-95460387.85189237	-551130182.71048307	-3186662937.46969652	-18449592655.54135895
6.70250962	-0.04380831	-0.08079463	-0.11673087	-0.15693694	-0.21401218	-0.33972502	-0.79448469	-2.98926906	-14.81779670	-81.16880641	-459.79109687	-2640.25833988	-15271.71210684	-88758.75618077	-517713.28658202	-3028363.36569990	-17756380.85716187	-104321066.93592709	-613958010.84167731	-3618724721.85412788	-21356995711.96444321
6.86466653	-0.04267049	-0.07889342	-0.11400215	-0.15284519	-0.20659052	-0.32099823	-0.72909812	-2.71515125	-13.59718105	-75.78052459	-437.41867455	-2560.20314968	-15094.83236216	-89426.84647623	-531695.23900068	-3170284.87118459	-18947919.37036175	-113473812.36618507	-680735556.67649579	-4089882327.30059242	-24604243705.07661438
7.02851847	-0.04157878	-0.07705887	-0.11137285	-0.14894367	-0.19965905	-0.30384346	-0.66924623	-2.46012686	-12.43261177	-70.47365875	-414.43579325	-2472.05959133	-14854.57392213	-89691.43734488	-543497.60594837	-3302821.15426922	-20118711.40151228	-122796493.23862070	-750792783.82006001	-4597304178.85921001	-28187230419.12113571
7.19353532	-0.04053393	-0.07529355	-0.10884602	-0.14523163	-0.19320000	-0.28819435	-0.61481121	-2.22468571	-11.33113882	-65.29991255	-391.13760232	-2377.18797930	-14555.31170033	-89551.52270053	-552943.76043626	-3423969.14092073	-21252321.99229362	-132176271.59880011	-823471621.86484122	-5137978891.80642605	-32099723529.47884369
7.35948844	-0.03953446	-0.07359619	-0.10641926	-0.14170040	-0.18718129	-0.27394411	-0.56550595	-2.00850983	-10.29606291	-60.29535941	-367.76683682	-2276.86459262	-14202.08474135	-89015.29718619	-559930.84329078	-3532198.98484550	-22334878.93685025	-141511752.64510593	-898150693.33028388	-5708920996.32559967	-36334862940.50642395
7.52636250	-0.03857767	-0.07196333	-0.10408707	-0.13833713	-0.18156454	-0.26096911	-0.52095985	-1.81080540	-9.32815603	-55.48421607	-344.52025156	-2172.25064775	-13800.14363200	-88096.63809598	-564407.73908330	-3626333.56573262	-23354481.69266314	-150710362.77313054	-974234712.71516430	-6307131095.23112488	-40885022431.41857910
7.69426556	-0.03766039	-0.07039056	-0.10184269	-0.13512772	-0.17631068	-0.24914464	-0.48077832	-1.63055255	-8.42669171	-50.88268028	-321.55986204	-2064.40316943	-13354.76358050	-86812.97227357	-566358.81496276	-3705441.93085487	-24300549.20730526	-159684412.16680235	-1051129955.03744864	-6929434309.40937996	-45740699607.54434204
7.86336512	-0.03677946	-0.06887335	-0.09967924	-0.13205842	-0.17138292	-0.23835305	-0.44457515	-1.46665351	-7.59011322	-46.50168618	-299.02249673	-1954.29604492	-12871.19768351	-85184.24683243	-565794.83676828	-3768774.27249249	-25163384.24880557	-168348135.65648907	-1128222908.81769633	-7572316424.73663998	-50889224991.06163025
8.03384185	-0.03593199	-0.06740749	-0.09759036	-0.12911676	-0.16674811	-0.22848729	-0.41198825	-1.31801442	-6.81644372	-42.34877205	-277.02717969	-1842.84271217	-12354.70475271	-83232.61345884	-562749.13214145	-3815730.88577927	-25933938.12784946	-176615795.63241699	-1204863567.13791800	-8231770232.53978539	-56313367741.94855499
8.20586157	-0.03511543	-0.06598930	-0.09557049	-0.12629182	-0.16237716	-0.21945173	-0.38268470	-1.18358073	-6.10349471	-38.42912373	-255.67957972	-1730.91166634	-11810.58729499	-80982.44482408	-557277.13927214	-3845858.64827924	-26603776.79708044	-184401150.50442773	-1280357234.93919802	-8903188526.78230095	-61990133783.55982208
8.37955137	-0.03432770	-0.06461576	-0.09361505	-0.12357445	-0.15824499	-0.21116190	-0.35636158	-1.06235279	-5.44898370	-34.74623717	-235.07511351	-1619.33901985	-11244.23907532	-78460.55336478	-549457.95746048	-3858863.86108308	-27165167.88937277	-191617738.25621328	-1353961127.23083353	-9581277784.14766884	-67889562257.40466309
8.55498344	-0.03356710	-0.06328449	-0.09172044	-0.12095719	-0.15433034	-0.20354351	-0.33274379	-0.95338628	-4.85057247	-31.30218661	-215.30021695	-1508.93343374	-10661.16806825	-75696.40171274	-539396.81911767	-3854637.60916744	-27611292.27311552	-198180229.59455311	-1424889144.71073484	-10260026499.38326263	-73973815027.59013367
8.73215737	-0.03283238	-0.06199384	-0.08988409	-0.11843427	-0.15061545	-0.19653151	-0.31158159	-0.85578919	-4.30588312	-28.09776850	-196.43299684	-1400.47826329	-10067.00928864	-72722.30474304	-527227.97349050	-3833287.70717129	-27936529.19224723	-204006468.62525988	-1492322158.28140569	-10932709848.80554199	-80196426003.33184814
8.91098852	-0.03212270	-0.06074278	-0.08810436	-0.11600146	-0.14708573	-0.19006898	-0.29264726	-0.76871332	-3.81247757	-25.13241747	-178.54251443	-1294.72574529	-9467.49373192	-69573.41921395	-513116.89864893	-3795172.97862711	-28136815.54289588	-209020467.01051724	-1555427813.81621051	-11591975338.81551933	-86502140866.87249756
9.09129737	-0.03143756	-0.05953090	-0.08638053	-0.11365595	-0.14372938	-0.18410604	-0.27573224	-0.69134659	-3.36783452	-22.40407522	-161.68760713	-1192.38728803	-8868.38735721	-66287.52868779	-497261.36761302	-3740933.75820601	-28210024.85089049	-213155953.35958964	-1613387429.03226328	-12229998061.00458527	-92827322006.09213257
9.27280988	-0.03077676	-0.05835830	-0.08471260	-0.11139609	-0.14053691	-0.17859878	-0.26064404	-0.62290357	-2.96931030	-19.90892431	-145.91464612	-1094.11558518	-8275.36950388	-62904.40854817	-479889.92713259	-3671509.88309516	-28156323.95898227	-216360410.06081086	-1665431891.12543488	-12838741926.81364632	-99101379183.50953674
9.45516554	-0.03014031	-0.05722540	-0.08310107	-0.10922105	-0.13750059	-0.17350817	-0.24720372	-0.56261900	-2.61411154	-17.64115711	-131.25520833	-1000.48372536	-7693.87364488	-59464.82929782	-461257.45169649	-3588138.78795972	-27978425.79074859	-218598886.93612233	-1710881358.55647635	-13410295957.83343315	-105249106093.40394592
9.63794028	-0.02952831	-0.05613277	-0.08154667	-0.10713046	-0.13461391	-0.16879899	-0.23524381	-0.50974317	-2.29927650	-15.59277008	-117.72364084	-911.96108700	-7128.88609550	-56009.13064795	-441636.95549408	-3492325.35642923	-27681664.35670936	-219857031.47784263	-1749185376.87153316	-13937274562.61792374	-111194019116.89622498
9.82067738	-0.02894082	-0.05508093	-0.08005007	-0.10512396	-0.13187092	-0.16443893	-0.22460708	-0.46354242	-2.02168700	-13.75354243	-105.31563466	-828.89351031	-6584.74917565	-52575.61922252	-421308.68719048	-3385783.90751663	-27273838.43940521	-220142539.96303597	-1779955060.50988412	-14413208473.75387001	-116862141695.93293762
10.00292483	-0.02837777	-0.05407011	-0.07861157	-0.10320085	-0.12926574	-0.16039788	-0.21514600	-0.42330367	-1.77810800	-12.11120880	-94.00807394	-751.49073784	-6064.99485727	-49198.97967376	-400547.64020689	-3270356.90294326	-26764818.91012127	-219484654.80451426	-1802982056.36590123	-14832871833.17545509	-122185769125.97578430
10.18426905	-0.02783888	-0.05310018	-0.07723093	-0.10135983	-0.12679222	-0.15664751	-0.20672309	-0.38834295	-1.56525634	-10.65186312	-83.76062875	-679.82585558	-5572.25068952	-45909.02967053	-379611.80419095	-3147924.32759788	-26165980.38390198	-217931714.20889708	-1818240290.17817020	-15192482632.98347664	-127106504242.35015869
10.36435992	-0.02732363	-0.05217052	-0.07590728	-0.09959886	-0.12444380	-0.15316113	-0.19921155	-0.35801533	-1.37988429	-9.36051799	-74.51878261	-613.84637781	-5108.22917197	-42729.98979926	-358732.89090294	-3020318.05362248	-25489555.85908151	-215547278.75340819	-1825871716.15086961	-15489758226.74827194	-131577184686.74530029
10.54292384	-0.02683128	-0.05128010	-0.07463914	-0.09791523	-0.12221350	-0.14991368	-0.19249598	-0.33172411	-1.21886262	-8.22172259	-66.21773337	-553.39432482	-4673.79385690	-39680.31846672	-338110.59291514	-2889253.04169819	-24748018.71162323	-212405598.29045627	-1826160471.09633636	-15723839663.26200676	-135562593972.85910034
10.71976446	-0.02636089	-0.05042752	-0.07342453	-0.09630564	-0.12009409	-0.14688191	-0.18647286	-0.30892750	-1.07925075	-7.22014544	-58.78651884	-498.23126354	-4269.08124992	-36773.04131320	-317910.55543472	-2756281.89274625	-23953573.31494179	-208587185.33988184	-1819501427.85458636	-15895122999.33251190	-139039117987.25906372
10.89475612	-0.02591141	-0.04961113	-0.07226109	-0.09476643	-0.11807829	-0.14404447	-0.18105053	-0.28914171	-0.95834440	-6.34103865	-52.15168892	-448.06327164	-3893.64460601	-34016.37532681	-298265.12959989	-2622770.82813741	-23117780.25842348	-204174977.93288022	-1806368556.82942033	-16005046801.92523575	-141993732405.82357788
11.06783138	-0.02548172	-0.04882911	-0.07114626	-0.09329372	-0.11615891	-0.14138197	-0.17614879	-0.27194091	-0.85370180	-5.57057112	-46.24030995	-402.56362329	-3546.60149464	-31414.52224215	-279276.20802068	-2489894.69591588	-22251324.78921718	-199251371.30029756	-1787286679.80414033	-16055870986.48619652	-144422609226.51748657
11.23896871	-0.02507064	-0.04807956	-0.07007737	-0.09188357	-0.11432909	-0.13887702	-0.17169809	-0.25695447	-0.76314923	-4.89601904	-40.98208117	-361.39073802	-3226.76262282	-28968.45057196	-261018.85715990	-2358643.10926848	-21363891.10401989	-193896057.92898330	-1762808119.62687159	-16050474156.33808136	-146329664838.33251953
11.40817968	-0.02467706	-0.04736061	-0.06905174	-0.09053212	-0.11258232	-0.13651411	-0.16763856	-0.24386258	-0.68477318	-4.30585277	-36.31074663	-324.20197413	-2932.74119548	-26676.63258775	-243545.37524154	-2229834.82485756	-20464125.84810930	-188184627.34859657	-1733494652.14852238	-15992178770.58716965	-147725160473.77908325
11.57549927	-0.02429986	-0.04667041	-0.06806678	-0.08923566	-0.11091255	-0.13427948	-0.16391888	-0.23239104	-0.61690267	-3.78973816	-32.16485415	-290.66301353	-2663.03633340	-24535.65887394	-226889.04788414	-2104134.48061002	-19559649.66995443	-182187689.41074863	-1699903915.40585160	-15884607476.66247749	-148624470457.97036743
11.74097729	-0.02393802	-0.04600720	-0.06712000	-0.08799068	-0.10931419	-0.13216100	-0.16049519	-0.22230571	-0.55808724	-3.33848929	-28.48809712	-260.45419272	-2416.09734993	-22540.75668018	-211067.63354184	-1982070.97827478	-18657107.05073989	-175970437.25015026	-1662579727.72611117	-15731567951.02637672	-149047011054.29608154
11.90467271	-0.02359053	-0.04536932	-0.06620907	-0.08679388	-0.10778213	-0.13014797	-0.15733011	-0.21340723	-0.50707293	-2.94398790	-25.22932461	-233.27413940	-2190.36903743	-20686.19314448	-196086.29738041	-1864054.57821930	-17762228.94552317	-169592460.02158666	-1622045142.90216208	-15536961394.41534424	-149015339067.20977783
12.06664892	-0.02325651	-0.04475524	-0.06533179	-0.08564221	-0.10631170	-0.12823097	-0.15439171	-0.20552615	-0.46277872	-2.59909031	-22.34237482	-208.84176519	-1984.32450719	-18965.59996547	-181940.16595944	-1750393.25399255	-16879907.44877874	-163107771.03579393	-1578797841.12258649	-15304711028.87790871	-148554389046.59457397
12.22697101	-0.02293510	-0.04416350	-0.06448613	-0.08453285	-0.10489866	-0.12640171	-0.15165278	-0.19851850	-0.42427422	-2.29752839	-19.78577955	-186.89689956	-1796.48670068	-17372.21780098	-168616.40546956	-1641306.96684493	-16014268.73509868	-156564932.52384922	-1533306978.15219283	-15038705360.14235306	-147690830860.10513306
12.38570347	-0.02262553	-0.04359277	-0.06367021	-0.08346319	-0.10353914	-0.12465287	-0.14909005	-0.19226199	-0.39075964	-2.03381411	-17.52242152	-167.20019447	-1625.44303306	-15899.08942927	-156095.99460823	-1536940.73559725	-15168747.69053573	-150007280.52638060	-1486011373.64458895	-14742754349.42222404	-146452526173.34085083
12.54290889	-0.02232708	-0.04304182	-0.06288229	-0.08243086	-0.10222964	-0.12297798	-0.14668358	-0.18665270	-0.36154773	-1.80314899	-15.51916282	-149.53244656	-1469.85399056	-14539.20362119	-144355.16375386	-1437375.92855623	-14346157.37322664	-143473184.04489899	-1437318502.33303547	-14420554865.42705917	-144868066326.80749512
12.69864724	-0.02203909	-0.04250951	-0.06212076	-0.08143364	-0.10096698	-0.12137129	-0.14441630	-0.18160227	-0.33604805	-1.60134129	-13.74647550	-133.69361103	-1328.45779383	-13285.60414767	-133366.58654097	-1342640.19624560	-13548754.51317870	-136996333.24412575	-1387604156.42039728	-14075663905.33491516	-142966377567.06079102
12.85297544	-0.02176096	-0.04199480	-0.06138414	-0.08046952	-0.09974825	-0.11982771	-0.14227350	-0.17703545	-0.31375326	-1.42473146	-12.17808695	-119.50164094	-1200.07221315	-12131.47121700	-123100.36261021	-1252716.16419924	-12778300.47614715	-130606041.90705281	-1337212608.83989549	-13711478109.32271576	-140776383412.81668091
13.00594721	-0.02149213	-0.04149671	-0.06067108	-0.07953665	-0.09857081	-0.11834269	-0.14024248	-0.17288813	-0.29422731	-1.27012564	-10.79064739	-106.79124682	-1083.59437768	-11070.18143823	-113524.82740827	-1167549.03266881	-12036117.66708737	-124327555.45367405	-1286457160.75732732	-13331218490.67380333	-138326716368.15139771
13.15761305	-0.02123208	-0.04101436	-0.05998030	-0.07863330	-0.09743223	-0.11691217	-0.13831226	-0.16910556	-0.27709524	-1.13473696	-9.56342312	-95.41263852	-977.99919004	-10095.35101655	-104607.21835744	-1087053.21514992	-11323141.49323375	-118182358.55876593	-1235620985.57519913	-12937919548.45911789	-135645473004.62277222
13.30802031	-0.02098034	-0.04054692	-0.05931065	-0.07775791	-0.09633031	-0.11553249	-0.13647332	-0.16564098	-0.26203449	-1.01613383	-8.47801645	-85.23028933	-882.33678822	-9200.86580912	-96314.22118763	-1011118.13045136	-10639968.06793995	-112188478.11047319	-1184958201.05347419	-12534422097.15947914	-132760007671.63064575
13.45721342	-0.02073648	-0.04009362	-0.05866104	-0.07690900	-0.09526302	-0.11420037	-0.13471734	-0.16245435	-0.24876740	-0.91219467	-7.51811199	-76.12174669	-795.72937607	-8380.90105844	-88612.41583699	-939613.24759171	-9986897.86293334	-106360778.40491076	-1134695114.79581261	-12123369264.92263603	-129696760928.33741760
13.60523400	-0.02050007	-0.03965375	-0.05803048	-0.07608524	-0.09422847	-0.11291284	-0.13303708	-0.15951134	-0.23705484	-0.82106824	-6.66924793	-67.97650432	-717.36765622	-7629.93301025	-81468.63788225	-872392.46973392	-9363975.52718293	-100711246.29469357	-1085031598.36365438	-11707205196.97720146	-126481119355.30911255
13.75212112	-0.02027076	-0.03922665	-0.05741802	-0.07528536	-0.09322497	-0.11166721	-0.13142616	-0.15678249	-0.22669073	-0.74113910	-5.91861071	-60.69494332	-646.50703658	-6942.74415994	-74850.26874092	-809297.93244030	-8771026.09302609	-95249264.61963962	-1036142552.90256274	-11288176064.11943817	-123137303792.22445679
13.89791148	-0.02004818	-0.03881172	-0.05682281	-0.07450821	-0.09225090	-0.11046102	-0.12987897	-0.15424243	-0.21749738	-0.67099739	-5.25485126	-54.18734579	-582.46373560	-6314.42351523	-68725.46571208	-750163.28230978	-8207687.78763083	-89981872.70880851	-988179435.09873903	-10868333024.72872734	-119688283316.98515320
14.04263962	-0.01983201	-0.03840837	-0.05624404	-0.07375270	-0.09130480	-0.10929205	-0.12839058	-0.15186933	-0.20932145	-0.60941253	-4.66792072	-48.37298123	-524.61087713	-5740.36298577	-63063.34115890	-694816.49417905	-7673441.66189517	-84914013.09344636	-941271816.96930766	-10449536826.55095863	-116155712466.79383850
14.18633811	-0.01962196	-0.03801607	-0.05568095	-0.07301782	-0.09038531	-0.10815824	-0.12695660	-0.14964434	-0.20203059	-0.55531026	-4.14892404	-43.17926422	-472.37464080	-5216.25079211	-57834.09869350	-643082.27831403	-7167638.24108913	-80048763.84192751	-895528956.77193403	-10033463764.62494850	-112559889329.31242371
14.32903770	-0.01941772	-0.03763432	-0.05513284	-0.07230264	-0.08949115	-0.10705773	-0.12557311	-0.14755114	-0.19551043	-0.50775265	-3.68998943	-38.54098059	-425.23051469	-4738.06261465	-53009.13304422	-594784.12327771	-6689521.39363279	-75387556.14937975	-851041361.50760901	-9621612737.04657364	-108919732226.07879639
14.47076754	-0.01921905	-0.03726266	-0.05459904	-0.07160626	-0.08862115	-0.10598878	-0.12423665	-0.14557563	-0.18966213	-0.46592071	-3.28415230	-34.39957862	-382.69968320	-4302.05106721	-48561.09931975	-549746.01535206	-6238249.60772363	-70930377.00995365	-807882324.34791446	-9215313163.30567360	-105252772794.32798767
14.61155524	-0.01902569	-0.03690064	-0.05407895	-0.07092786	-0.08777419	-0.10494981	-0.12294409	-0.14370553	-0.18440018	-0.42909915	-2.92525194	-30.70252149	-344.34557257	-3904.73397189	-44463.95659326	-507793.87138499	-5812914.86056982	-66675956.98256577	-766109423.01920378	-8815733552.54123497	-101575163366.31164551
14.75142706	-0.01883740	-0.03654786	-0.05357197	-0.07026668	-0.08694925	-0.10393934	-0.12169262	-0.14193019	-0.17965057	-0.39666320	-2.60783976	-27.40269686	-309.77056855	-3542.88182553	-40692.99007311	-468756.71854872	-5412559.26129826	-62621943.23418344	-725765967.78340542	-8423890532.07154846	-97901696657.79570007
14.89040803	-0.01865398	-0.03620392	-0.05307756	-0.06962198	-0.08614535	-0.10295600	-0.12047972	-0.14024030	-0.17534920	-0.36806702	-2.32709778	-24.45787968	-278.61291503	-3213.50477689	-37224.81556818	-432467.65152720	-5036189.64509907	-58765058.20242918	-686882390.13222408	-8040658169.76524544	-94245835910.16537476
15.02852200	-0.01847521	-0.03586846	-0.05259520	-0.06899307	-0.08536161	-0.10199854	-0.11930309	-0.13862775	-0.17144053	-0.34283369	-2.07876632	-21.83024425	-250.54379758	-2913.83937460	-34037.36946897	-398764.59491880	-4682790.29167147	-55101244.35223139	-649477565.56952429	-7666777446.34157467	-90619753775.88227844
15.16579183	-0.01830089	-0.03554114	-0.05212441	-0.06837932	-0.08459716	-0.10106575	-0.11816066	-0.13708543	-0.16787637	-0.32054641	-1.85907975	-19.48592172	-225.26461225	-2641.33529539	-31109.88702973	-367490.89603411	-4351333.93479265	-51625795.60239980	-613560065.81108046	-7302865754.49821568	-87034378383.91607666
15.30223937	-0.01813086	-0.03522163	-0.05166473	-0.06778011	-0.08385120	-0.10015655	-0.11705053	-0.13560710	-0.16461490	-0.30084086	-1.66470963	-17.39459940	-202.50441745	-2393.64221891	-28422.87134520	-338495.77075334	-4040791.22175002	-48333476.06605184	-579129337.34496987	-6949426320.19038486	-83499445161.03742981
15.43788562	-0.01796494	-0.03490963	-0.05121573	-0.06719488	-0.08312299	-0.09926990	-0.11597097	-0.13418727	-0.16161980	-0.28339853	-1.49271423	-15.52915839	-182.01756397	-2168.59697861	-25958.05506460	-311634.62270947	-3750138.77195406	-45218626.78845708	-546176804.59395111	-6606857457.34223366	-80023553112.49009705
15.57275077	-0.01780295	-0.03460484	-0.05077699	-0.06662307	-0.08241181	-0.09840484	-0.11492040	-0.13282111	-0.15885950	-0.26794093	-1.34049388	-13.86534616	-163.58149725	-1964.21108752	-23698.35657658	-286769.25383516	-3478365.97409144	-42275261.18565314	-514686896.97448015	-6275461581.21706200	-76614224383.28050232
15.70685422	-0.01764476	-0.03430699	-0.05034812	-0.06606418	-0.08171699	-0.09756047	-0.11389735	-0.13150433	-0.15630654	-0.25422447	-1.20575131	-12.38148126	-146.99472422	-1778.65871228	-21627.83213164	-263767.98230014	-3224480.65145216	-39497149.89603212	-484638000.04106641	-5955453918.31786442	-73277966034.43046570
15.84021470	-0.01749021	-0.03401582	-0.04992877	-0.06551771	-0.08103790	-0.09673592	-0.11290049	-0.13023315	-0.15393700	-0.24203608	-1.08645664	-11.05818692	-132.07493690	-1610.26514837	-19731.62514100	-242505.68208505	-2987513.71603380	-36877895.76134741	-456003331.70684850	-5646970862.66117477	-70020333082.55218506
15.97285025	-0.01733916	-0.03373108	-0.04951857	-0.06498322	-0.08037394	-0.09593041	-0.11192858	-0.12900419	-0.15173007	-0.23118934	-0.98081634	-9.87815132	-118.65728426	-1457.49583321	-17995.91369679	-222863.75687045	-2766522.92376925	-34410999.65562931	-428751745.27137607	-5350077939.85924244	-66845991968.82676697
16.10477830	-0.01719149	-0.03345254	-0.04911720	-0.06446025	-0.07972455	-0.09514317	-0.11098045	-0.12781445	-0.14966755	-0.22152109	-0.88724575	-8.82591167	-106.59278359	-1318.94592031	-16407.85719266	-204730.05952245	-2560595.83551284	-32089917.87915685	-402848461.65596944	-5064777351.55210018	-63758783743.64884949
16.23601569	-0.01704707	-0.03317997	-0.04872434	-0.06394840	-0.07908918	-0.09437351	-0.11005506	-0.12666125	-0.14773359	-0.21288850	-0.80434480	-7.88766028	-95.74686302	-1193.33042686	-14955.54277841	-187998.76718104	-2368852.08089580	-29908111.82687376	-378255733.81305081	-4791015082.95444202	-60761786371.13383484
16.36657873	-0.01690578	-0.03291317	-0.04833969	-0.06344727	-0.07846732	-0.09362073	-0.10915140	-0.12554219	-0.14591432	-0.20516652	-0.73087653	-7.05107015	-85.99802647	-1079.47495792	-13627.93225305	-172570.22076614	-2190445.01453208	-27859090.62362046	-354933446.70355654	-4528687565.14972591	-57857375667.23652649
16.49648318	-0.01676752	-0.03265193	-0.04796297	-0.06295648	-0.07785850	-0.09288422	-0.10826854	-0.12445510	-0.14419763	-0.19824563	-0.66574806	-6.30513853	-77.23663275	-976.30700297	-12414.80988505	-158350.73659214	-2024562.84620482	-25936447.39116282	-332839656.50695539	-4277647890.93880177	-55047284481.17758942
16.62574435	-0.01663217	-0.03239605	-0.04759390	-0.06247569	-0.07726224	-0.09216337	-0.10740563	-0.12339803	-0.14257288	-0.19202988	-0.60799380	-5.64004655	-69.36378064	-882.84779387	-11306.73154485	-145252.39672508	-1870429.31869648	-24133889.77547485	-311931072.84851819	-4037711588.47335196	-52332659809.77230835
16.75437708	-0.01649963	-0.03214536	-0.04723222	-0.06200453	-0.07667812	-0.09145761	-0.10656184	-0.12236922	-0.14103078	-0.18643519	-0.55676064	-5.04703333	-62.29029219	-798.20470852	-10294.97544457	-133192.82374393	-1727303.99909159	-22445265.32018915	-292163487.82868296	-3808661960.79973698	-49714117598.92311859
16.88239574	-0.01636980	-0.03189969	-0.04687770	-0.06154271	-0.07610571	-0.09076640	-0.10573642	-0.12136709	-0.13956313	-0.18138785	-0.51129478	-4.51828328	-55.93578647	-721.56420041	-9371.49470214	-122094.94469484	-1594482.24198262	-20864582.22752074	-273492155.56351143	-3590255002.22790813	-47191795039.43971252
17.00981433	-0.01624260	-0.03165885	-0.04653008	-0.06108989	-0.07554462	-0.09008923	-0.10492866	-0.12039017	-0.13816277	-0.17682325	-0.47093017	-4.04682506	-50.22783687	-652.18523180	-8528.87188341	-111886.74826652	-1471294.87628568	-19386026.00483106	-255872125.83648789	-3382223904.58794451	-44765400210.03256226
17.13664640	-0.01611794	-0.03142271	-0.04618915	-0.06064579	-0.07499447	-0.08942561	-0.10413788	-0.11943714	-0.13682337	-0.17268470	-0.43507826	-3.62644121	-45.10120501	-589.39318633	-7760.27562399	-102501.03856655	-1357107.66144325	-18003972.45560871	-239258535.35189277	-3184283168.31903219	-42434258962.84779358
17.26290515	-0.01599573	-0.03119109	-0.04585470	-0.06021012	-0.07445490	-0.08877507	-0.10336344	-0.11850680	-0.13553935	-0.16892247	-0.40321894	-3.25158727	-40.49714494	-532.57423599	-7059.41939150	-93875.18833114	-1251320.55362923	-16712997.43859968	-223606859.98196203	-2996132335.13856411	-40197358988.49906921
17.38860338	-0.01587589	-0.03096387	-0.04552651	-0.05978262	-0.07392557	-0.08813717	-0.10260475	-0.11759803	-0.13430581	-0.16549291	-0.37489259	-2.91731944	-36.36277181	-481.17013746	-6420.52241631	-85950.89393646	-1153366.81805018	-15507883.78739486	-208873131.31117269	-2817459360.76287222	-38053391038.36411285
17.51375355	-0.01575834	-0.03074089	-0.04520438	-0.05936303	-0.07340613	-0.08751150	-0.10186124	-0.11670982	-0.13311838	-0.16235769	-0.34969297	-2.61922986	-32.65048946	-434.67343237	-5838.27279240	-78673.93417820	-1062712.01937864	-14383625.75345839	-195014120.68741298	-2647943647.65259933	-36000787320.31263733
17.63836776	-0.01564302	-0.03052203	-0.04488814	-0.05895110	-0.07289629	-0.08689764	-0.10113238	-0.11584122	-0.13197322	-0.15948316	-0.32726100	-2.35338889	-29.31747185	-392.62302689	-5307.79272798	-71993.93442995	-978852.91859777	-13335431.30681893	-181987493.87540925	-2487258758.84486294	-34037757117.59987259
17.76245779	-0.01552984	-0.03030716	-0.04457760	-0.05854659	-0.07239574	-0.08629523	-0.10041765	-0.11499137	-0.13086691	-0.15683972	-0.30727930	-2.11629340	-26.32519365	-354.60012623	-4824.60590717	-65864.13746860	-901316.30097867	-12358722.59945993	-169751939.26151741	-2335074834.46327305	-32162319707.25753403
17.88603509	-0.01541876	-0.03009616	-0.04427258	-0.05814928	-0.07190419	-0.08570389	-0.09971657	-0.11415947	-0.12979642	-0.15440138	-0.28946724	-1.90482068	-23.63900557	-320.22450040	-4384.60690818	-60241.18196297	-829657.75652161	-11449134.86665497	-158267272.37884495	-2191060732.41878605	-30372334672.89082336
18.00911084	-0.01530969	-0.02988891	-0.04397293	-0.05775895	-0.07142136	-0.08512327	-0.09902869	-0.11334476	-0.12875905	-0.15214527	-0.27357675	-1.71618727	-21.22775049	-289.15105837	-3984.03261038	-55084.88935894	-763460.43100220	-10602514.01168689	-147494519.31518888	-2054885914.20097780	-28665529717.73841476
18.13169589	-0.01520259	-0.02968530	-0.04367847	-0.05737539	-0.07094700	-0.08455305	-0.09835357	-0.11254655	-0.12775239	-0.15005126	-0.25938846	-1.54791221	-19.06341662	-261.06670835	-3619.43551289	-50358.05966566	-702333.76283803	-9814913.09061204	-137395981.34750381	-1926222095.67389059	-27039526088.81769943
18.25380084	-0.01509738	-0.02948522	-0.04338907	-0.05699841	-0.07048085	-0.08399289	-0.09769079	-0.11176419	-0.12677428	-0.14810164	-0.24670838	-1.39778423	-17.12082428	-235.68748308	-3287.65887971	-46026.27645393	-645912.21839646	-9082587.88709470	-127935282.93148862	-1804744681.63562059	-25491861724.29357147
18.37543601	-0.01499402	-0.02928857	-0.04310457	-0.05662781	-0.07002267	-0.08344251	-0.09703996	-0.11099708	-0.12582280	-0.14628081	-0.23536492	-1.26383250	-15.37734316	-212.75591004	-2985.81362230	-42057.72122154	-593854.03613797	-8401991.74367111	-119077404.97675610	-1690134001.76173544	-24020012236.21292877
18.49661144	-0.01489245	-0.02909525	-0.04282484	-0.05626341	-0.06957222	-0.08290159	-0.09640070	-0.11024464	-0.12489621	-0.14457501	-0.22520632	-1.14430052	-13.81263726	-192.03860758	-2711.25682842	-38422.99715823	-545839.98813185	-7769769.79544024	-110788705.16448292	-1582076364.55198908	-22621409841.15076065
18.61733692	-0.01479261	-0.02890517	-0.04254973	-0.05590503	-0.06912928	-0.08236987	-0.09577266	-0.10950634	-0.12399295	-0.14297214	-0.21609833	-1.03762284	-12.40843480	-173.32408920	-2461.57184629	-35094.96225004	-501572.16595150	-7182752.73493368	-103036926.91636752	-1480264945.07951856	-21293460352.88998032
18.73762201	-0.01469447	-0.02871823	-0.04227912	-0.05555251	-0.06869364	-0.08184707	-0.09515549	-0.10878167	-0.12311163	-0.14146149	-0.20792215	-0.94240428	-11.14832079	-156.42075930	-2234.54983438	-32048.57159236	-460772.79669128	-6637950.22221087	-95791198.49650446	-1384400521.66882086	-20033558353.81753922
18.85747598	-0.01459796	-0.02853434	-0.04201289	-0.05520568	-0.06826510	-0.08133294	-0.09454885	-0.10807018	-0.12225098	-0.14003363	-0.20057267	-0.85740143	-10.01755010	-141.15508508	-2028.17268945	-29260.72872671	-423183.09377099	-6132544.04129972	-89022023.61368152	-1294192076.02286601	-18839100664.39048767
18.97690791	-0.01450305	-0.02835343	-0.04175091	-0.05486438	-0.06784344	-0.08082722	-0.09395244	-0.10737140	-0.12140983	-0.13868022	-0.19395686	-0.78150612	-9.00287903	-127.36993020	-1840.59726827	-26710.14577242	-388562.14624509	-5663881.09224298	-82701264.78265446	-1209357270.68801069	-17707498231.67029572
19.09592662	-0.01440968	-0.02817540	-0.04149307	-0.05452846	-0.06742850	-0.08032969	-0.09336595	-0.10668491	-0.12058716	-0.13739388	-0.18799238	-0.71373072	-8.09241363	-114.92303683	-1670.14082109	-24377.21208682	-356685.84946626	-5229466.29671906	-76802120.59332800	-1129622817.01537967	-16636186557.57009888
19.21454072	-0.01431783	-0.02800019	-0.04123925	-0.05419779	-0.06702007	-0.07984011	-0.09278911	-0.10601032	-0.11978200	-0.13616809	-0.18260633	-0.65319501	-7.27547317	-103.68564380	-1515.26755784	-22243.87115541	-327345.87914856	-4826955.48426869	-71299097.92407803	-1054724745.91712320	-15622634784.60651779
19.33275863	-0.01422743	-0.02782771	-0.04098936	-0.05387221	-0.06661799	-0.07935826	-0.09222162	-0.10534724	-0.11899350	-0.13499708	-0.17773416	-0.59911447	-6.54246720	-93.54122925	-1374.57627094	-20293.50538618	-300348.71013419	-4454148.31563700	-66167980.02081666	-984408592.73938167	-14664353551.68822479
19.45058854	-0.01413847	-0.02765790	-0.04074328	-0.05355160	-0.06622208	-0.07888393	-0.09166323	-0.10469532	-0.11822086	-0.13387575	-0.17331872	-0.55078990	-5.88478501	-84.38436736	-1246.78894160	-18510.82846056	-275514.68050443	-4108981.28987150	-61385791.25053059	-918429506.53158426	-13758901725.42271805
19.56803846	-0.01405089	-0.02749069	-0.04050092	-0.05323582	-0.06583219	-0.07841693	-0.09111367	-0.10405421	-0.11746335	-0.13279954	-0.16930936	-0.50759810	-5.29469612	-76.11968901	-1130.74025963	-16881.78487891	-252677.10110646	-3789520.87290103	-56930759.23168480	-856552292.95322835	-12903892104.50662231
19.68511621	-0.01396467	-0.02732600	-0.04026219	-0.05292476	-0.06544815	-0.07795705	-0.09057272	-0.10342358	-0.11672030	-0.13176443	-0.16566124	-0.46898361	-4.76526080	-68.66093752	-1025.36799028	-15393.45633046	-231681.41010560	-3493956.77760127	-52782274.94837154	-798551399.09187126	-12096996186.95231056
19.80182943	-0.01387976	-0.02716377	-0.04002698	-0.05261828	-0.06506982	-0.07750410	-0.09004013	-0.10280312	-0.11599109	-0.13076686	-0.16233461	-0.43445132	-4.29024964	-61.93011096	-929.70412525	-14033.97451778	-212384.37181834	-3220595.41894075	-48920851.37301251	-744210847.61736345	-11335948082.95246506
19.91818557	-0.01379613	-0.02700394	-0.03979522	-0.05231628	-0.06469704	-0.07705791	-0.08951567	-0.10219254	-0.11527516	-0.12980363	-0.15929427	-0.40355990	-3.86407121	-55.85668342	-842.86675884	-12792.44007097	-194653.31882768	-2967853.56265286	-45328081.05432184	-693324126.98778391	-10618547650.51087570
20.03419190	-0.01371376	-0.02684645	-0.03956680	-0.05201863	-0.06432969	-0.07661830	-0.08899914	-0.10159156	-0.11457198	-0.12887191	-0.15650898	-0.37591599	-3.48170698	-50.37689815	-764.05263407	-11658.84719721	-178365.43620822	-2734252.18180735	-41986593.07148681	-645694043.84182167	-9942662926.56744194
20.14985553	-0.01363260	-0.02669125	-0.03934166	-0.05172525	-0.06396761	-0.07618510	-0.08849031	-0.10099989	-0.11388105	-0.12796918	-0.15395107	-0.35116890	-3.13865291	-45.43312617	-692.53030722	-10624.01372441	-163407.08657390	-2518410.53239734	-38880009.70924704	-601132543.23031378	-9306231922.91227150
20.26518339	-0.01355262	-0.02653826	-0.03911972	-0.05143601	-0.06361069	-0.07575816	-0.08798899	-0.10041728	-0.11320192	-0.12709318	-0.15159601	-0.32900604	-2.83086691	-40.97328444	-627.63388318	-9679.51621174	-149673.17458282	-2319040.45632896	-35992903.16826289	-559460501.91411912	-8707263853.20500565
20.38018224	-0.01347381	-0.02638745	-0.03890088	-0.05115081	-0.06325879	-0.07533730	-0.08749500	-0.09984349	-0.11253417	-0.12624191	-0.14942201	-0.30914873	-2.55472160	-36.95030835	-568.75727709	-8817.62981422	-137066.54947301	-2134940.91776565	-33310752.58780578	-520507499.54708070	-8143839854.37318993
20.49485871	-0.01339612	-0.02623876	-0.03868509	-0.05086957	-0.06291179	-0.07492239	-0.08700813	-0.09927827	-0.11187739	-0.12541355	-0.14740976	-0.29134850	-2.30696193	-33.32167346	-515.34896086	-8031.27260191	-125497.44415118	-1964992.77648163	-30819901.62130075	-484111572.14338100	-7614113262.16417789
20.60921924	-0.01331954	-0.02609213	-0.03847226	-0.05059219	-0.06256958	-0.07451328	-0.08652821	-0.09872139	-0.11123121	-0.12460650	-0.14554213	-0.27538386	-2.08466706	-30.04896212	-466.90715636	-7313.95404731	-114882.94930677	-1808153.79965839	-28507516.76874996	-450118951.78599924	-7116309496.48189354
20.72327015	-0.01324403	-0.02594752	-0.03826233	-0.05031857	-0.06223204	-0.07410983	-0.08605506	-0.09817264	-0.11059529	-0.12381930	-0.14380390	-0.26105731	-1.88521617	-27.09747090	-422.97543935	-6659.72740597	-105146.52098026	-1663453.91143617	-26361546.63391799	-418383796.07225466	-6648725607.40800476
20.83701763	-0.01316957	-0.02580488	-0.03805522	-0.05004863	-0.06189906	-0.07371189	-0.08558853	-0.09763180	-0.10996929	-0.12305066	-0.14218157	-0.24819275	-1.70625770	-24.43585499	-383.13872090	-6063.14572786	-96217.51998057	-1529990.67758154	-24370682.23948627	-388767910.33040744	-6209729527.72292614
20.95046771	-0.01309614	-0.02566417	-0.03785088	-0.04978228	-0.06157053	-0.07331934	-0.08512845	-0.09709868	-0.10935290	-0.12229939	-0.14066313	-0.23663316	-1.54568180	-22.03580625	-347.01957527	-5519.22124832	-88030.78152854	-1406925.02094174	-22524318.50163959	-361140465.20098460	-5797759072.65090942
21.06362631	-0.01302371	-0.02552533	-0.03764924	-0.04951944	-0.06124635	-0.07293206	-0.08467466	-0.09657306	-0.10874583	-0.12156445	-0.13923793	-0.22623852	-1.40159550	-19.87176171	-314.27488572	-5023.38792040	-80526.21350530	-1293477.16199814	-20812516.93800350	-335377711.77948642	-5411320722.80137825
21.17649921	-0.01295225	-0.02538833	-0.03745024	-0.04926003	-0.06092642	-0.07254992	-0.08422701	-0.09605478	-0.10814779	-0.12084488	-0.13789650	-0.21688396	-1.27230051	-17.92063974	-284.59278149	-4571.46686302	-73648.42170785	-1188922.77783838	-19225969.66027049	-311362696.17852068	-5048988222.13419533
21.28909209	-0.01288175	-0.02525313	-0.03725382	-0.04900397	-0.06061064	-0.07217279	-0.08378535	-0.09554364	-0.10755854	-0.12013981	-0.13663042	-0.20845813	-1.15627323	-16.16160129	-257.68984155	-4159.63451312	-67346.36055639	-1092589.37222635	-17755964.68531384	-288984975.09248108	-4709401019.37211990
21.40141048	-0.01281218	-0.02511969	-0.03705993	-0.04875119	-0.06029892	-0.07180057	-0.08334955	-0.09503947	-0.10697781	-0.11944845	-0.13543219	-0.20086171	-1.05214683	-14.57583378	-233.30854267	-3784.39328342	-61573.00775660	-1003852.84910795	-16394352.58552836	-268140333.73215467	-4391262578.60644436
21.51345980	-0.01274352	-0.02498796	-0.03686849	-0.04850161	-0.05999118	-0.07143315	-0.08291947	-0.09454210	-0.10640536	-0.11877010	-0.13429517	-0.19400612	-0.95869513	-13.14635560	-211.21493098	-3442.54454098	-56285.06148698	-922134.28176707	-15133514.48953680	-248730507.32792884	-4093338582.75479507
21.62524534	-0.01267576	-0.02485790	-0.03667947	-0.04825517	-0.05968731	-0.07107041	-0.08249498	-0.09405137	-0.10584098	-0.11810411	-0.13321341	-0.18781236	-0.87481819	-11.85783932	-191.19649819	-3131.16373461	-51442.65875263	-846896.86985470	-13966331.43704820	-230662907.26246932	-3814455051.82331514
21.73677230	-0.01260886	-0.02472949	-0.03649281	-0.04801179	-0.05938724	-0.07071226	-0.08207595	-0.09356712	-0.10528444	-0.11744988	-0.13218164	-0.18220994	-0.79952930	-10.69645170	-173.06024499	-2847.57751128	-47009.11361629	-777643.07657435	-12886155.08540998	-213850352.77069056	-3553496396.37219667
21.84804574	-0.01254282	-0.02460269	-0.03630846	-0.04777142	-0.05909088	-0.07035859	-0.08166226	-0.09308920	-0.10473554	-0.11680688	-0.13119515	-0.17713599	-0.73194336	-9.64970905	-156.63091584	-2589.34267277	-42950.67408237	-713911.93836650	-11886779.75941491	-198210809.02397949	-3309403424.99780941
21.95907063	-0.01247762	-0.02447745	-0.03612637	-0.04753398	-0.05879816	-0.07000930	-0.08125379	-0.09261747	-0.10419408	-0.11617460	-0.13024976	-0.17253442	-0.67126643	-8.70634650	-141.74939030	-2354.22683415	-39236.29646874	-655276.53946469	-10962415.82974676	-183667132.28966528	-3081171322.91180420
22.06985182	-0.01241322	-0.02435375	-0.03594649	-0.04729941	-0.05850899	-0.06966430	-0.08085041	-0.09215178	-0.10365988	-0.11555259	-0.12934173	-0.16835520	-0.61678636	-7.85619977	-128.27121763	-2140.19065470	-35837.43615412	-601341.64369616	-10107664.39902055	-170146822.72443211	-2867847616.79224110
22.18039409	-0.01234963	-0.02423156	-0.03576877	-0.04706766	-0.05822331	-0.06932349	-0.08045203	-0.09169200	-0.10313274	-0.11494044	-0.12846772	-0.16455367	-0.56786436	-7.09009835	-116.06528226	-1945.37152066	-32727.85363852	-551741.47588975	-9317493.26794858	-157581785.22538817	-2668530139.05532169
22.29070211	-0.01228682	-0.02411085	-0.03559318	-0.04683866	-0.05794103	-0.06898680	-0.08005854	-0.09123799	-0.10261250	-0.11433774	-0.12762476	-0.16108999	-0.52392748	-6.39976897	-105.01258862	-1768.06856702	-29883.43490155	-506137.64526141	-8587214.14818502	-145908098.63179147	-2482365002.65661621
22.40078047	-0.01222477	-0.02399157	-0.03541966	-0.04661237	-0.05766209	-0.06865412	-0.07966982	-0.09078962	-0.10209899	-0.11374416	-0.12681018	-0.15792860	-0.48446180	-5.77774834	-95.00515510	-1606.72893320	-27282.02509092	-464217.20320161	-7912461.08331436	-135065793.45138633	-2308544595.59949970
22.51063365	-0.01216348	-0.02387371	-0.03524817	-0.04638871	-0.05738642	-0.06832538	-0.07928577	-0.09034677	-0.10159205	-0.11315934	-0.12602162	-0.15503778	-0.44900638	-5.21730441	-85.94500731	-1459.93515486	-24903.27462234	-425690.82800965	-7289170.03561893	-124998638.18447287	-2146305602.62070966
22.62026608	-0.01210291	-0.02375723	-0.03507868	-0.04616765	-0.05711395	-0.06800050	-0.07890631	-0.08990933	-0.10109152	-0.11258299	-0.12525694	-0.15238919	-0.41714780	-4.71236510	-77.74326201	-1326.39360090	-22728.49682266	-390291.12931494	-6713559.59384897	-115653934.23975535	-1994927060.11046886
22.72968208	-0.01204307	-0.02364211	-0.03491114	-0.04594912	-0.05684461	-0.06767939	-0.07853132	-0.08947717	-0.10059726	-0.11201482	-0.12451423	-0.14995757	-0.38851528	-4.25745404	-70.31929369	-1204.92387170	-20740.53630053	-357771.06518893	-6182112.75617992	-106982319.37902258	-1853728449.23022318
22.83888590	-0.01198392	-0.02352832	-0.03474552	-0.04573308	-0.05657835	-0.06736198	-0.07816072	-0.08905018	-0.10010912	-0.11145456	-0.12379181	-0.14772035	-0.36277626	-3.84763245	-63.59997629	-1094.44908111	-18923.64728133	-327902.46526755	-5691559.74265836	-98937579.59020919	-1722067831.38946557
22.94788170	-0.01192547	-0.02341583	-0.03458177	-0.04551947	-0.05631511	-0.06704819	-0.07779442	-0.08862825	-0.09962697	-0.11090196	-0.12308812	-0.14565738	-0.33963248	-3.47844668	-57.51899358	-993.98695075	-17263.38119494	-300474.65354949	-5238861.79235520	-91476469.26537994	-1599340029.66718626
23.05667356	-0.01186769	-0.02330462	-0.03441985	-0.04530825	-0.05605481	-0.06673796	-0.07743233	-0.08821127	-0.09915067	-0.11035678	-0.12240181	-0.14375067	-0.31881645	-3.14588083	-52.01621199	-902.64165099	-15746.48285452	-275293.16488731	-4821195.90179184	-84558539.54600938	-1484974859.33017802
23.16526546	-0.01181058	-0.02319466	-0.03425975	-0.04509938	-0.05579741	-0.06643120	-0.07707436	-0.08779915	-0.09868009	-0.10981881	-0.12173164	-0.14198415	-0.30008829	-2.84631394	-47.03711040	-819.59632826	-14360.79461100	-252178.54952515	-4435940.46263014	-78145974.68700752	-1378435410.22280979
23.27366134	-0.01175411	-0.02308593	-0.03410141	-0.04489281	-0.05554285	-0.06612786	-0.07672044	-0.08739178	-0.09821510	-0.10928783	-0.12107650	-0.14034350	-0.28323286	-2.57648137	-42.53226174	-744.10626309	-13095.16791003	-230965.26034599	-4080661.75787909	-72203436.27915327	-1279216383.41359353
23.38186504	-0.01169828	-0.02297840	-0.03394480	-0.04468849	-0.05529107	-0.06582787	-0.07637047	-0.08698906	-0.09775559	-0.10876365	-0.12043539	-0.13881588	-0.26805720	-2.33343990	-38.45686191	-675.49260770	-11939.38171699	-211500.61776707	-3753101.27684105	-66697915.15457238	-1186842484.04135299
23.48988033	-0.01164308	-0.02287206	-0.03378989	-0.04448637	-0.05504202	-0.06553115	-0.07602439	-0.08659091	-0.09730145	-0.10824608	-0.11980742	-0.13738986	-0.25438830	-2.11453627	-34.77030175	-613.13665569	-10884.06731022	-193643.84746559	-3451163.80969850	-61598590.78129043	-1100866871.79869628
23.59771092	-0.01158848	-0.02276687	-0.03363666	-0.04428643	-0.05479565	-0.06523766	-0.07568212	-0.08619723	-0.09685255	-0.10773495	-0.11919176	-0.13605521	-0.24207097	-1.91737874	-31.43577809	-556.47460050	-9920.63897447	-177265.18633601	-3172906.28311534	-56876697.93190876	-1020869669.93953288
23.70536045	-0.01153449	-0.02266281	-0.03348506	-0.04408862	-0.05455191	-0.06494732	-0.07534358	-0.08580792	-0.09640879	-0.10723009	-0.11858769	-0.13480280	-0.23096606	-1.73981146	-28.41994060	-504.99274179	-9041.23015598	-162245.05228488	-2916527.29864333	-52505400.39037371	-946456533.13696706
23.81283252	-0.01148109	-0.02255988	-0.03333507	-0.04389289	-0.05431074	-0.06466007	-0.07500870	-0.08542291	-0.09597006	-0.10673134	-0.11799453	-0.13362445	-0.22094877	-1.57989128	-25.69257097	-458.22310287	-8238.63466842	-148473.27366850	-2680357.33623725	-48459671.44219335	-877257273.99119973
23.92013066	-0.01142826	-0.02245803	-0.03318666	-0.04369922	-0.05407211	-0.06437587	-0.07467741	-0.08504211	-0.09553626	-0.10623856	-0.11741170	-0.13251288	-0.21190721	-1.43586696	-23.22629165	-415.73942447	-7506.25256577	-135848.37438175	-2462849.58591863	-44716180.87949256	-812924547.53336084
24.02725832	-0.01137600	-0.02235726	-0.03303979	-0.04350755	-0.05383596	-0.06409464	-0.07434964	-0.08466544	-0.09510729	-0.10575159	-0.11683863	-0.13146155	-0.20374101	-1.30616020	-20.99630132	-377.15350321	-6838.04032408	-124276.91081609	-2262571.37165993	-41253188.24440648	-753132592.71833074
24.13421895	-0.01132430	-0.02225755	-0.03289445	-0.04331786	-0.05360225	-0.06381635	-0.07402533	-0.08429282	-0.09468305	-0.10527030	-0.11627484	-0.13046462	-0.19636017	-1.18934876	-18.98013481	-342.11184564	-6228.46499958	-113672.85712249	-2078196.13289701	-38050442.03280917	-697576029.65751791
24.24101589	-0.01127314	-0.02215887	-0.03275060	-0.04313012	-0.05337094	-0.06354092	-0.07370442	-0.08392417	-0.09426346	-0.10479456	-0.11571987	-0.12951689	-0.18968401	-1.08415102	-17.15744510	-310.29261105	-5672.46205498	-103957.03543705	-1908495.93066964	-35089084.58463867	-645968711.20510530
24.34765245	-0.01122252	-0.02206121	-0.03260822	-0.04294428	-0.05314198	-0.06326832	-0.07338683	-0.08355941	-0.09384841	-0.10432424	-0.11517330	-0.12861368	-0.18364015	-0.98941219	-15.50980543	-281.40281868	-5165.39656918	-95056.58794884	-1752334.44714715	-32351562.39567979	-598042627.45749116
24.45413187	-0.01117242	-0.02196454	-0.03246727	-0.04276030	-0.05291532	-0.06299848	-0.07307251	-0.08319848	-0.09343782	-0.10385923	-0.11463476	-0.12775081	-0.17816370	-0.90409183	-14.02052973	-255.17579670	-4703.02756799	-86904.48790458	-1608660.44911085	-29821541.59678818	-553546861.72658503
24.56045735	-0.01112285	-0.02186886	-0.03232774	-0.04257817	-0.05269093	-0.06273137	-0.07276140	-0.08284130	-0.09303160	-0.10339939	-0.11410391	-0.12692455	-0.17319647	-0.82725253	-12.67450962	-231.36885272	-4281.47523367	-79439.08684796	-1476501.68773260	-27483828.35835650	-512246596.57250589
24.66663201	-0.01107378	-0.02177414	-0.03218960	-0.04239785	-0.05246878	-0.06246693	-0.07245344	-0.08248780	-0.09262968	-0.10294464	-0.11358042	-0.12613155	-0.16868629	-0.75804981	-11.45806654	-209.76114687	-3897.19077008	-72603.69557900	-1354959.20862934	-25324293.98882500	-473922168.50331724
24.77265894	-0.01102520	-0.02168036	-0.03205283	-0.04221929	-0.05224881	-0.06220511	-0.07214857	-0.08213792	-0.09223196	-0.10249485	-0.11306401	-0.12536881	-0.16458636	-0.69572291	-10.35881756	-190.15175042	-3546.92871735	-66346.19648820	-1243202.04763826	-23329804.50524706	-438368169.95025092
24.87854116	-0.01097712	-0.02158752	-0.03191740	-0.04204249	-0.05203099	-0.06194587	-0.07184675	-0.08179158	-0.09183838	-0.10204992	-0.11255440	-0.12463365	-0.16085472	-0.63958657	-9.36555369	-172.35787414	-3227.72152507	-60618.68507295	-1140462.28903721	-21488154.46098762	-405392597.09841174
24.98428166	-0.01092952	-0.02149559	-0.03178328	-0.04186739	-0.05181529	-0.06168916	-0.07154790	-0.08144873	-0.09144884	-0.10160976	-0.11205134	-0.12392365	-0.15745376	-0.58902351	-8.46812953	-156.21325190	-2936.85620742	-55377.13858030	-1046030.46405022	-19788004.82077575	-374816042.09713972
25.08988338	-0.01088240	-0.02140456	-0.03165047	-0.04169398	-0.05160166	-0.06143494	-0.07125199	-0.08110931	-0.09106329	-0.10117426	-0.11155462	-0.12323666	-0.15434974	-0.54347778	-7.65736316	-141.56666623	-2671.85291596	-50581.10984492	-959251.26847219	-18218824.67717868	-346470928.10063118
25.19534922	-0.01083573	-0.02131441	-0.03151892	-0.04152223	-0.05139008	-0.06118317	-0.07095896	-0.08077324	-0.09068164	-0.10074333	-0.11106401	-0.12257075	-0.15151240	-0.50244866	-6.92494539	-128.28060372	-2430.44527774	-46193.44450694	-879519.57917193	-16770836.60596412	-320200785.51229453
25.30068203	-0.01078953	-0.02122513	-0.03138863	-0.04135211	-0.05118050	-0.06093380	-0.07066877	-0.08044048	-0.09030382	-0.10031689	-0.11057931	-0.12192417	-0.14891462	-0.46548520	-6.26335754	-116.23002891	-2210.56235748	-42180.01990430	-806276.75013897	-15434965.46161082	-295859567.74047184
25.40588466	-0.01074377	-0.02113670	-0.03125958	-0.04118358	-0.05097290	-0.06068680	-0.07038135	-0.08011096	-0.08992977	-0.09989485	-0.11010035	-0.12129538	-0.14653206	-0.43218131	-5.66579682	-105.30126640	-2010.31211258	-38509.50404112	-739007.16966406	-14202790.41907049	-273311004.73076272
25.51095989	-0.01069846	-0.02104911	-0.03113173	-0.04101663	-0.05076724	-0.06044212	-0.07009667	-0.07978463	-0.08955942	-0.09947712	-0.10962694	-0.12068296	-0.14434291	-0.40217130	-5.12610876	-95.39098179	-1827.96622012	-35153.13313806	-677235.06120574	-13066500.07415383	-252427992.52885824
25.61591047	-0.01065357	-0.02096234	-0.03100508	-0.04085123	-0.05056349	-0.06019972	-0.06981468	-0.07946143	-0.08919270	-0.09906362	-0.10915894	-0.12008566	-0.14232762	-0.37512590	-4.63872591	-86.40525273	-1661.94616387	-32084.50637349	-620521.51149758	-12018850.42264445	-233092017.14914244
25.72073913	-0.01060912	-0.02087639	-0.03087960	-0.04068736	-0.05036161	-0.05995957	-0.06953534	-0.07914131	-0.08882955	-0.09865427	-0.10869618	-0.11950234	-0.14046863	-0.35074864	-4.19861235	-78.25872226	-1510.81047862	-29279.39652411	-568461.71047707	-11053125.54718950	-215192611.07475868
25.82544854	-0.01056508	-0.02079123	-0.03075527	-0.04052498	-0.05016159	-0.05972164	-0.06925859	-0.07882421	-0.08846990	-0.09824899	-0.10823853	-0.11893199	-0.13875022	-0.32877261	-3.80121333	-70.87382723	-1373.24305739	-26715.57531011	-520682.38864366	-10163100.85071715	-198626840.78665116
25.93004134	-0.01052146	-0.02070686	-0.03063207	-0.04036408	-0.04996338	-0.05948587	-0.06898440	-0.07851009	-0.08811370	-0.09784771	-0.10778585	-0.11837370	-0.13715828	-0.30895749	-3.44240966	-64.18009513	-1248.04243478	-24372.65234091	-476839.43844982	-9343008.68502826	-183298823.80221608
26.03452014	-0.01047825	-0.02062327	-0.03050999	-0.04020462	-0.04976696	-0.05925225	-0.06871272	-0.07819890	-0.08776088	-0.09745035	-0.10733802	-0.11782662	-0.13568015	-0.29108695	-3.11847641	-58.11350352	-1134.11196711	-22231.92664217	-436615.70726952	-8587506.23277628	-169119273.78879952
26.13888749	-0.01043543	-0.02054043	-0.03038901	-0.04004659	-0.04957229	-0.05902073	-0.06844351	-0.07789058	-0.08741139	-0.09705685	-0.10689491	-0.11729002	-0.13430448	-0.27496627	-2.82604545	-52.61589650	-1030.45083628	-20276.24982231	-399718.95035298	-7891645.50986259	-156005072.39496896
26.24314591	-0.01039300	-0.02045834	-0.03026911	-0.03988997	-0.04937936	-0.05879127	-0.06817674	-0.07758509	-0.08706517	-0.09666714	-0.10645642	-0.11676323	-0.13302111	-0.26042016	-2.56207154	-47.63445322	-936.14581039	-18489.90000700	-365879.93295528	-7250845.36308044	-143878866.50778285
26.34729790	-0.01035097	-0.02037698	-0.03015027	-0.03973473	-0.04918813	-0.05856386	-0.06791236	-0.07728238	-0.08672217	-0.09628114	-0.10602243	-0.11624562	-0.13182089	-0.24729085	-2.32380161	-43.12120395	-850.36369949	-16858.46573313	-334850.67151980	-6660865.34457908	-132668689.69517636
26.45134591	-0.01030931	-0.02029635	-0.03003248	-0.03958085	-0.04899858	-0.05833845	-0.06765033	-0.07698241	-0.08638233	-0.09589880	-0.10559285	-0.11573666	-0.13069565	-0.23543632	-2.10874692	-39.03258950	-772.34444942	-15368.73905088	-306402.80441515	-6117781.35049937	-122307606.63023447
26.55529237	-0.01026803	-0.02021644	-0.02991572	-0.03942832	-0.04881068	-0.05811501	-0.06739062	-0.07668513	-0.08604560	-0.09552005	-0.10516758	-0.11523585	-0.12963803	-0.22472880	-1.91465793	-35.32906022	-701.39482151	-14008.61713394	-280326.08328005	-5617962.91617118	-112733379.32194088
26.65913969	-0.01022711	-0.02013722	-0.02979998	-0.03927710	-0.04862440	-0.05789352	-0.06713319	-0.07639049	-0.08571192	-0.09514483	-0.10474652	-0.11474273	-0.12864145	-0.21505326	-1.73950140	-31.97471101	-636.88260950	-12767.01174588	-256426.97654396	-5158052.06486000	-103888154.00008030
26.76289025	-0.01018656	-0.02005870	-0.02968523	-0.03912717	-0.04843973	-0.05767394	-0.06687800	-0.07609847	-0.08538125	-0.09477308	-0.10432960	-0.11425689	-0.12770000	-0.20630620	-1.58143984	-28.93694921	-578.23134899	-11633.76595495	-234527.37717625	-4734943.61147651	-95718167.52521545
26.86654641	-0.01014636	-0.01998085	-0.02957147	-0.03897853	-0.04825663	-0.05745624	-0.06662503	-0.07580900	-0.08505355	-0.09440474	-0.10391671	-0.11377796	-0.12680837	-0.19839451	-1.43881276	-26.18619245	-524.91547830	-10599.57753205	-214463.40718861	-4345766.82715599	-88173472.22249657
26.97011052	-0.01010652	-0.01990368	-0.02945868	-0.03883115	-0.04807508	-0.05724039	-0.06637422	-0.07552206	-0.08472875	-0.09403975	-0.10350778	-0.11330560	-0.12596180	-0.19123437	-1.31011975	-23.69559370	-476.45591261	-9655.92850693	-196084.31187989	-3987868.37530817	-81207678.07309847
27.07358490	-0.01006702	-0.01982716	-0.02934684	-0.03868500	-0.04789505	-0.05702636	-0.06612556	-0.07523761	-0.08440681	-0.09367806	-0.10310274	-0.11283950	-0.12515602	-0.18475040	-1.19400520	-21.44079122	-432.41599659	-8795.02039676	-179251.43727400	-3658796.43467482	-74777711.24030027
27.17697184	-0.01002786	-0.01975130	-0.02923594	-0.03854008	-0.04771653	-0.05681414	-0.06587901	-0.07495559	-0.08408770	-0.09331961	-0.10270151	-0.11237938	-0.12438720	-0.17887475	-1.08924442	-19.39968099	-392.39780355	-8009.71465835	-163837.28465546	-3356285.93005924	-68843587.95771103
27.28027362	-0.00998904	-0.01967607	-0.02912597	-0.03839636	-0.04753950	-0.05660368	-0.06563453	-0.07467599	-0.08377135	-0.09296435	-0.10230401	-0.11192498	-0.12365190	-0.17354641	-0.99473108	-17.55220983	-356.03875171	-7293.47795056	-149724.63655011	-3078244.79659100	-63368202.86271172
27.38349249	-0.00995055	-0.01960148	-0.02901690	-0.03825383	-0.04736392	-0.05639497	-0.06539209	-0.07439875	-0.08345774	-0.09261223	-0.10191017	-0.11147606	-0.12294702	-0.16871048	-0.90946589	-15.88018715	-323.00851096	-6640.33182694	-136805.74892110	-2822741.20850660	-58317130.91579582
27.48663066	-0.00991238	-0.01952750	-0.02890874	-0.03811246	-0.04718978	-0.05618797	-0.06515167	-0.07412385	-0.08314681	-0.09226319	-0.10151994	-0.11103240	-0.12226980	-0.16431758	-0.83254629	-14.36711384	-293.00617550	-6044.80650905	-124981.60474744	-2587991.70831015	-53658442.10303339
27.58969033	-0.00987454	-0.01945414	-0.02880146	-0.03797225	-0.04701706	-0.05598267	-0.06491322	-0.07385124	-0.08283853	-0.09191719	-0.10113324	-0.11059381	-0.12161774	-0.16032328	-0.76315719	-12.99802658	-265.75768006	-5501.89841947	-114161.22451756	-2372350.17670037	-49362528.17162050
27.69267367	-0.00983701	-0.01938138	-0.02869505	-0.03783316	-0.04684573	-0.05577903	-0.06467674	-0.07358090	-0.08253285	-0.09157418	-0.10075000	-0.11016010	-0.12098861	-0.15668763	-0.70056251	-11.75935643	-241.01343920	-5007.03117869	-104261.02950156	-2174297.58773383	-45401940.69555338
27.79558281	-0.00979979	-0.01930921	-0.02858950	-0.03769520	-0.04667578	-0.05557704	-0.06444217	-0.07331278	-0.08222974	-0.09123410	-0.10037018	-0.10973111	-0.12038039	-0.15337470	-0.64409764	-10.63880018	-218.54619083	-4556.01979344	-95204.25396301	-1992432.49731563	-41751239.80906184
27.89841987	-0.00976288	-0.01923763	-0.02848480	-0.03755834	-0.04650719	-0.05537666	-0.06420950	-0.07304686	-0.08192915	-0.09089693	-0.09999371	-0.10930667	-0.11979129	-0.15035217	-0.59316249	-9.62520350	-198.14902691	-4145.03778452	-86920.40273708	-1825462.21629569	-38386852.97975237
28.00118696	-0.00972627	-0.01916662	-0.02838094	-0.03742256	-0.04633993	-0.05517788	-0.06397870	-0.07278310	-0.08163104	-0.09056260	-0.09962053	-0.10888663	-0.11921967	-0.14759097	-0.54721532	-8.70845477	-179.63359527	-3770.58702100	-79344.75084082	-1672194.62227075	-35286943.22249066
28.10388617	-0.00968995	-0.01909619	-0.02827789	-0.03728785	-0.04617399	-0.05498066	-0.06374974	-0.07252147	-0.08133538	-0.09023108	-0.09925058	-0.10847088	-0.11866408	-0.14506497	-0.50576706	-7.87938859	-162.82845813	-3429.47004484	-72417.88199933	-1531530.56673983	-32431286.18049199
28.20651957	-0.00965393	-0.01902631	-0.02817566	-0.03715420	-0.04600934	-0.05478500	-0.06352259	-0.07226194	-0.08104214	-0.08990232	-0.09888382	-0.10805927	-0.11812320	-0.14275067	-0.46837627	-7.12969812	-147.57759390	-3118.76468573	-66085.26317382	-1402456.83663107	-29801155.52360743
28.30908923	-0.00961820	-0.01895698	-0.02807423	-0.03702158	-0.04584598	-0.05459087	-0.06329723	-0.07200448	-0.08075127	-0.08957627	-0.09852019	-0.10765170	-0.11759585	-0.14062693	-0.43464454	-6.45185558	-133.73902992	-2835.80078055	-60296.85236878	-1284039.63149533	-27379216.13701679
28.41159722	-0.00958276	-0.01888820	-0.02797358	-0.03688999	-0.04568388	-0.05439823	-0.06307363	-0.07174905	-0.08046274	-0.08925291	-0.09815964	-0.10724805	-0.11708097	-0.13867474	-0.40421227	-5.83903984	-121.18359480	-2578.13882619	-55006.73717868	-1175418.51990660	-25149424.59761716
28.51404558	-0.00954759	-0.01881996	-0.02787372	-0.03675941	-0.04552302	-0.05420709	-0.06285176	-0.07149564	-0.08017651	-0.08893219	-0.09780212	-0.10684822	-0.11657760	-0.13687702	-0.37675500	-5.28507087	-109.79378008	-2343.55040717	-50172.80171284	-1075800.84085394	-23096936.46097098
28.61643635	-0.00951270	-0.01875224	-0.02777461	-0.03662983	-0.04536339	-0.05401740	-0.06263161	-0.07124420	-0.07989256	-0.08861406	-0.09744758	-0.10645211	-0.11608489	-0.13521840	-0.35197992	-4.78435010	-99.46270164	-2130.00025243	-45756.41970880	-984456.51815573	-21208019.90877933
28.71877156	-0.00947809	-0.01868505	-0.02767627	-0.03650123	-0.04520496	-0.05382916	-0.06241315	-0.07099471	-0.07961084	-0.08829849	-0.09709597	-0.10605964	-0.11560204	-0.13368508	-0.32962288	-4.33180624	-90.09315222	-1935.62978735	-41722.17181076	-900713.25815402	-19469975.33504235
28.82105322	-0.00944374	-0.01861837	-0.02757867	-0.03637360	-0.04504773	-0.05364234	-0.06219634	-0.07074714	-0.07933133	-0.08798544	-0.09674725	-0.10567071	-0.11512836	-0.13226463	-0.30944557	-3.92284622	-81.59673715	-1758.74205817	-38037.58514738	-823952.10311633	-17871060.47755481
28.92328334	-0.00940966	-0.01855220	-0.02748180	-0.03624692	-0.04489168	-0.05345692	-0.06198118	-0.07050147	-0.07905400	-0.08767487	-0.09640138	-0.10528526	-0.11466322	-0.13094590	-0.29123299	-3.55331048	-73.89308606	-1597.78791626	-34672.89349174	-753603.31484449	-16400420.72924952
29.02546388	-0.00937584	-0.01848653	-0.02738566	-0.03612119	-0.04473679	-0.05327289	-0.06176763	-0.07025766	-0.07877880	-0.08736675	-0.09605829	-0.10490319	-0.11420605	-0.12971884	-0.27479125	-3.21943252	-66.90913398	-1451.35335925	-31600.81642363	-689142.56492390	-15048024.29024235
29.12759681	-0.00934228	-0.01842135	-0.02729023	-0.03599639	-0.04458304	-0.05309021	-0.06155568	-0.07001570	-0.07850572	-0.08706104	-0.09571797	-0.10452445	-0.11375632	-0.12857444	-0.25994544	-2.91780210	-60.57846593	-1318.14793462	-28796.35603932	-630087.40981624	-13804601.84556972
29.22968407	-0.00930897	-0.01835666	-0.02719551	-0.03587250	-0.04443041	-0.05290889	-0.06134530	-0.06977556	-0.07823471	-0.08675771	-0.09538036	-0.10414895	-0.11331358	-0.12750458	-0.24653785	-2.64533191	-54.84071932	-1196.99411900	-26236.60986737	-575994.03059019	-12661590.47513926
29.33172759	-0.00927592	-0.01829245	-0.02710148	-0.03574952	-0.04427890	-0.05272889	-0.06113648	-0.06953720	-0.07796576	-0.08645672	-0.09504542	-0.10377664	-0.11287740	-0.12650198	-0.23442624	-2.39922724	-49.64103942	-1086.81759358	-23900.59875028	-526454.21850132	-11611081.52126428
29.43372927	-0.00924311	-0.01822871	-0.02700814	-0.03562743	-0.04412849	-0.05255019	-0.06092918	-0.06930061	-0.07769884	-0.08615803	-0.09471311	-0.10340745	-0.11244740	-0.12556008	-0.22348236	-2.17695858	-44.92958309	-986.63834234	-21769.10854259	-481092.58889035	-10645772.15554251
29.53569105	-0.00921054	-0.01816544	-0.02691548	-0.03550622	-0.04397917	-0.05237279	-0.06072339	-0.06906576	-0.07743390	-0.08586162	-0.09438340	-0.10304132	-0.11202323	-0.12467299	-0.21359060	-1.97623665	-40.66106665	-895.56250531	-19824.54455848	-439564.00699495	-9758920.40121569
29.63761481	-0.00917822	-0.01810262	-0.02682348	-0.03538588	-0.04383091	-0.05219667	-0.06051909	-0.06883263	-0.07717094	-0.08556745	-0.09405624	-0.10267820	-0.11160458	-0.12383542	-0.20464671	-1.79498986	-36.79435411	-812.77492453	-18050.79777650	-401551.21029493	-8944303.38006701
29.73950246	-0.00914613	-0.01804027	-0.02673215	-0.03526640	-0.04368370	-0.05202180	-0.06031625	-0.06860119	-0.07690991	-0.08527549	-0.09373159	-0.10231803	-0.11119116	-0.12304260	-0.19655672	-1.63134378	-33.29208208	-737.53232494	-16433.12187869	-366762.61296416	-8196178.56496108
29.84135592	-0.00911428	-0.01797836	-0.02664146	-0.03514776	-0.04353754	-0.05184817	-0.06011487	-0.06837142	-0.07665079	-0.08498571	-0.09340943	-0.10196076	-0.11078272	-0.12229026	-0.18923593	-1.48360257	-30.12031827	-669.15707717	-14958.02026652	-334930.27891047	-7509247.83079977
29.94317709	-0.00908266	-0.01791690	-0.02655142	-0.03502996	-0.04339241	-0.05167576	-0.05991491	-0.06814330	-0.07639357	-0.08469808	-0.09308971	-0.10160634	-0.11037900	-0.12157455	-0.18260801	-1.35023218	-27.24825043	-607.03149302	-13613.14225848	-305808.05076480	-6878624.10830827
30.04496789	-0.00905127	-0.01785587	-0.02646201	-0.03491298	-0.04324828	-0.05150456	-0.05971636	-0.06791681	-0.07613820	-0.08441257	-0.09277240	-0.10125471	-0.10997981	-0.12089202	-0.17660415	-1.22984502	-24.64790325	-550.59260873	-12387.18773317	-279169.82304229	-6299800.45685745
30.14673021	-0.00902010	-0.01779527	-0.02637322	-0.03479681	-0.04310516	-0.05133456	-0.05951921	-0.06769192	-0.07588466	-0.08412914	-0.09245746	-0.10090583	-0.10958494	-0.12023954	-0.17116237	-1.12118615	-22.29388052	-499.32741475	-11269.81953918	-254807.94854009	-5768621.38446304
30.24846598	-0.00898915	-0.01773510	-0.02628505	-0.03468145	-0.04296303	-0.05116572	-0.05932343	-0.06746861	-0.07563294	-0.08384777	-0.09214487	-0.10055966	-0.10919421	-0.11961433	-0.16622681	-1.02312074	-20.16313046	-452.76849388	-10251.58304666	-232531.76785574	-5281256.25504444
30.35017709	-0.00895843	-0.01767535	-0.02619749	-0.03456688	-0.04282187	-0.05099805	-0.05912900	-0.06724687	-0.07538300	-0.08356844	-0.09183458	-0.10021615	-0.10880746	-0.11901387	-0.16174714	-0.93462268	-18.23473206	-410.49003362	-9323.83226711	-212166.25269384	-4834174.63473725
30.45186543	-0.00892792	-0.01761601	-0.02611054	-0.03445309	-0.04268167	-0.05083153	-0.05893591	-0.06702666	-0.07513482	-0.08329111	-0.09152656	-0.09987526	-0.10842453	-0.11843590	-0.15767804	-0.85476426	-16.48970064	-372.10418071	-8478.66201501	-193550.75436807	-4424123.44026911
30.55353288	-0.00889762	-0.01755708	-0.02602417	-0.03434007	-0.04254242	-0.05066613	-0.05874413	-0.06680797	-0.07488837	-0.08301575	-0.09122079	-0.09953694	-0.10804528	-0.11787840	-0.15397865	-0.78270685	-14.91081086	-337.25770934	-7708.84562895	-176537.84959006	-4048105.76288419
30.65518132	-0.00886753	-0.01749856	-0.02593839	-0.03422782	-0.04240411	-0.05050185	-0.05855366	-0.06659079	-0.07464364	-0.08274234	-0.09091723	-0.09920116	-0.10766960	-0.11733952	-0.15061219	-0.71769243	-13.48243570	-305.62897638	-7007.77780960	-160992.27626031	-3703361.25085569
30.75681261	-0.00883765	-0.01744043	-0.02585319	-0.03411631	-0.04226672	-0.05033867	-0.05836448	-0.06637508	-0.07440061	-0.08247085	-0.09061585	-0.09886787	-0.10729735	-0.11681764	-0.14754555	-0.65903588	-12.19039997	-276.92513977	-6369.42216773	-146789.95253672	-3387347.94217026
30.85842861	-0.00880798	-0.01738270	-0.02576856	-0.03400555	-0.04213024	-0.05017658	-0.05817656	-0.06616084	-0.07415924	-0.08220126	-0.09031661	-0.09853705	-0.10692843	-0.11631126	-0.14474888	-0.60611811	-11.02184706	-250.87961775	-5788.26310748	-133817.07295615	-3097725.44650776
30.96003116	-0.00877851	-0.01732535	-0.02568449	-0.03389552	-0.04199467	-0.05001556	-0.05798989	-0.06594803	-0.07391952	-0.08193355	-0.09001950	-0.09820864	-0.10656274	-0.11581906	-0.14219532	-0.55837968	-9.96511774	-227.24976873	-5259.26169916	-121969.27582994	-2832339.38226729
31.06162213	-0.00874924	-0.01726839	-0.02560098	-0.03378622	-0.04185999	-0.04985560	-0.05780446	-0.06573665	-0.07368142	-0.08166767	-0.08972448	-0.09788263	-0.10620019	-0.11533984	-0.13986069	-0.51531516	-9.00964006	-205.81477310	-4777.81522149	-111150.87653303	-2589206.98026024
31.16320337	-0.00872017	-0.01721181	-0.02551801	-0.03367763	-0.04172619	-0.04969669	-0.05762026	-0.06552668	-0.07344492	-0.08140362	-0.08943152	-0.09755896	-0.10584068	-0.11487253	-0.13772320	-0.47646797	-8.14582913	-186.37369975	-4339.72007708	-101274.16167003	-2366503.77098966
31.26477676	-0.00869129	-0.01715560	-0.02543559	-0.03356974	-0.04159325	-0.04953881	-0.05743725	-0.06531809	-0.07321001	-0.08114136	-0.08914060	-0.09723761	-0.10548413	-0.11441614	-0.13576324	-0.44142566	-7.36499615	-168.74374165	-3941.13780671	-92258.73943697	-2162551.27734986
31.36634418	-0.00866260	-0.01709976	-0.02535371	-0.03346255	-0.04146117	-0.04938195	-0.05725544	-0.06511087	-0.07297666	-0.08088088	-0.08885168	-0.09691854	-0.10513048	-0.11396981	-0.13396318	-0.40981573	-6.65926567	-152.75860570	-3578.56394840	-84030.94181539	-1975805.63927054
31.46790753	-0.00863410	-0.01704428	-0.02527235	-0.03335606	-0.04132994	-0.04922610	-0.05707479	-0.06490500	-0.07274485	-0.08062215	-0.08856475	-0.09660171	-0.10477964	-0.11353275	-0.13230711	-0.38130180	-6.02150040	-138.26704369	-3248.79950646	-76523.27453861	-1804847.10141199
31.56946871	-0.00860580	-0.01698917	-0.02519152	-0.03325024	-0.04119954	-0.04907124	-0.05689531	-0.06470046	-0.07251457	-0.08036514	-0.08827976	-0.09628711	-0.10443156	-0.11310426	-0.13078075	-0.35558012	-5.44523293	-125.13151201	-2948.92481408	-69673.91106399	-1648370.29955062
31.67102965	-0.00857767	-0.01693440	-0.02511120	-0.03314509	-0.04106997	-0.04891736	-0.05671698	-0.06449724	-0.07228578	-0.08010984	-0.08799671	-0.09597469	-0.10408617	-0.11268368	-0.12937123	-0.33237646	-4.92460365	-113.22694894	-2676.27559047	-63426.22706856	-1505175.28578660
31.77259228	-0.00854973	-0.01687999	-0.02503139	-0.03304060	-0.04094121	-0.04876446	-0.05653977	-0.06429532	-0.07205848	-0.07985621	-0.08771555	-0.09566443	-0.10374340	-0.11227044	-0.12806697	-0.31144326	-4.45430438	-102.43965928	-2428.42100983	-57728.37225833	-1374159.23712020
31.87415851	-0.00852197	-0.01682593	-0.02495209	-0.03293677	-0.04081326	-0.04861251	-0.05636368	-0.06409469	-0.07183264	-0.07960425	-0.08743627	-0.09535629	-0.10340321	-0.11186403	-0.12685755	-0.29255706	-4.02952710	-92.66629693	-2203.14361510	-52532.87654103	-1254308.79621871
31.97573029	-0.00849439	-0.01677221	-0.02487328	-0.03283358	-0.04068611	-0.04846150	-0.05618869	-0.06389532	-0.07160824	-0.07935393	-0.08715884	-0.09505025	-0.10306553	-0.11146397	-0.12573360	-0.27551620	-3.64591745	-83.81293702	-1998.42092363	-47796.28785519	-1144692.99725553
32.07730954	-0.00846698	-0.01671883	-0.02479496	-0.03273104	-0.04055973	-0.04831143	-0.05601479	-0.06369720	-0.07138527	-0.07910522	-0.08688324	-0.09474627	-0.10273033	-0.11106984	-0.12468668	-0.26013869	-3.29953244	-75.79422976	-1812.40858501	-43478.83917321	-1044456.73348034
32.17889819	-0.00843975	-0.01666578	-0.02471713	-0.03262912	-0.04043414	-0.04816229	-0.05584196	-0.06350032	-0.07116371	-0.07885810	-0.08660944	-0.09444433	-0.10239755	-0.11068125	-0.12370920	-0.24626031	-2.98680207	-68.53262898	-1643.42496339	-39544.14240018	-952814.72662265
32.28049817	-0.00841269	-0.01661306	-0.02463977	-0.03252783	-0.04030931	-0.04801405	-0.05567019	-0.06330465	-0.07094354	-0.07861256	-0.08633742	-0.09414440	-0.10206714	-0.11029786	-0.12279435	-0.23373292	-2.70449447	-61.95768892	-1489.93702729	-35958.90707412	-869045.96131803
32.38211141	-0.00838580	-0.01656066	-0.02456289	-0.03242715	-0.04018523	-0.04786671	-0.05549948	-0.06311020	-0.07072474	-0.07836858	-0.08606715	-0.09384645	-0.10173907	-0.10991935	-0.12193597	-0.22242288	-2.44968426	-56.00542334	-1350.54743933	-32692.68193681	-792488.55047961
32.48373983	-0.00835908	-0.01650859	-0.02448647	-0.03232708	-0.04006190	-0.04772027	-0.05532980	-0.06291693	-0.07050730	-0.07812613	-0.08579861	-0.09355046	-0.10141328	-0.10954544	-0.12112856	-0.21220965	-2.21972384	-50.61772173	-1223.98274736	-29717.61759074	-722534.99994947
32.58538539	-0.00833252	-0.01645683	-0.02441052	-0.03222761	-0.03993932	-0.04757470	-0.05516114	-0.06272483	-0.07029119	-0.07788520	-0.08553179	-0.09325639	-0.10108975	-0.10917587	-0.12036714	-0.20298451	-2.01221733	-45.74181738	-1109.08258565	-27008.24858772	-658627.84290156
32.68705004	-0.00830612	-0.01640539	-0.02433502	-0.03212873	-0.03981746	-0.04742999	-0.05499349	-0.06253390	-0.07007640	-0.07764576	-0.08526665	-0.09296423	-0.10076844	-0.10881041	-0.11964725	-0.19464942	-1.82499694	-41.32980310	-1004.78980228	-24541.29341324	-600255.61639169
32.78873578	-0.00827989	-0.01635426	-0.02425997	-0.03203044	-0.03969632	-0.04728615	-0.05482683	-0.06234411	-0.06986292	-0.07740779	-0.08500318	-0.09267395	-0.10044929	-0.10844885	-0.11896487	-0.18711600	-1.65610150	-37.33819016	-910.14143501	-22295.47093910	-546949.15421858
32.89044461	-0.00825381	-0.01630343	-0.02418537	-0.03193272	-0.03957589	-0.04714314	-0.05466117	-0.06215545	-0.06965073	-0.07717129	-0.08474135	-0.09238552	-0.10013229	-0.10809098	-0.11831639	-0.18030455	-1.50375703	-33.72750682	-824.26046402	-20251.33201853	-498278.17192787
32.99217857	-0.00822790	-0.01625291	-0.02411121	-0.03183558	-0.03945616	-0.04700098	-0.05449647	-0.06196791	-0.06943981	-0.07693622	-0.08448115	-0.09209892	-0.09981740	-0.10773665	-0.11769856	-0.17414324	-1.36635912	-30.46193280	-746.34827550	-18391.10499442	-453848.12139507
33.09393971	-0.00820214	-0.01620268	-0.02403747	-0.03173901	-0.03933713	-0.04685964	-0.05433274	-0.06178148	-0.06923014	-0.07670258	-0.08422255	-0.09181413	-0.09950457	-0.10738568	-0.11710846	-0.16856731	-1.24245689	-27.50896662	-675.67777541	-16698.55398385	-413297.29398972
33.19573013	-0.00817653	-0.01615275	-0.02396417	-0.03164299	-0.03921879	-0.04671912	-0.05416995	-0.06159613	-0.06902172	-0.07647034	-0.08396552	-0.09153111	-0.09919379	-0.10703792	-0.11654346	-0.16351842	-1.13073852	-24.83912274	-611.58709760	-15158.84889047	-376294.15285547
33.29755193	-0.00815107	-0.01610312	-0.02389129	-0.03154752	-0.03910112	-0.04657940	-0.05400811	-0.06141186	-0.06881452	-0.07623948	-0.08371006	-0.09124985	-0.09888502	-0.10669326	-0.11600120	-0.15894399	-1.03001809	-22.42565598	-553.47385535	-13758.44618156	-342534.87633502
33.39940724	-0.00812577	-0.01605376	-0.02381883	-0.03145260	-0.03898412	-0.04644047	-0.05384718	-0.06122866	-0.06860853	-0.07600999	-0.08345614	-0.09097032	-0.09857822	-0.10635156	-0.11547955	-0.15479665	-0.93922365	-20.24431064	-500.78988995	-12484.97954666	-311741.09600680
33.50129820	-0.00810061	-0.01600470	-0.02374679	-0.03135821	-0.03886778	-0.04630234	-0.05368718	-0.06104650	-0.06840373	-0.07578185	-0.08320374	-0.09069251	-0.09827338	-0.10601271	-0.11497661	-0.15103372	-0.85738640	-18.27309226	-453.03647351	-11327.15963012	-283657.81416293
33.60322695	-0.00807560	-0.01595591	-0.02367515	-0.03126436	-0.03875210	-0.04616497	-0.05352807	-0.06086538	-0.06820011	-0.07555505	-0.08295284	-0.09041638	-0.09797045	-0.10567660	-0.11449066	-0.14761677	-0.78363091	-16.49205997	-409.75992778	-10274.68209941	-258051.48682490
33.70519566	-0.00805073	-0.01590740	-0.02360391	-0.03117103	-0.03863706	-0.04602838	-0.05336986	-0.06068528	-0.06799765	-0.07532956	-0.08270343	-0.09014192	-0.09766942	-0.10534315	-0.11402015	-0.14451117	-0.71716622	-14.88313745	-370.54762332	-9318.14337413	-234708.25955014
33.80720649	-0.00802600	-0.01585917	-0.02353307	-0.03107821	-0.03852266	-0.04589254	-0.05321253	-0.06050620	-0.06779635	-0.07510536	-0.08245547	-0.08986910	-0.09737025	-0.10501227	-0.11356369	-0.14168576	-0.65727780	-13.42994120	-335.02432713	-8448.96339771	-213432.34432096
33.90926163	-0.00800142	-0.01581121	-0.02346263	-0.03098592	-0.03840888	-0.04575745	-0.05305607	-0.06032811	-0.06759618	-0.07488246	-0.08220896	-0.08959790	-0.09707293	-0.10468387	-0.11312004	-0.13911246	-0.60332023	-12.11762418	-302.84886914	-7659.31488412	-194044.52672905
34.01136326	-0.00797697	-0.01576351	-0.02339257	-0.03089412	-0.03829573	-0.04562310	-0.05290047	-0.06015101	-0.06739713	-0.07466081	-0.08196388	-0.08932831	-0.09677741	-0.10435788	-0.11268806	-0.13676600	-0.55471066	-10.93273384	-273.71110061	-6942.05851736	-176380.79348077
34.11351363	-0.00795266	-0.01571608	-0.02332290	-0.03080283	-0.03818320	-0.04548948	-0.05274572	-0.05997489	-0.06719919	-0.07444042	-0.08172020	-0.08906030	-0.09648368	-0.10403423	-0.11226676	-0.13462364	-0.51092274	-9.86308299	-247.32911969	-6290.68362119	-160291.07096688
34.21571497	-0.00792849	-0.01566891	-0.02325361	-0.03071203	-0.03807127	-0.04535658	-0.05259181	-0.05979972	-0.06700235	-0.07422127	-0.08147792	-0.08879384	-0.09619171	-0.10371286	-0.11185522	-0.13266489	-0.47148126	-8.89763246	-223.44674127	-5699.25385297	-145638.06628246
34.31796958	-0.00790445	-0.01562200	-0.02318469	-0.03062172	-0.03795994	-0.04522440	-0.05243873	-0.05962551	-0.06680658	-0.07400333	-0.08123700	-0.08852893	-0.09590148	-0.10339370	-0.11145262	-0.13087133	-0.43595725	-8.02638458	-201.83119013	-5162.35750808	-132296.20266727
34.42027980	-0.00788055	-0.01557534	-0.02311615	-0.03053189	-0.03784920	-0.04509292	-0.05228647	-0.05945224	-0.06661188	-0.07378660	-0.08099744	-0.08826554	-0.09561296	-0.10307670	-0.11105822	-0.12922638	-0.40396350	-7.24028638	-182.27099802	-4675.06205219	-120150.64188195
34.52264801	-0.00785677	-0.01552893	-0.02304796	-0.03044253	-0.03773905	-0.04496213	-0.05213501	-0.05927989	-0.06641823	-0.07357106	-0.08075922	-0.08800365	-0.09532614	-0.10276182	-0.11067136	-0.12771513	-0.37515059	-6.53114163	-164.57408690	-4232.87252719	-109096.38655364
34.62507664	-0.00783312	-0.01548277	-0.02298014	-0.03035365	-0.03762947	-0.04483203	-0.05198435	-0.05910846	-0.06622563	-0.07335669	-0.08052231	-0.08774323	-0.09504098	-0.10244898	-0.11029145	-0.12632414	-0.34920323	-5.89153103	-148.56602198	-3831.69350403	-99037.45602533
34.72756817	-0.00780961	-0.01543686	-0.02291268	-0.03026523	-0.03752047	-0.04470261	-0.05183449	-0.05893793	-0.06603405	-0.07314348	-0.08028671	-0.08748428	-0.09475746	-0.10213816	-0.10991794	-0.12504134	-0.32583696	-5.31473972	-134.08841956	-3467.79428181	-89886.12973013
34.83012510	-0.00778621	-0.01539119	-0.02284557	-0.03017727	-0.03741203	-0.04457385	-0.05168540	-0.05876830	-0.06584348	-0.07293142	-0.08005240	-0.08722677	-0.09447556	-0.10182931	-0.10955035	-0.12385588	-0.30479522	-4.79469138	-120.99749614	-3137.77705753	-81562.25258397
34.93275001	-0.00776295	-0.01534576	-0.02277881	-0.03008976	-0.03730415	-0.04444576	-0.05153708	-0.05859955	-0.06565392	-0.07272048	-0.07981935	-0.08697069	-0.09419526	-0.10152238	-0.10918824	-0.12275799	-0.28584659	-4.32588852	-109.16274616	-2838.54781442	-73992.59734461
35.03544549	-0.00773980	-0.01530056	-0.02271239	-0.03000270	-0.03719681	-0.04431832	-0.05138951	-0.05843166	-0.06546534	-0.07251066	-0.07958756	-0.08671601	-0.09391654	-0.10121733	-0.10883122	-0.12173890	-0.26878241	-3.90335812	-98.46573723	-2567.28969891	-67110.27931488
35.13821415	-0.00771678	-0.01525560	-0.02264631	-0.02991608	-0.03709002	-0.04419153	-0.05124270	-0.05826464	-0.06527774	-0.07230194	-0.07935700	-0.08646271	-0.09363937	-0.10091414	-0.10847893	-0.12079070	-0.25341454	-3.52260242	-88.79901249	-2321.43867700	-60854.21916916
35.24105865	-0.00769387	-0.01521087	-0.02258056	-0.02982990	-0.03698377	-0.04406537	-0.05109663	-0.05809846	-0.06509110	-0.07209431	-0.07912766	-0.08621078	-0.09336374	-0.10061276	-0.10813105	-0.11990631	-0.23957341	-3.17955412	-80.06509068	-2098.66127899	-55168.65004858
35.34398166	-0.00767109	-0.01516637	-0.02251515	-0.02974415	-0.03687804	-0.04393984	-0.05095129	-0.05793312	-0.06490541	-0.07188774	-0.07889953	-0.08596020	-0.09308962	-0.10031315	-0.10778729	-0.11907934	-0.22710614	-2.87053585	-72.17555567	-1896.83425880	-50002.66540013
35.44698591	-0.00764842	-0.01512209	-0.02245006	-0.02965882	-0.03677284	-0.04381494	-0.05080667	-0.05776861	-0.06472066	-0.07168224	-0.07867259	-0.08571095	-0.09281699	-0.10001529	-0.10744739	-0.11830406	-0.21587500	-2.59222331	-65.05022732	-1714.02600852	-45309.80432748
35.55007414	-0.00762586	-0.01507803	-0.02238529	-0.02957392	-0.03666815	-0.04369064	-0.05066276	-0.05760492	-0.06453683	-0.07147778	-0.07844682	-0.08546302	-0.09254584	-0.09971914	-0.10711112	-0.11757532	-0.20575587	-2.34161187	-58.61640700	-1548.47958240	-41047.67147833
35.65324914	-0.00760342	-0.01503420	-0.02232085	-0.02948942	-0.03656397	-0.04356695	-0.05051956	-0.05744203	-0.06435392	-0.07127435	-0.07822220	-0.08521638	-0.09227613	-0.09942468	-0.10677824	-0.11688848	-0.19663694	-2.11598629	-52.80819097	-1398.59719610	-37177.58872001
35.75651377	-0.00758109	-0.01499058	-0.02225672	-0.02940534	-0.03646030	-0.04344386	-0.05037705	-0.05727994	-0.06417192	-0.07107194	-0.07799873	-0.08497102	-0.09200786	-0.09913187	-0.10644859	-0.11623940	-0.18841748	-1.91289323	-47.56584587	-1262.92607723	-33664.27605510
35.85987095	-0.00755888	-0.01494717	-0.02219290	-0.02932166	-0.03635712	-0.04332136	-0.05023522	-0.05711863	-0.06399080	-0.07087053	-0.07777639	-0.08472692	-0.09174100	-0.09884069	-0.10612196	-0.11562433	-0.18100679	-1.73011641	-42.83524071	-1140.14555310	-30475.55941039
35.96332367	-0.00753677	-0.01490397	-0.02212938	-0.02923838	-0.03625444	-0.04319944	-0.05009408	-0.05695809	-0.06381057	-0.07067012	-0.07755515	-0.08448407	-0.09147554	-0.09855111	-0.10579821	-0.11503992	-0.17432320	-1.56565406	-38.56733048	-1029.05526978	-27582.10309868
36.06687499	-0.00751477	-0.01486098	-0.02206617	-0.02915550	-0.03615223	-0.04307809	-0.04995360	-0.05679833	-0.06363120	-0.07047068	-0.07733502	-0.08424244	-0.09121145	-0.09826310	-0.10547719	-0.11448315	-0.16829318	-1.41769841	-34.71768667	-928.56444513	-24957.16491012
36.17052808	-0.00749288	-0.01481820	-0.02200325	-0.02907300	-0.03605051	-0.04295732	-0.04981378	-0.05663931	-0.06345268	-0.07027221	-0.07711597	-0.08400203	-0.09094871	-0.09797664	-0.10515877	-0.11395132	-0.16285052	-1.28461729	-31.24607041	-837.68206580	-22576.37194032
36.27428619	-0.00747109	-0.01477562	-0.02194064	-0.02899089	-0.03594925	-0.04283710	-0.04967460	-0.05648104	-0.06327501	-0.07007468	-0.07689798	-0.08376281	-0.09068731	-0.09769170	-0.10484282	-0.11344198	-0.15793566	-1.16493727	-28.11604457	-755.50794582	-20417.51540837
36.37815263	-0.00744941	-0.01473324	-0.02187831	-0.02890915	-0.03584846	-0.04271743	-0.04953607	-0.05632350	-0.06309818	-0.06987810	-0.07668105	-0.08352477	-0.09042722	-0.09740825	-0.10452923	-0.11295295	-0.15349500	-1.05732852	-25.29462112	-681.22457106	-18460.36285893
36.48213081	-0.00742783	-0.01469105	-0.02181627	-0.02882779	-0.03574813	-0.04259831	-0.04939818	-0.05616669	-0.06292216	-0.06968244	-0.07646515	-0.08328789	-0.09016843	-0.09712628	-0.10421790	-0.11248228	-0.14948030	-0.96059102	-22.75194054	-614.08966098	-16686.48627897
36.58622421	-0.00740635	-0.01464906	-0.02175451	-0.02874680	-0.03564825	-0.04247972	-0.04926090	-0.05601059	-0.06274695	-0.06948769	-0.07625028	-0.08305215	-0.08991092	-0.09684576	-0.10390875	-0.11202819	-0.14584819	-0.87364211	-20.46098057	-553.42938466	-15079.10478849
36.69043638	-0.00738497	-0.01460727	-0.02169303	-0.02866617	-0.03554882	-0.04236167	-0.04912424	-0.05585520	-0.06257255	-0.06929384	-0.07603641	-0.08281754	-0.08965467	-0.09656666	-0.10360168	-0.11158912	-0.14255966	-0.79550518	-18.39729138	-498.63217457	-13622.94068559
36.79477093	-0.00736368	-0.01456566	-0.02163182	-0.02858590	-0.03544983	-0.04224413	-0.04898819	-0.05570050	-0.06239892	-0.06910088	-0.07582354	-0.08258404	-0.08939966	-0.09628897	-0.10329661	-0.11116363	-0.13957962	-0.72529947	-16.53875507	-449.14308621	-12304.08773644
36.89923154	-0.00734250	-0.01452424	-0.02157089	-0.02850597	-0.03535127	-0.04212711	-0.04885273	-0.05554648	-0.06222608	-0.06890879	-0.07561165	-0.08235164	-0.08914588	-0.09601265	-0.10299347	-0.11075045	-0.13687653	-0.66223081	-14.86536711	-404.45865680	-11109.89070053
37.00382197	-0.00732141	-0.01448300	-0.02151022	-0.02842640	-0.03525313	-0.04201060	-0.04871786	-0.05539314	-0.06205400	-0.06871756	-0.07540073	-0.08212032	-0.08889330	-0.09573770	-0.10269220	-0.11034844	-0.13442204	-0.60558320	-13.35903789	-364.12222038	-10028.83516948
37.10854605	-0.00730041	-0.01444194	-0.02144982	-0.02834717	-0.03515542	-0.04189458	-0.04858358	-0.05524047	-0.06188267	-0.06852718	-0.07519075	-0.08189006	-0.08864191	-0.09546408	-0.10239274	-0.10995656	-0.13219068	-0.55471130	-12.00341255	-327.71964023	-9050.44687506
37.21340771	-0.00727951	-0.01440106	-0.02138967	-0.02826828	-0.03505812	-0.04177906	-0.04844986	-0.05508844	-0.06171208	-0.06833764	-0.07498172	-0.08166085	-0.08839169	-0.09519178	-0.10209502	-0.10957389	-0.13015955	-0.50903350	-10.78370747	-294.87542291	-8165.19968952
37.31841098	-0.00725870	-0.01436036	-0.02132978	-0.02818972	-0.03496124	-0.04166403	-0.04831671	-0.05493707	-0.06154223	-0.06814892	-0.07477360	-0.08143267	-0.08814262	-0.09492077	-0.10179899	-0.10919961	-0.12830808	-0.46802578	-9.68656196	-265.24918107	-7364.43160051
37.42356003	-0.00723798	-0.01431983	-0.02127015	-0.02811149	-0.03486475	-0.04154947	-0.04818412	-0.05478632	-0.06137310	-0.06796101	-0.07456640	-0.08120550	-0.08789469	-0.09465103	-0.10150460	-0.10883296	-0.12661778	-0.43121606	-8.69990366	-238.53241463	-6640.26799557
37.52885915	-0.00721734	-0.01427947	-0.02121076	-0.02803358	-0.03476866	-0.04143538	-0.04805207	-0.05463621	-0.06120467	-0.06777390	-0.07436009	-0.08097934	-0.08764787	-0.09438255	-0.10121180	-0.10847327	-0.12507208	-0.39817916	-7.81282656	-214.44558255	-5985.55163941
37.63431279	-0.00719680	-0.01423928	-0.02115162	-0.02795599	-0.03467297	-0.04132176	-0.04792056	-0.05448671	-0.06103694	-0.06758758	-0.07415466	-0.08075416	-0.08740216	-0.09411530	-0.10092056	-0.10811995	-0.12365605	-0.36853219	-7.01548043	-192.73543930	-5393.77877197
37.73992556	-0.00717634	-0.01419925	-0.02109271	-0.02787872	-0.03457765	-0.04120859	-0.04778958	-0.05433781	-0.06086990	-0.06740202	-0.07395010	-0.08052995	-0.08715752	-0.09384926	-0.10063082	-0.10777244	-0.12235633	-0.34193046	-6.29897045	-173.17261237	-4859.04079822
37.84570224	-0.00715596	-0.01415939	-0.02103405	-0.02780175	-0.03448272	-0.04109588	-0.04765912	-0.05418951	-0.06070354	-0.06721723	-0.07374638	-0.08030670	-0.08691394	-0.09358441	-0.10034254	-0.10743027	-0.12116091	-0.31806369	-5.65526642	-155.54939914	-4375.97108210
37.95164776	-0.00713567	-0.01411969	-0.02097561	-0.02772508	-0.03438815	-0.04098360	-0.04752917	-0.05404180	-0.06053784	-0.06703319	-0.07354351	-0.08008438	-0.08667142	-0.09332073	-0.10005570	-0.10709299	-0.12005900	-0.29665267	-5.07712025	-139.67776317	-3939.69639730
38.05776724	-0.00711546	-0.01408014	-0.02091741	-0.02764871	-0.03429395	-0.04087175	-0.04739972	-0.05389466	-0.06037279	-0.06684988	-0.07334146	-0.07986298	-0.08642991	-0.09305820	-0.09977025	-0.10676021	-0.11904093	-0.27744618	-4.55799137	-125.38751193	-3545.79262664
38.16406594	-0.00709533	-0.01404075	-0.02085943	-0.02757264	-0.03420011	-0.04076033	-0.04727077	-0.05374809	-0.06020838	-0.06666729	-0.07314022	-0.07964248	-0.08618942	-0.09279680	-0.09948615	-0.10643157	-0.11809804	-0.26021825	-4.09197892	-112.52463952	-3190.24433882
38.27054928	-0.00707528	-0.01400151	-0.02080167	-0.02749685	-0.03410662	-0.04064933	-0.04714230	-0.05360207	-0.06004460	-0.06648541	-0.07293978	-0.07942287	-0.08594992	-0.09253651	-0.09920337	-0.10610675	-0.11722253	-0.24476565	-3.67376045	-100.94981963	-2869.40790610
38.37722286	-0.00705531	-0.01396243	-0.02074413	-0.02742134	-0.03401348	-0.04053874	-0.04701431	-0.05345660	-0.05988144	-0.06630422	-0.07274011	-0.07920413	-0.08571139	-0.09227731	-0.09892189	-0.10578546	-0.11640743	-0.23090567	-3.29853628	-90.53703537	-2579.97785848
38.48409242	-0.00703541	-0.01392348	-0.02068679	-0.02734611	-0.03392068	-0.04042856	-0.04688679	-0.05331167	-0.05971888	-0.06612372	-0.07254121	-0.07898625	-0.08547381	-0.09201917	-0.09864166	-0.10546744	-0.11564648	-0.21847406	-2.96197912	-81.17233378	-2318.95619860
38.59116388	-0.00701559	-0.01388468	-0.02062967	-0.02727115	-0.03382821	-0.04031876	-0.04675973	-0.05316725	-0.05955692	-0.06594389	-0.07234306	-0.07876921	-0.08523718	-0.09176208	-0.09836267	-0.10515246	-0.11493407	-0.20732318	-2.66018844	-72.75269414	-2083.62442697
38.69844335	-0.00699584	-0.01384602	-0.02057276	-0.02719645	-0.03373607	-0.04020936	-0.04663311	-0.05302336	-0.05939555	-0.06576472	-0.07214564	-0.07855299	-0.08500146	-0.09150601	-0.09808487	-0.10484030	-0.11426516	-0.19732041	-2.38964916	-65.18500007	-1871.51804902
38.80593714	-0.00697616	-0.01380750	-0.02051604	-0.02712202	-0.03364425	-0.04010033	-0.04650694	-0.05287996	-0.05923474	-0.06558618	-0.07194895	-0.07833758	-0.08476664	-0.09125095	-0.09780824	-0.10453076	-0.11363526	-0.18834657	-2.14719423	-58.38510627	-1680.40335473
38.91365183	-0.00695655	-0.01376912	-0.02045952	-0.02704784	-0.03355274	-0.03999168	-0.04638119	-0.05273706	-0.05907449	-0.06540828	-0.07175296	-0.07812295	-0.08453270	-0.09099688	-0.09753275	-0.10422367	-0.11304031	-0.18029465	-1.92997086	-52.27699164	-1508.25627772
39.02159424	-0.00693701	-0.01373086	-0.02040319	-0.02697391	-0.03346153	-0.03988339	-0.04625587	-0.05259465	-0.05891479	-0.06523099	-0.07155766	-0.07790910	-0.08429962	-0.09074377	-0.09725838	-0.10391888	-0.11247671	-0.17306854	-1.73540988	-46.79199093	-1353.24315562
39.12977151	-0.00691754	-0.01369274	-0.02034705	-0.02690023	-0.03337063	-0.03977545	-0.04613096	-0.05245270	-0.05875563	-0.06505431	-0.07136304	-0.07769600	-0.08406739	-0.09049160	-0.09698509	-0.10361623	-0.11194120	-0.16658196	-1.56119814	-41.86809793	-1213.70322615
39.23819108	-0.00689814	-0.01365474	-0.02029109	-0.02682678	-0.03328002	-0.03966786	-0.04600646	-0.05231121	-0.05859698	-0.06487821	-0.07116908	-0.07748364	-0.08383598	-0.09024035	-0.09671286	-0.10331559	-0.11143088	-0.16075748	-1.40525346	-37.44933374	-1088.13270576
39.34686079	-0.00687880	-0.01361687	-0.02023531	-0.02675357	-0.03318969	-0.03956061	-0.04588234	-0.05217018	-0.05843885	-0.06470269	-0.07097576	-0.07727201	-0.08360538	-0.08999000	-0.09644167	-0.10301684	-0.11094315	-0.15552561	-1.26570209	-33.48517390	-975.17030934
39.45578882	-0.00685952	-0.01357911	-0.02017971	-0.02668058	-0.03309964	-0.03945369	-0.04575861	-0.05202958	-0.05828121	-0.06452772	-0.07078307	-0.07706107	-0.08337556	-0.08974053	-0.09617147	-0.10271987	-0.11047568	-0.15082401	-1.14085826	-29.93002905	-873.58408036
39.56498372	-0.00684030	-0.01354148	-0.02012427	-0.02660781	-0.03300986	-0.03934709	-0.04563525	-0.05188941	-0.05812406	-0.06435330	-0.07059098	-0.07685081	-0.08314650	-0.08949191	-0.09590225	-0.10242458	-0.11002637	-0.14659677	-1.02920572	-26.74277413	-782.25941244
39.67445448	-0.00682114	-0.01350395	-0.02006901	-0.02653526	-0.03292035	-0.03924080	-0.04551225	-0.05174965	-0.05796737	-0.06417941	-0.07039950	-0.07664123	-0.08291819	-0.08924413	-0.09563397	-0.10213086	-0.10959335	-0.14279378	-0.92938109	-23.88632140	-700.18815371
39.78421044	-0.00680204	-0.01346654	-0.02001390	-0.02646292	-0.03283109	-0.03913481	-0.04538960	-0.05161029	-0.05781114	-0.06400603	-0.07020858	-0.07643228	-0.08269060	-0.08899715	-0.09536662	-0.10183864	-0.10917495	-0.13937008	-0.84015877	-21.32723339	-626.45869559
39.89426139	-0.00678300	-0.01342923	-0.01995894	-0.02639077	-0.03274207	-0.03902911	-0.04526729	-0.05147132	-0.05765534	-0.06383315	-0.07001823	-0.07622396	-0.08246371	-0.08875095	-0.09510016	-0.10154782	-0.10876967	-0.13628542	-0.76043730	-19.03537188	-560.24695780
40.00461752	-0.00676401	-0.01339203	-0.01990414	-0.02631882	-0.03265329	-0.03892370	-0.04514531	-0.05133272	-0.05749998	-0.06366074	-0.06982841	-0.07601625	-0.08223749	-0.08850551	-0.09483455	-0.10125834	-0.10837617	-0.13350372	-0.68922707	-16.98357982	-500.80818968
40.11528949	-0.00674507	-0.01335493	-0.01984948	-0.02624706	-0.03256475	-0.03881856	-0.04502365	-0.05119449	-0.05734502	-0.06348880	-0.06963912	-0.07580912	-0.08201193	-0.08826081	-0.09456979	-0.10097011	-0.10799323	-0.13099265	-0.62563921	-15.14739297	-447.46951634
40.22628842	-0.00672618	-0.01331792	-0.01979496	-0.02617548	-0.03247642	-0.03871368	-0.04490228	-0.05105660	-0.05719046	-0.06331731	-0.06945033	-0.07560255	-0.08178701	-0.08801682	-0.09430582	-0.10068307	-0.10761977	-0.12872328	-0.56887551	-13.50477880	-399.62316494
40.33762598	-0.00670734	-0.01328101	-0.01974057	-0.02610407	-0.03238831	-0.03860905	-0.04478121	-0.05091905	-0.05703628	-0.06314625	-0.06926202	-0.07539653	-0.08156269	-0.08777351	-0.09404263	-0.10039716	-0.10725484	-0.12666969	-0.51821938	-12.03589997	-356.72031218
40.44931443	-0.00668854	-0.01324418	-0.01968631	-0.02603283	-0.03230040	-0.03850466	-0.04466042	-0.05078182	-0.05688246	-0.06297559	-0.06907417	-0.07519102	-0.08133895	-0.08753085	-0.09378019	-0.10011231	-0.10689755	-0.12480870	-0.47302768	-10.72290044	-318.26549954
40.56136671	-0.00666979	-0.01320744	-0.01963217	-0.02596174	-0.03221268	-0.03840050	-0.04453990	-0.05064489	-0.05672899	-0.06280533	-0.06888677	-0.07498602	-0.08111578	-0.08728882	-0.09351846	-0.09982846	-0.10654714	-0.12311955	-0.43272334	-9.54971193	-283.81156649
40.67379648	-0.00665109	-0.01317078	-0.01957815	-0.02589081	-0.03212515	-0.03829656	-0.04441962	-0.05050825	-0.05657585	-0.06263544	-0.06869978	-0.07478148	-0.08089313	-0.08704739	-0.09325741	-0.09954556	-0.10620290	-0.12158367	-0.39678872	-8.50187901	-252.95505623
40.78661825	-0.00663242	-0.01313420	-0.01952424	-0.02582001	-0.03203779	-0.03819282	-0.04429959	-0.05037189	-0.05642302	-0.06246590	-0.06851319	-0.07457740	-0.08067100	-0.08680654	-0.09299701	-0.09926355	-0.10586419	-0.12018445	-0.36475962	-7.56640098	-225.33205124
40.89984744	-0.00661379	-0.01309768	-0.01947043	-0.02574936	-0.03195059	-0.03808928	-0.04417978	-0.05023578	-0.05627048	-0.06229670	-0.06832698	-0.07437374	-0.08044934	-0.08656622	-0.09273722	-0.09898238	-0.10553047	-0.11890705	-0.33621989	-6.73158912	-200.61439931
41.01350046	-0.00659520	-0.01306124	-0.01941672	-0.02567882	-0.03186354	-0.03798591	-0.04406017	-0.05009991	-0.05611822	-0.06212780	-0.06814112	-0.07417047	-0.08022812	-0.08632641	-0.09247801	-0.09870198	-0.10520120	-0.11773819	-0.31079658	-5.98693759	-178.50629372
41.12759480	-0.00657663	-0.01302486	-0.01936310	-0.02560840	-0.03177663	-0.03788271	-0.04394076	-0.04996426	-0.05596620	-0.06195919	-0.06795558	-0.07396757	-0.08000733	-0.08608707	-0.09221934	-0.09842231	-0.10487594	-0.11666599	-0.28815556	-5.32300690	-158.74117390
41.24214907	-0.00655810	-0.01298853	-0.01930955	-0.02553808	-0.03168985	-0.03777966	-0.04382152	-0.04982881	-0.05581441	-0.06179084	-0.06777034	-0.07376501	-0.07978692	-0.08584817	-0.09196118	-0.09814330	-0.10455425	-0.11567986	-0.26799758	-4.73131857	-141.07891623
41.35718311	-0.00653960	-0.01295225	-0.01925609	-0.02546786	-0.03160319	-0.03767675	-0.04370244	-0.04969354	-0.05566283	-0.06162272	-0.06758536	-0.07356276	-0.07956686	-0.08560966	-0.09170347	-0.09786491	-0.10423578	-0.11477031	-0.25005473	-4.20425987	-125.30328726
41.47271805	-0.00652112	-0.01291602	-0.01920268	-0.02539771	-0.03151662	-0.03757395	-0.04358350	-0.04955843	-0.05551143	-0.06145482	-0.06740063	-0.07336078	-0.07934711	-0.08537153	-0.09144619	-0.09758708	-0.10392016	-0.11392890	-0.23408721	-3.73499788	-111.21963461
41.58877639	-0.00650266	-0.01287983	-0.01914933	-0.02532764	-0.03143014	-0.03747125	-0.04346467	-0.04942346	-0.05536019	-0.06128709	-0.06721610	-0.07315904	-0.07912764	-0.08513371	-0.09118927	-0.09730975	-0.10360709	-0.11314805	-0.21988049	-3.31740161	-98.65279340
41.70538213	-0.00648422	-0.01284367	-0.01909603	-0.02525763	-0.03134373	-0.03736864	-0.04334594	-0.04928859	-0.05520908	-0.06111951	-0.06703175	-0.07295750	-0.07890841	-0.08489617	-0.09093269	-0.09703286	-0.10329627	-0.11242102	-0.20724269	-2.94597184	-87.44518860
41.82256090	-0.00646579	-0.01280754	-0.01904276	-0.02518766	-0.03125737	-0.03726609	-0.04322728	-0.04915382	-0.05505807	-0.06095205	-0.06684754	-0.07275613	-0.07868938	-0.08465886	-0.09067638	-0.09675635	-0.10298745	-0.11174179	-0.19600225	-2.61577763	-77.45511570
41.94034014	-0.00644738	-0.01277143	-0.01898952	-0.02511773	-0.03117105	-0.03716358	-0.04310868	-0.04901910	-0.05490713	-0.06078468	-0.06666343	-0.07255489	-0.07847049	-0.08442174	-0.09042030	-0.09648016	-0.10268038	-0.11110498	-0.18600583	-2.32239901	-68.55518387
42.05874934	-0.00642897	-0.01273532	-0.01893629	-0.02504781	-0.03108475	-0.03706110	-0.04299010	-0.04888441	-0.05475623	-0.06061736	-0.06647939	-0.07235373	-0.07825172	-0.08418476	-0.09016439	-0.09620423	-0.10237483	-0.11050578	-0.17711640	-2.06187540	-60.63090749
42.17782031	-0.00641056	-0.01269923	-0.01888307	-0.02497789	-0.03099845	-0.03695861	-0.04287152	-0.04874973	-0.05460533	-0.06045005	-0.06629537	-0.07215260	-0.07803300	-0.08394785	-0.08990860	-0.09592849	-0.10207058	-0.10993991	-0.16921158	-1.83065898	-53.57943295
42.29758747	-0.00639215	-0.01266312	-0.01882983	-0.02490796	-0.03091213	-0.03685610	-0.04275291	-0.04861501	-0.05445441	-0.06028272	-0.06611133	-0.07195147	-0.07781429	-0.08371097	-0.08965285	-0.09565286	-0.10176745	-0.10940353	-0.16218206	-1.62557285	-47.30838859
42.41808821	-0.00637374	-0.01262700	-0.01877657	-0.02483799	-0.03082576	-0.03675353	-0.04263424	-0.04848023	-0.05430341	-0.06011531	-0.06592722	-0.07175027	-0.07759552	-0.08347405	-0.08939709	-0.09537727	-0.10146523	-0.10889322	-0.15593029	-1.44377321	-41.73484659
42.53936330	-0.00635531	-0.01259086	-0.01872328	-0.02476797	-0.03073933	-0.03665089	-0.04251547	-0.04834535	-0.05415230	-0.05994778	-0.06574299	-0.07154895	-0.07737664	-0.08323703	-0.08914125	-0.09510164	-0.10116374	-0.10840592	-0.15036922	-1.28271551	-36.78438627
42.66145725	-0.00633687	-0.01255468	-0.01866992	-0.02469787	-0.03065280	-0.03654813	-0.04239658	-0.04821032	-0.05400104	-0.05978009	-0.06555858	-0.07134745	-0.07715758	-0.08299983	-0.08888523	-0.09482588	-0.10086279	-0.10793888	-0.14542119	-1.14012384	-32.39024895
42.78441881	-0.00631840	-0.01251846	-0.01861650	-0.02462768	-0.03056615	-0.03644522	-0.04227752	-0.04807510	-0.05384956	-0.05961217	-0.06537394	-0.07114571	-0.07693826	-0.08276238	-0.08862896	-0.09454990	-0.10056222	-0.10748966	-0.14101696	-1.01396349	-28.49257535
42.90830141	-0.00629991	-0.01248217	-0.01856298	-0.02455736	-0.03047935	-0.03634214	-0.04215825	-0.04793964	-0.05369782	-0.05944397	-0.06518899	-0.07094364	-0.07671861	-0.08252458	-0.08837235	-0.09427359	-0.10026184	-0.10705606	-0.13709482	-0.90241621	-25.03771711
43.03316371	-0.00628138	-0.01244581	-0.01850935	-0.02448690	-0.03039236	-0.03623882	-0.04203872	-0.04780389	-0.05354576	-0.05927541	-0.06500366	-0.07074117	-0.07649854	-0.08228635	-0.08811530	-0.09399685	-0.09996148	-0.10663609	-0.13359978	-0.80385796	-21.97761493
43.15907019	-0.00626280	-0.01240936	-0.01845559	-0.02441625	-0.03030514	-0.03613525	-0.04191887	-0.04766779	-0.05339332	-0.05910643	-0.06481788	-0.07053822	-0.07627796	-0.08204758	-0.08785769	-0.09371955	-0.09966094	-0.10622798	-0.13048288	-0.71683884	-19.26923674
43.28609187	-0.00624417	-0.01237280	-0.01840166	-0.02434539	-0.03021766	-0.03603135	-0.04179867	-0.04753128	-0.05324041	-0.05893695	-0.06463155	-0.07033469	-0.07605676	-0.08180817	-0.08759940	-0.09344157	-0.09936006	-0.10583012	-0.12770051	-0.64006501	-16.87406977
43.41430711	-0.00622547	-0.01233611	-0.01834755	-0.02427428	-0.03012987	-0.03592709	-0.04167804	-0.04739429	-0.05308697	-0.05876689	-0.06444459	-0.07013047	-0.07583483	-0.08156798	-0.08734032	-0.09316275	-0.09905862	-0.10544105	-0.12521388	-0.57238245	-14.75766159
43.54380274	-0.00620671	-0.01229928	-0.01829321	-0.02420288	-0.03004172	-0.03582240	-0.04155691	-0.04725673	-0.05293291	-0.05859614	-0.06425688	-0.06992545	-0.07561205	-0.08132690	-0.08708028	-0.09288296	-0.09875642	-0.10505945	-0.12298846	-0.51276226	-12.88920559
43.67467528	-0.00618785	-0.01226228	-0.01823863	-0.02413115	-0.02995316	-0.03571721	-0.04143522	-0.04711854	-0.05277813	-0.05842460	-0.06406832	-0.06971951	-0.07538828	-0.08108476	-0.08681913	-0.09260200	-0.09845326	-0.10468412	-0.12099352	-0.46028752	-11.24116686
43.80703255	-0.00616890	-0.01222509	-0.01818376	-0.02405903	-0.02986412	-0.03561147	-0.04131287	-0.04697960	-0.05262252	-0.05825215	-0.06387877	-0.06951250	-0.07516337	-0.08084140	-0.08655669	-0.09231970	-0.09814889	-0.10431392	-0.11920175	-0.41414142	-9.78894518
43.94099561	-0.00614984	-0.01218767	-0.01812855	-0.02398648	-0.02977454	-0.03550508	-0.04118978	-0.04683982	-0.05246598	-0.05807867	-0.06368809	-0.06930427	-0.07493715	-0.08059665	-0.08629277	-0.09203584	-0.09784305	-0.10394782	-0.11758882	-0.37359667	-8.51057187
44.07670106	-0.00613065	-0.01215000	-0.01807297	-0.02391343	-0.02968435	-0.03539795	-0.04106584	-0.04669908	-0.05230836	-0.05790400	-0.06349612	-0.06909464	-0.07470942	-0.08035029	-0.08602714	-0.09175017	-0.09753548	-0.10358485	-0.11613310	-0.33800596	-7.38643745
44.21430382	-0.00611132	-0.01211204	-0.01801696	-0.02383981	-0.02959345	-0.03528999	-0.04094093	-0.04655725	-0.05214952	-0.05772799	-0.06330267	-0.06888342	-0.07447997	-0.08010209	-0.08575955	-0.09146243	-0.09722586	-0.10322407	-0.11481535	-0.30679347	-6.39904747
44.35398036	-0.00609181	-0.01207375	-0.01796046	-0.02376555	-0.02950175	-0.03518108	-0.04081492	-0.04641416	-0.05198928	-0.05755043	-0.06310755	-0.06867037	-0.07424856	-0.07985178	-0.08548971	-0.09117231	-0.09691384	-0.10286458	-0.11361841	-0.27944726	-5.53280377
44.49593245	-0.00607212	-0.01203509	-0.01790340	-0.02369055	-0.02940914	-0.03507108	-0.04068765	-0.04626965	-0.05182745	-0.05737113	-0.06291050	-0.06845524	-0.07401491	-0.07959907	-0.08521731	-0.09087946	-0.09659904	-0.10250550	-0.11252701	-0.25551251	-4.77380837
44.64039153	-0.00605221	-0.01199599	-0.01784570	-0.02361470	-0.02931549	-0.03495985	-0.04055896	-0.04612352	-0.05166382	-0.05718982	-0.06271127	-0.06823773	-0.07377869	-0.07934360	-0.08494196	-0.09058348	-0.09628101	-0.10214595	-0.11152752	-0.23458536	-4.10968782
44.78762379	-0.00603205	-0.01195640	-0.01778728	-0.02353790	-0.02922066	-0.03484721	-0.04042864	-0.04597555	-0.05149812	-0.05700623	-0.06250953	-0.06801751	-0.07353954	-0.07908499	-0.08466325	-0.09028392	-0.09595926	-0.10178502	-0.11060776	-0.21630755	-3.52943537
44.93793608	-0.00601160	-0.01191626	-0.01772803	-0.02346001	-0.02912447	-0.03473296	-0.04029646	-0.04582546	-0.05133006	-0.05682004	-0.06230495	-0.06779419	-0.07329704	-0.07882277	-0.08438069	-0.08998025	-0.09563321	-0.10142179	-0.10975684	-0.20036149	-3.02326905
45.09168294	-0.00599084	-0.01187547	-0.01766783	-0.02338087	-0.02902674	-0.03461688	-0.04016216	-0.04567297	-0.05115931	-0.05663087	-0.06209711	-0.06756733	-0.07305072	-0.07855644	-0.08409371	-0.08967188	-0.09530222	-0.10105527	-0.10896497	-0.18646587	-2.58250367
45.24927501	-0.00596970	-0.01183395	-0.01760655	-0.02330031	-0.02892725	-0.03449870	-0.04002543	-0.04551772	-0.05098548	-0.05643830	-0.06188554	-0.06733641	-0.07280000	-0.07828540	-0.08380168	-0.08935811	-0.09496554	-0.10068444	-0.10822331	-0.17437171	-2.19943516
45.41118931	-0.00594813	-0.01179160	-0.01754403	-0.02321811	-0.02882574	-0.03437812	-0.03988593	-0.04535933	-0.05080813	-0.05624184	-0.06166971	-0.06710085	-0.07254427	-0.07800894	-0.08350386	-0.08903815	-0.09462231	-0.10030814	-0.10752386	-0.16385878	-1.86723589
45.57798201	-0.00592608	-0.01174828	-0.01748009	-0.02313404	-0.02872191	-0.03425480	-0.03974324	-0.04519732	-0.05062675	-0.05604091	-0.06144898	-0.06685996	-0.07228277	-0.07772628	-0.08319937	-0.08871107	-0.09427154	-0.09992514	-0.10685932	-0.15473236	-1.57985986
45.75030448	-0.00590347	-0.01170387	-0.01741451	-0.02304782	-0.02861543	-0.03412831	-0.03959690	-0.04503117	-0.05044072	-0.05583485	-0.06122262	-0.06661295	-0.07201465	-0.07743648	-0.08288724	-0.08837582	-0.09391208	-0.09953403	-0.10622293	-0.14682033	-1.33195682
45.92892382	-0.00588021	-0.01165818	-0.01734706	-0.02295913	-0.02850588	-0.03399819	-0.03944635	-0.04486025	-0.05024936	-0.05562288	-0.06098979	-0.06635889	-0.07173889	-0.07713846	-0.08256628	-0.08803112	-0.09354258	-0.09913324	-0.10560838	-0.13997050	-1.11879462
46.11474943	-0.00585621	-0.01161102	-0.01727744	-0.02286758	-0.02839281	-0.03386387	-0.03929095	-0.04468381	-0.05005183	-0.05540410	-0.06074948	-0.06609669	-0.07145432	-0.07683094	-0.08223513	-0.08767553	-0.09316149	-0.09872097	-0.10500968	-0.13404825	-0.93618908
46.30886784	-0.00583135	-0.01156217	-0.01720530	-0.02277272	-0.02827564	-0.03372469	-0.03912993	-0.04450100	-0.04984716	-0.05517742	-0.06050052	-0.06582506	-0.07115954	-0.07651242	-0.08189216	-0.08730729	-0.09276692	-0.09829511	-0.10442102	-0.12893434	-0.78044084
46.51258908	-0.00580548	-0.01151134	-0.01713025	-0.02267401	-0.02815372	-0.03357986	-0.03896236	-0.04431075	-0.04963419	-0.05494155	-0.06024147	-0.06554245	-0.07085288	-0.07618109	-0.08153544	-0.08692434	-0.09235666	-0.09785319	-0.10383664	-0.12452295	-0.64827845
46.72750940	-0.00577844	-0.01145820	-0.01705177	-0.02257080	-0.02802624	-0.03342841	-0.03878714	-0.04411183	-0.04941150	-0.05469493	-0.05997063	-0.06524700	-0.07053230	-0.07583477	-0.08116262	-0.08652415	-0.09192804	-0.09739227	-0.10325062	-0.12071988	-0.53680727
46.95559784	-0.00575002	-0.01140233	-0.01696926	-0.02246229	-0.02789220	-0.03326918	-0.03860292	-0.04390268	-0.04917738	-0.05443565	-0.05968591	-0.06493643	-0.07019535	-0.07547079	-0.08077084	-0.08610368	-0.09147776	-0.09690878	-0.10265674	-0.11744089	-0.44346332
47.19931883	-0.00571995	-0.01134324	-0.01688198	-0.02234749	-0.02775038	-0.03310071	-0.03840800	-0.04368139	-0.04892967	-0.05416135	-0.05938472	-0.06460792	-0.06983897	-0.07508586	-0.08035657	-0.08565912	-0.09100179	-0.09639834	-0.10204820	-0.11461009	-0.36597162
47.46181116	-0.00568792	-0.01128027	-0.01678898	-0.02222515	-0.02759925	-0.03292116	-0.03820027	-0.04344557	-0.04866571	-0.05386906	-0.05906379	-0.06425790	-0.06945930	-0.07467583	-0.07991533	-0.08518570	-0.09049501	-0.09585545	-0.10141724	-0.11215842	-0.30230812
47.74715914	-0.00565350	-0.01121261	-0.01668903	-0.02209367	-0.02743682	-0.03272819	-0.03797701	-0.04319212	-0.04838201	-0.05355493	-0.05871891	-0.06388180	-0.06905138	-0.07423534	-0.07944139	-0.08467726	-0.08995086	-0.09527305	-0.10075470	-0.11002204	-0.25066495
48.06082266	-0.00561615	-0.01113917	-0.01658052	-0.02195093	-0.02726047	-0.03251867	-0.03773460	-0.04291693	-0.04807400	-0.05321391	-0.05834452	-0.06347356	-0.06860864	-0.07375732	-0.07892714	-0.08412568	-0.08936065	-0.09464187	-0.10004920	-0.10814058	-0.20941806
48.41035986	-0.00557510	-0.01105844	-0.01646125	-0.02179402	-0.02706660	-0.03228834	-0.03746811	-0.04261440	-0.04773541	-0.05283904	-0.05793301	-0.06302489	-0.06812212	-0.07323210	-0.07836221	-0.08351985	-0.08871253	-0.09394921	-0.09928593	-0.10645487	-0.17709714
48.80673595	-0.00552927	-0.01096830	-0.01632806	-0.02161877	-0.02685006	-0.03203106	-0.03717043	-0.04227649	-0.04735722	-0.05242037	-0.05747346	-0.06252388	-0.06757892	-0.07264579	-0.07773167	-0.08284380	-0.08798946	-0.09317691	-0.09844437	-0.10490383	-0.15235678
49.26695399	-0.00547698	-0.01086546	-0.01617608	-0.02141878	-0.02660294	-0.03173743	-0.03683071	-0.04189085	-0.04692563	-0.05194261	-0.05694910	-0.06195230	-0.06695929	-0.07197709	-0.07701268	-0.08207307	-0.08716535	-0.09229716	-0.09749387	-0.10341903	-0.13394743
49.82024028	-0.00541541	-0.01074433	-0.01599703	-0.02118315	-0.02631175	-0.03139144	-0.03643039	-0.04143643	-0.04641711	-0.05137972	-0.05633138	-0.06127904	-0.06622956	-0.07118972	-0.07616628	-0.08116601	-0.08619573	-0.09126260	-0.09638311	-0.10191284	-0.12068077
50.52707735	-0.00533870	-0.01059337	-0.01577387	-0.02088942	-0.02594874	-0.03096008	-0.03593128	-0.04086989	-0.04578314	-0.05067805	-0.05556146	-0.06044003	-0.06532036	-0.07020894	-0.07511226	-0.08003678	-0.08498904	-0.08997571	-0.09500757	-0.10024314	-0.11136394
51.58710116	-0.00522736	-0.01037421	-0.01544979	-0.02046280	-0.02542141	-0.03033339	-0.03520617	-0.04004682	-0.04486219	-0.04965888	-0.05444334	-0.05922186	-0.06400063	-0.06878577	-0.07358336	-0.07839947	-0.08324022	-0.08811177	-0.09302126	-0.09800997	-0.10445003
52.97648482	-0.00508805	-0.01009989	-0.01504405	-0.01992855	-0.02476096	-0.02954847	-0.03429796	-0.03901599	-0.04370892	-0.04838286	-0.05304380	-0.05769756	-0.06234987	-0.06700639	-0.07167274	-0.07635452	-0.08105732	-0.08578681	-0.09054869	-0.09534895	-0.10022434
54.49966149	-0.00494437	-0.00981686	-0.01462530	-0.01937703	-0.02407904	-0.02873794	-0.03336006	-0.03795146	-0.04251800	-0.04706532	-0.05159892	-0.05612419	-0.06064638	-0.06517071	-0.06970232	-0.07424635	-0.07880792	-0.08339218	-0.08800433	-0.09264962	-0.09733047
56.46295435	-0.00476904	-0.00947124	-0.01411362	-0.01870278	-0.02324498	-0.02774619	-0.03221212	-0.03664824	-0.04105985	-0.04545205	-0.04982984	-0.05419808	-0.05856157	-0.06292501	-0.06729310	-0.07167050	-0.07606186	-0.08047188	-0.08490529	-0.08936690	-0.09386343
58.42624722	-0.00461043	-0.00915867	-0.01365108	-0.01809368	-0.02249218	-0.02685206	-0.03117854	-0.03547665	-0.03975124	-0.04400698	-0.04824840	-0.05247990	-0.05670575	-0.06093006	-0.06515686	-0.06939001	-0.07363325	-0.07789015	-0.08216411	-0.08645831	-0.09077454
59.55581991	-0.00452097	-0.00898194	-0.01338884	-0.01774732	-0.02206271	-0.02634010	-0.03058435	-0.03480012	-0.03899191	-0.04316405	-0.04732078	-0.05146620	-0.05560438	-0.05973934	-0.06387511	-0.06801578	-0.07216552	-0.07632872	-0.08051000	-0.08471436	-0.08894707
60.68539260	-0.00443609	-0.00881447	-0.01314080	-0.01742043	-0.02165846	-0.02585978	-0.03002906	-0.03417081	-0.03828939	-0.04238904	-0.04647389	-0.05054797	-0.05461524	-0.05867959	-0.06274481	-0.06681462	-0.07089261	-0.07498218	-0.07908647	-0.08320827	-0.08734976
62.25794698	-0.00432222	-0.00858969	-0.01280762	-0.01698095	-0.02111438	-0.02521240	-0.02927927	-0.03331910	-0.03733583	-0.04133320	-0.04531485	-0.04928425	-0.05324479	-0.05719974	-0.06115237	-0.06510599	-0.06906415	-0.07303085	-0.07701094	-0.08101070	-0.08503870
63.59819894	-0.00423108	-0.00840974	-0.01254088	-0.01662916	-0.02067902	-0.02469473	-0.02868038	-0.03263996	-0.03657732	-0.04049627	-0.04440056	-0.04829395	-0.05218018	-0.05606304	-0.05994632	-0.06383371	-0.06772863	-0.07163384	-0.07555071	-0.07947808	-0.08341024
64.93845089	-0.00414273	-0.00823520	-0.01228202	-0.01628753	-0.02025591	-0.02419112	-0.02809697	-0.03197709	-0.03583497	-0.03967392	-0.04349708	-0.04730739	-0.05110760	-0.05490017	-0.05868739	-0.06247142	-0.06625456	-0.07003989	-0.07383250	-0.07764179	-0.08148560
66.24233908	-0.00406060	-0.00807296	-0.01204140	-0.01597006	-0.01986287	-0.02372360	-0.02755591	-0.03136331	-0.03514926	-0.03891712	-0.04267028	-0.04641219	-0.05014638	-0.05387663	-0.05760697	-0.06134166	-0.06508497	-0.06884044	-0.07260912	-0.07638595	-0.08015253
67.46855505	-0.00398621	-0.00792594	-0.01182329	-0.01568214	-0.01950624	-0.02329913	-0.02706425	-0.03080488	-0.03452418	-0.03822518	-0.04191076	-0.04558361	-0.04924619	-0.05290063	-0.05654865	-0.06019154	-0.06383024	-0.06746605	-0.07110240	-0.07474916	-0.07843198
68.65908114	-0.00391653	-0.00778821	-0.01161893	-0.01541238	-0.01917211	-0.02290152	-0.02660387	-0.03028233	-0.03393995	-0.03757973	-0.04120462	-0.04481758	-0.04842161	-0.05201991	-0.05561594	-0.05921359	-0.06281717	-0.06643098	-0.07005786	-0.07369493	-0.07732349
69.91879866	-0.00384533	-0.00764744	-0.01141001	-0.01513655	-0.01883040	-0.02249480	-0.02613283	-0.02974748	-0.03334164	-0.03691807	-0.04047946	-0.04402836	-0.04756713	-0.05109789	-0.05462238	-0.05814173	-0.06165644	-0.06516659	-0.06867337	-0.07218404	-0.07572497
71.21916306	-0.00377453	-0.00750744	-0.01120221	-0.01486215	-0.01849044	-0.02209014	-0.02566418	-0.02921540	-0.03274657	-0.03626035	-0.03975938	-0.04324629	-0.04672375	-0.05019460	-0.05366203	-0.05712988	-0.06060286	-0.06408650	-0.06758555	-0.07109779	-0.07459564
72.50460420	-0.00370710	-0.00737407	-0.01100420	-0.01460064	-0.01816639	-0.02170437	-0.02521736	-0.02870805	-0.03217904	-0.03563286	-0.03907194	-0.04249862	-0.04591505	-0.04932319	-0.05272452	-0.05611974	-0.05950838	-0.06288865	-0.06625888	-0.06962466	-0.07302269
73.73390026	-0.00364485	-0.00725091	-0.01082133	-0.01435908	-0.01786705	-0.02134798	-0.02480454	-0.02823930	-0.03165475	-0.03505331	-0.03843734	-0.04180919	-0.04517121	-0.04852585	-0.05187587	-0.05522465	-0.05857666	-0.06193788	-0.06531482	-0.06870799	-0.07208705
74.97010356	-0.00358427	-0.00713106	-0.01064333	-0.01412393	-0.01757560	-0.02100096	-0.02440255	-0.02778282	-0.03114414	-0.03448881	-0.03781906	-0.04113706	-0.04444486	-0.04774438	-0.05103723	-0.05432440	-0.05760582	-0.06087973	-0.06414320	-0.06739808	-0.07067660
76.24407467	-0.00352391	-0.00701160	-0.01046589	-0.01388949	-0.01728500	-0.02065492	-0.02400167	-0.02732758	-0.03063492	-0.03392589	-0.03720262	-0.04046723	-0.04372181	-0.04696850	-0.05020965	-0.05344811	-0.05668782	-0.05993457	-0.06319593	-0.06647551	-0.06974384
77.54897745	-0.00346416	-0.00689333	-0.01029019	-0.01365732	-0.01699718	-0.02031216	-0.02360456	-0.02687661	-0.03013045	-0.03336819	-0.03659185	-0.03980342	-0.04300478	-0.04619772	-0.04938377	-0.05256388	-0.05573774	-0.05890279	-0.06205378	-0.06518878	-0.06834433
78.82549855	-0.00340768	-0.00678150	-0.01012403	-0.01343772	-0.01672491	-0.01998790	-0.02322886	-0.02644992	-0.02965315	-0.03284053	-0.03601402	-0.03917553	-0.04232695	-0.04547018	-0.04860731	-0.05174087	-0.05487454	-0.05801438	-0.06116972	-0.06434781	-0.06751578
80.08229612	-0.00335382	-0.00667486	-0.00996555	-0.01322824	-0.01646518	-0.01967853	-0.02287039	-0.02604279	-0.02919769	-0.03233701	-0.03546261	-0.03857630	-0.04167983	-0.04477488	-0.04786295	-0.05094511	-0.05402136	-0.05708939	-0.06014331	-0.06317785	-0.06622597
81.34647536	-0.00330132	-0.00657090	-0.00981104	-0.01302399	-0.01621189	-0.01937682	-0.02252077	-0.02564569	-0.02875345	-0.03184590	-0.03492480	-0.03799191	-0.04104893	-0.04409759	-0.04713966	-0.05017726	-0.05321337	-0.05625314	-0.05930551	-0.06238003	-0.06544976
82.64581974	-0.00324904	-0.00646734	-0.00965711	-0.01282048	-0.01595950	-0.01907615	-0.02217233	-0.02524991	-0.02831068	-0.03135640	-0.03438876	-0.03740942	-0.04042000	-0.04342207	-0.04641704	-0.04940604	-0.05238926	-0.05536462	-0.05832572	-0.06126415	-0.06420967
83.94949344	-0.00319825	-0.00636671	-0.00950751	-0.01262267	-0.01571415	-0.01878383	-0.02183356	-0.02486510	-0.02788016	-0.03088044	-0.03386754	-0.03684307	-0.03980860	-0.04276567	-0.04571589	-0.04866110	-0.05160400	-0.05454953	-0.05750750	-0.06049107	-0.06347384
85.24096295	-0.00314947	-0.00627007	-0.00936381	-0.01243264	-0.01547843	-0.01850298	-0.02150804	-0.02449532	-0.02746645	-0.03042304	-0.03336666	-0.03629882	-0.03922100	-0.04213466	-0.04504114	-0.04794154	-0.05083617	-0.05372310	-0.05659533	-0.05944115	-0.06228750
86.52023366	-0.00310260	-0.00617719	-0.00922569	-0.01224997	-0.01525181	-0.01823294	-0.02119505	-0.02413975	-0.02706863	-0.02998321	-0.03288501	-0.03577547	-0.03865604	-0.04152813	-0.04439317	-0.04725277	-0.05010915	-0.05296653	-0.05583406	-0.05872654	-0.06162322
87.81723998	-0.00305647	-0.00608576	-0.00908971	-0.01207011	-0.01502866	-0.01796703	-0.02088681	-0.02378957	-0.02667681	-0.02955002	-0.03241062	-0.03526002	-0.03809959	-0.04093066	-0.04375449	-0.04657220	-0.04938428	-0.05218932	-0.05498091	-0.05774589	-0.06050496
89.13046281	-0.00301114	-0.00599591	-0.00895607	-0.01189332	-0.01480931	-0.01770561	-0.02058377	-0.02344527	-0.02629158	-0.02912409	-0.03194419	-0.03475323	-0.03755251	-0.04034333	-0.04312701	-0.04590495	-0.04867907	-0.05145312	-0.05423603	-0.05704472	-0.05986282
90.44915649	-0.00296696	-0.00590833	-0.00882578	-0.01172095	-0.01459541	-0.01745068	-0.02028822	-0.02310948	-0.02591584	-0.02870865	-0.03148924	-0.03425890	-0.03701888	-0.03977043	-0.04251471	-0.04525278	-0.04798520	-0.05071070	-0.05342262	-0.05610496	-0.05877430
91.75570855	-0.00292445	-0.00582405	-0.00870039	-0.01155505	-0.01438952	-0.01720527	-0.02000370	-0.02278620	-0.02555409	-0.02830867	-0.03105122	-0.03378297	-0.03650514	-0.03921892	-0.04192550	-0.04462613	-0.04732250	-0.05001788	-0.05272084	-0.05545005	-0.05819417
93.06438177	-0.00288307	-0.00574199	-0.00857830	-0.01139349	-0.01418901	-0.01696625	-0.01972657	-0.02247130	-0.02520171	-0.02791904	-0.03062453	-0.03331935	-0.03600469	-0.03868166	-0.04135138	-0.04401485	-0.04667271	-0.04932407	-0.05196293	-0.05457249	-0.05716316
94.38357658	-0.00284253	-0.00566158	-0.00845864	-0.01123514	-0.01399246	-0.01673194	-0.01945489	-0.02216258	-0.02485622	-0.02753703	-0.03020618	-0.03286480	-0.03551403	-0.03815495	-0.04078867	-0.04341631	-0.04603931	-0.04866049	-0.05128766	-0.05394022	-0.05661258
95.71709303	-0.00280269	-0.00558256	-0.00834103	-0.01107948	-0.01379923	-0.01650158	-0.01918777	-0.02185901	-0.02451650	-0.02716139	-0.02979479	-0.03241781	-0.03503153	-0.03763700	-0.04023524	-0.04282721	-0.04541356	-0.04799360	-0.05056153	-0.05309886	-0.05561040
97.04804164	-0.00276403	-0.00550586	-0.00822688	-0.01092838	-0.01361166	-0.01627794	-0.01892842	-0.02156428	-0.02418666	-0.02679665	-0.02939534	-0.03198380	-0.03456305	-0.03713412	-0.03969800	-0.04225574	-0.04480860	-0.04735908	-0.04991472	-0.05249653	-0.05510455
98.37667325	-0.00272648	-0.00543137	-0.00811599	-0.01078160	-0.01342942	-0.01606064	-0.01867643	-0.02127789	-0.02386612	-0.02644220	-0.02900716	-0.03156202	-0.03410778	-0.03664541	-0.03917586	-0.04170004	-0.04421861	-0.04673108	-0.04923207	-0.05170218	-0.05414013
99.70641902	-0.00268991	-0.00535881	-0.00800797	-0.01063859	-0.01325185	-0.01584891	-0.01843086	-0.02099878	-0.02355374	-0.02609676	-0.02862884	-0.03115095	-0.03366407	-0.03616913	-0.03866706	-0.04115880	-0.04364549	-0.04612924	-0.04861685	-0.05112949	-0.05367312
100.00000000	-0.00268201	-0.00534314	-0.00798463	-0.01060769	-0.01321349	-0.01580316	-0.01837779	-0.02093848	-0.02348624	-0.02602211	-0.02854708	-0.03106212	-0.03356819	-0.03606620	-0.03855710	-0.04104179	-0.04352130	-0.04599723	-0.04847384	-0.05096361	-0.05347005


==> anc/irred_moments_rank_1_t0_0.5.dat <==
0.50000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000
0.50104997	-0.00083814	-0.00167527	-0.00251139	-0.00334653	-0.00418068	-0.00501384	-0.00584603	-0.00667725	-0.00750751	-0.00833681	-0.00916516	-0.00999257	-0.01081904	-0.01164457	-0.01246919	-0.01329288	-0.01411567	-0.01493755	-0.01575852	-0.01657861	-0.01739781
0.50531310	-0.00420367	-0.00838165	-0.01253474	-0.01666375	-0.02076946	-0.02485267	-0.02891416	-0.03295471	-0.03697507	-0.04097603	-0.04495834	-0.04892275	-0.05287001	-0.05680085	-0.06071603	-0.06461627	-0.06850229	-0.07237481	-0.07623456	-0.08008224	-0.08391855
0.51007823	-0.00789560	-0.01569917	-0.02341606	-0.03105147	-0.03861051	-0.04609816	-0.05351931	-0.06087872	-0.06818108	-0.07543096	-0.08263285	-0.08979113	-0.09691010	-0.10399400	-0.11104696	-0.11807304	-0.12507623	-0.13206043	-0.13902950	-0.14598721	-0.15293728
0.51539567	-0.01193050	-0.02364744	-0.03516929	-0.04651382	-0.05769822	-0.06873908	-0.07965240	-0.09045370	-0.10115799	-0.11177982	-0.12233329	-0.13283212	-0.14328965	-0.15371883	-0.16413233	-0.17454247	-0.18496133	-0.19540068	-0.20587209	-0.21638688	-0.22695619
0.52135648	-0.01635005	-0.03229193	-0.04787336	-0.06313963	-0.07813387	-0.09289716	-0.10746874	-0.12188614	-0.13618533	-0.15040090	-0.16456614	-0.17871318	-0.19287311	-0.20707609	-0.22135147	-0.23572786	-0.25023322	-0.26489500	-0.27974015	-0.29479528	-0.31008666
0.52801964	-0.02116466	-0.04163252	-0.06150753	-0.08088682	-0.09986143	-0.11851693	-0.13693404	-0.15518916	-0.17335492	-0.19150057	-0.20969251	-0.22799461	-0.24646863	-0.26517456	-0.28417093	-0.30351512	-0.32326366	-0.34347247	-0.36419714	-0.38549316	-0.40741615
0.53532629	-0.02629674	-0.05149671	-0.07580028	-0.09939138	-0.12243963	-0.14510225	-0.16752575	-0.18984752	-0.21219718	-0.23469789	-0.25746749	-0.28061953	-0.30426426	-0.32850949	-0.35346145	-0.37922549	-0.40590685	-0.43361131	-0.46244581	-0.49251910	-0.52394229
0.54306058	-0.03156696	-0.06152239	-0.09021469	-0.11795768	-0.14503600	-0.17170982	-0.19821893	-0.22478642	-0.25162188	-0.27892426	-0.30688446	-0.33568761	-0.36551520	-0.39654694	-0.42896255	-0.46294342	-0.49867412	-0.53634391	-0.57614811	-0.61828953	-0.66297977
0.55099145	-0.03680407	-0.07137577	-0.10426997	-0.13597705	-0.16693449	-0.19753687	-0.22814439	-0.25909029	-0.29068723	-0.32323290	-0.35701497	-0.39231548	-0.42941485	-0.46859544	-0.51014498	-0.55435967	-0.60154727	-0.65202994	-0.70614720	-0.76425876	-0.82674747
0.55899641	-0.04192481	-0.08090001	-0.11774982	-0.15318868	-0.18784382	-0.22227397	-0.25698517	-0.29244408	-0.32908933	-0.36734126	-0.40761053	-0.45030563	-0.49583971	-0.54463683	-0.59713785	-0.65380604	-0.71513254	-0.78164183	-0.85389726	-0.93250670	-1.01812846
0.56703427	-0.04690548	-0.09005485	-0.13060777	-0.16955030	-0.20773460	-0.24591129	-0.28475592	-0.32489099	-0.36690433	-0.41136478	-0.45883576	-0.50988725	-0.56510669	-0.62510911	-0.69054672	-0.76211840	-0.84057915	-0.92674972	-1.02152675	-1.12589340	-1.24093070
0.57509704	-0.05174509	-0.09884354	-0.14285932	-0.18509700	-0.22666696	-0.26853725	-0.31157520	-0.35658118	-0.40431655	-0.45552714	-0.51096350	-0.57139891	-0.63764586	-0.71057156	-0.79111323	-0.88029325	-0.97923494	-1.08917906	-1.21150145	-1.34773217	-1.49957637
0.58318761	-0.05644930	-0.10728170	-0.15453658	-0.19988282	-0.24472009	-0.29025737	-0.33757478	-0.38767272	-0.44151200	-0.50004731	-0.56425612	-0.63516447	-0.71387099	-0.80157006	-0.89957499	-1.00934191	-1.13249505	-1.27085404	-1.42646365	-1.60162682	-1.79894131
0.59131170	-0.06102493	-0.11538687	-0.16567340	-0.21396198	-0.26197018	-0.31116950	-0.36287288	-0.41830332	-0.47864906	-0.54510945	-0.61893460	-0.70146123	-0.79414671	-0.89860254	-1.01662892	-1.15025121	-1.30175950	-1.47375225	-1.66918488	-1.89142459	-2.14431223
0.59947516	-0.06547828	-0.12317543	-0.17630111	-0.22738372	-0.27848488	-0.33135815	-0.38756869	-0.44858544	-0.51585444	-0.59085972	-0.67517617	-0.77051820	-0.87878673	-1.00211689	-1.14292820	-1.30397910	-1.48842728	-1.69989745	-1.94255838	-2.22121073	-2.54138791
0.60768317	-0.06981478	-0.13066192	-0.18644774	-0.24019163	-0.29432275	-0.35089459	-0.41174341	-0.47860836	-0.55322633	-0.63741052	-0.73311953	-0.84252193	-0.96806017	-1.11251714	-1.27908789	-1.47145927	-1.69389975	-1.95136218	-2.24960204	-2.59531438	-2.99629274
0.61594002	-0.07403898	-0.13785915	-0.19613820	-0.25242406	-0.30953429	-0.36983852	-0.43546266	-0.50844160	-0.59083886	-0.68484601	-0.79287116	-0.91762343	-1.06219858	-1.23017034	-1.42569119	-1.65360642	-1.91958494	-2.23027122	-2.59346237	-3.01831560	-3.51559171
0.62424919	-0.07815462	-0.14477840	-0.20539477	-0.26411490	-0.32416312	-0.38823984	-0.45877911	-0.53813835	-0.62874641	-0.73322711	-0.85451097	-0.99594423	-1.16140208	-1.35541229	-1.58329444	-1.85132024	-2.16690028	-2.53880360	-2.97741676	-3.49505048	-4.10630333
0.63261341	-0.08216484	-0.15142973	-0.21423749	-0.27529434	-0.33824707	-0.40614031	-0.48173469	-0.56773842	-0.66698720	-0.78259573	-0.91809694	-1.07758116	-1.26584409	-1.48855190	-1.75243068	-2.06548785	-2.43727379	-2.87919273	-3.40487369	-4.03061395	-4.77590983
0.64103473	-0.08607224	-0.15782222	-0.22268461	-0.28598940	-0.35181916	-0.42357493	-0.50436254	-0.59727065	-0.70558627	-0.83297819	-0.98366890	-1.16261028	-1.37567506	-1.62987442	-1.93361201	-2.29698501	-2.73214396	-3.25372512	-3.87937131	-4.63036049	-5.53236482
0.64951466	-0.08987901	-0.16396417	-0.23075290	-0.29622452	-0.36490837	-0.44057308	-0.52668856	-0.62675500	-0.74455793	-0.88438805	-1.05125149	-1.25108989	-1.49102532	-1.77964379	-2.12733122	-2.54667653	-3.05295876	-3.66473814	-4.40457469	-5.29990314	-6.38409877
0.65805423	-0.09358701	-0.16986325	-0.23845789	-0.30602195	-0.37754032	-0.45715952	-0.54873274	-0.65620417	-0.78390778	-0.93682833	-1.12085669	-1.34306308	-1.61200740	-1.93810451	-2.33406273	-2.81541611	-3.40117412	-4.11461715	-4.98427233	-6.04511146	-7.34002277
0.66665407	-0.09719786	-0.17552664	-0.24581408	-0.31540207	-0.38973776	-0.47335514	-0.57051020	-0.68562501	-0.82363437	-0.99029348	-1.19248581	-1.43855969	-1.73871791	-2.10548310	-2.55426339	-3.10404606	-3.77825220	-4.60579236	-5.62237222	-6.87210866	-8.40953121
0.67531442	-0.10071297	-0.18096116	-0.25283514	-0.32438369	-0.40152106	-0.48917766	-0.59203219	-0.71501970	-0.86373057	-1.04477091	-1.26613123	-1.53759815	-1.87123912	-2.28198931	-2.78837302	-3.41339681	-4.18565967	-5.14073566	-6.32289775	-7.78726838	-9.60250353
0.68403527	-0.10413360	-0.18617332	-0.25953401	-0.33298428	-0.41290855	-0.50464215	-0.61330674	-0.74438664	-0.90418476	-1.10024233	-1.34177780	-1.64018687	-2.00964035	-2.46781724	-3.03681494	-3.74428654	-4.62486604	-5.72195764	-7.08998380	-8.79721141	-10.92930575
0.69281634	-0.10746092	-0.19116936	-0.26592300	-0.34122011	-0.42391685	-0.51976151	-0.63433938	-0.77372134	-0.94498180	-1.15668489	-1.41940416	-1.74632563	-2.15397928	-2.66314636	-3.29999654	-4.09752094	-5.09734230	-6.35200485	-7.92787301	-9.90880260	-12.40079181
0.70165711	-0.11069600	-0.19595538	-0.27201388	-0.34910645	-0.43456112	-0.53454687	-0.65513362	-0.80301705	-0.98610382	-1.21407213	-1.49898378	-1.85600669	-2.30430308	-2.86814256	-3.57830989	-4.47389313	-5.60455983	-7.03345756	-8.84091261	-11.12914824	-14.02830540
0.71055694	-0.11383990	-0.20053728	-0.27781795	-0.35665767	-0.44485525	-0.54900789	-0.67569141	-0.83226536	-1.02753097	-1.27237482	-1.58048591	-1.96921590	-2.46064950	-3.08295911	-3.87213244	-4.87418378	-6.14798961	-7.76892790	-9.83355184	-12.46559404	-15.82368236
0.71951497	-0.11689360	-0.20492087	-0.28334606	-0.36388734	-0.45481209	-0.56315306	-0.69601354	-0.86145663	-1.06924196	-1.33156169	-1.66387650	-2.08593364	-2.62304795	-3.30773775	-4.18182790	-5.29916154	-6.72910195	-8.56105868	-10.91034009	-13.92572411	-17.79925417
0.72853028	-0.11985811	-0.20911182	-0.28860870	-0.37080833	-0.46444356	-0.57698990	-0.71609990	-0.89058044	-1.11121461	-1.39160000	-1.74911886	-2.20613577	-2.79152054	-3.54260972	-4.50774722	-5.74958369	-7.34936661	-9.41252283	-12.07592599	-15.51736106	-19.96785302
0.73760182	-0.12273443	-0.21311575	-0.29361597	-0.37743284	-0.47376079	-0.59052519	-0.73594979	-0.91962594	-1.15342626	-1.45245619	-1.83617448	-2.32979445	-2.96608309	-3.78769694	-4.85022972	-6.22619720	-8.01025348	-10.32602369	-13.33505775	-17.24856785	-22.34281907
0.74672847	-0.12552357	-0.21693816	-0.29837767	-0.38377254	-0.48277426	-0.60376513	-0.75556213	-0.94858208	-1.19585416	-1.51409628	-1.92500357	-2.45687903	-3.14674621	-4.04311331	-5.20960459	-6.72974019	-8.71323401	-11.30429644	-14.69258495	-19.12765177	-24.93801077
0.75590908	-0.12822657	-0.22058450	-0.30290325	-0.38983856	-0.49149386	-0.61671546	-0.77493565	-0.97743792	-1.23847580	-1.57648641	-2.01556582	-2.58735693	-3.33351648	-4.30896615	-5.58619259	-7.26094398	-9.45978356	-12.35011089	-16.15346255	-21.16317147	-27.76781969
0.76514249	-0.13084450	-0.22406015	-0.30720189	-0.39564154	-0.49992901	-0.62938161	-0.79406909	-1.00618287	-1.28126927	-1.63959328	-2.10782097	-2.72119455	-3.52639770	-4.58535790	-5.98030832	-7.82053591	-10.25138495	-13.46627615	-17.72275774	-23.36394836	-30.84719162
0.77442755	-0.13337848	-0.22737043	-0.31128250	-0.40119172	-0.50808871	-0.64176882	-0.81296131	-1.03480687	-1.32421352	-1.70338461	-2.20172957	-2.85835833	-3.72539241	-4.87238827	-6.39226310	-8.40924321	-11.08953370	-14.65564799	-19.40566067	-25.73908388	-34.19165662
0.78376322	-0.13582967	-0.23052061	-0.31515372	-0.40649895	-0.51598164	-0.65388224	-0.83161150	-1.06330064	-1.36728876	-1.76782967	-2.29725373	-2.99881594	-3.93050368	-5.17015680	-6.82236864	-9.02779830	-11.97574551	-15.92113953	-21.20750063	-28.29798496	-37.81737148
0.79314859	-0.13819930	-0.23351590	-0.31882396	-0.41157275	-0.52361622	-0.66572702	-0.85001927	-1.09165590	-1.41047676	-1.83289982	-2.39435809	-3.14253771	-4.14173729	-5.47876617	-7.27094193	-9.67694576	-12.91156653	-17.26573655	-23.13376920	-31.05040040	-41.74117899
0.80258296	-0.14048868	-0.23636149	-0.32230139	-0.41642230	-0.53100067	-0.67730846	-0.86818488	-1.11986559	-1.45376127	-1.89856919	-2.49301078	-3.28949832	-4.35910438	-5.79832623	-7.73831138	-10.35745173	-13.89858736	-18.69251863	-25.19015271	-34.00647174	-45.98068977
0.81206596	-0.14269917	-0.23906251	-0.32559398	-0.42105657	-0.53814310	-0.68863205	-0.88610932	-1.14792418	-1.49712842	-1.96481541	-2.59318474	-3.43967882	-4.58262468	-6.12895915	-8.22482472	-11.07011590	-14.93846152	-20.20468748	-27.38257616	-37.17680235	-50.55439284
0.82159763	-0.14483226	-0.24162406	-0.32870951	-0.42548425	-0.54505156	-0.69970362	-0.90379451	-1.17582788	-1.54056727	-2.03162041	-2.69485911	-3.59306900	-4.81233037	-6.47080554	-8.73085873	-11.81578683	-16.03292920	-21.80560403	-29.71726133	-40.57254934	-55.48180256
0.83117856	-0.14688949	-0.24405121	-0.33165555	-0.42971386	-0.55173406	-0.71052941	-0.92124348	-1.20357498	-1.58407027	-2.09897141	-2.79802086	-3.74967013	-5.04827067	-6.82403191	-9.25683115	-12.59538082	-17.18384719	-23.49883560	-32.20080152	-44.20554241	-60.78364932
0.84081002	-0.14887254	-0.24634899	-0.33443951	-0.43375374	-0.55819869	-0.72111617	-0.93846050	-1.23116614	-1.62763384	-2.16686191	-2.90266655	-3.90949808	-5.29051701	-7.18883924	-9.80321474	-13.40990464	-18.39322533	-25.28821438	-34.84025509	-48.08843415	-66.48212178
0.85049411	-0.15078317	-0.24852239	-0.33706861	-0.43761205	-0.56445359	-0.73147119	-0.95545123	-1.25860466	-1.67125894	-2.23529272	-3.00880431	-4.07258667	-5.53916884	-7.56547280	-10.37055351	-14.26048218	-19.66326996	-27.17790786	-37.64325966	-52.23488505	-72.60116742
0.86023389	-0.15262322	-0.25057632	-0.33954988	-0.44129682	-0.57050703	-0.74160244	-0.97222285	-1.28589676	-1.71495159	-2.30427303	-3.11645573	-4.23899123	-5.79435989	-7.95423288	-10.95948089	-15.14838479	-20.99643413	-29.17250150	-40.61816770	-56.65978566	-79.16685648
0.87003356	-0.15439466	-0.25251563	-0.34189012	-0.44481590	-0.57636735	-0.75151852	-0.98878414	-1.31305177	-1.75872335	-2.37382142	-3.22565788	-4.40879219	-6.05626465	-8.35548619	-11.57073937	-16.07506473	-22.39547397	-31.27709302	-43.77420332	-61.37951666	-86.20781259
0.87989853	-0.15609949	-0.25434506	-0.34409595	-0.44817696	-0.58204302	-0.76122869	-1.00514551	-1.34008228	-1.80259171	-2.44396667	-3.33646498	-4.58209855	-6.32510482	-8.76967751	-12.20520118	-17.04219103	-23.86351018	-33.49739684	-47.12163886	-66.41224565	-93.75571008
0.88983552	-0.15773977	-0.25606920	-0.34617370	-0.45138748	-0.58754255	-0.77074280	-1.02131897	-1.36700422	-1.84658032	-2.51474847	-3.44894999	-4.75905103	-6.60115540	-9.19734111	-12.86388896	-18.05168646	-25.40409295	-35.83985682	-50.67198850	-71.77825774	-101.84583541
0.89985266	-0.15931758	-0.25769248	-0.34812941	-0.45445468	-0.59287443	-0.78007127	-1.03731807	-1.39383672	-1.89071903	-2.58621776	-3.56320571	-4.93982457	-6.88475008	-9.63911140	-13.54799602	-19.10576459	-27.02126869	-38.31176441	-54.43821536	-77.50031522	-110.51770751
0.90995943	-0.16083498	-0.25921911	-0.34996878	-0.45738547	-0.59804710	-0.78922490	-1.05315768	-1.42060201	-1.93504376	-2.65843683	-3.67934536	-5.12463033	-7.17628575	-10.09573235	-14.25890494	-20.20696552	-28.71964633	-40.92137949	-58.43494807	-83.60404098	-119.81575012
0.92016670	-0.16229395	-0.26065302	-0.35169717	-0.46018642	-0.60306881	-0.79821476	-1.06885382	-1.44732503	-1.97959622	-2.73147910	-3.79750280	-5.31371669	-7.47622569	-10.56806528	-14.99820426	-21.35818927	-30.50446186	-43.67805129	-62.67870297	-90.11832050	-129.79000994
0.93048660	-0.16369638	-0.26199786	-0.35331950	-0.46286367	-0.60794753	-0.80705199	-1.08442334	-1.47403312	-2.02442328	-2.80542847	-3.91783202	-5.50736957	-7.78510169	-11.05709482	-15.76770271	-22.56272625	-32.38163976	-46.59233776	-67.18810950	-97.07571880	-140.49691600
0.94093239	-0.16504403	-0.26325695	-0.35484024	-0.46542290	-0.61269084	-0.81574764	-1.09988361	-1.50075546	-2.06957640	-2.88037854	-4.04050633	-5.70591193	-8.10351483	-11.56393319	-16.56944096	-23.82428464	-34.35785116	-49.67612268	-71.98413796	-104.51291179	-152.00008063
0.95151837	-0.16633843	-0.26443324	-0.35626342	-0.46786927	-0.61730585	-0.82431243	-1.11525220	-1.52752258	-2.11511079	-2.95643154	-4.16571709	-5.90970262	-8.43213537	-12.08982295	-17.40570131	-25.14701507	-36.44056933	-52.94273171	-77.09033115	-112.47113475	-164.37114757
0.96225966	-0.16758094	-0.26552931	-0.35759254	-0.47020738	-0.62179906	-0.83275659	-1.13054654	-1.55436581	-2.16108458	-3.03369717	-4.29367224	-6.11913488	-8.77170191	-12.63613869	-18.27901596	-26.53553378	-38.63812404	-56.40704952	-82.53304401	-120.99665478	-177.69069940
0.97317205	-0.16877265	-0.26654734	-0.35883065	-0.47244124	-0.62617633	-0.84108970	-1.14578361	-1.58131673	-2.20755804	-3.11229137	-4.42459474	-6.33463463	-9.12302023	-13.20438825	-19.19217472	-27.99494537	-40.95975680	-60.08564154	-88.34169670	-130.14127707	-192.04924206
0.98427185	-0.16991439	-0.26748911	-0.35998028	-0.47457427	-0.63044281	-0.84932052	-1.16097966	-1.60840675	-2.25459279	-3.19233528	-4.55872109	-6.55665874	-9.48696213	-13.79621395	-20.14823295	-29.53086668	-43.41567949	-63.99688439	-94.54904838	-139.96289741	-207.54828842
0.99557570	-0.17100672	-0.26835605	-0.36104350	-0.47660930	-0.63460289	-0.85745693	-1.17615000	-1.63566663	-2.30225111	-3.27395409	-4.69629988	-6.78569353	-9.86446455	-14.41339441	-21.15052061	-31.14945320	-46.01713859	-68.16110895	-101.19149882	-150.52611425	-224.30156608
1.00710047	-0.17204990	-0.26914921	-0.36202192	-0.47854855	-0.63866019	-0.86550582	-1.19130879	-1.66312618	-2.35059535	-3.35727624	-4.83759069	-7.02225355	-10.25652912	-15.05784710	-22.20265304	-32.85742895	-48.77648710	-72.60076004	-108.30942519	-161.90291407	-242.43637534
1.01886314	-0.17304395	-0.26986930	-0.36291675	-0.48039372	-0.64261756	-0.87347303	-1.20646893	-1.69081395	-2.39968744	-3.44243263	-4.98286302	-7.26688070	-10.66422239	-15.73163202	-23.30854379	-34.66212082	-51.70726576	-77.34057574	-115.94756028	-174.17344300	-262.09512377
1.03088065	-0.17398860	-0.27051670	-0.36372879	-0.48214593	-0.64647708	-0.88136333	-1.22164193	-1.71875700	-2.44958851	-3.52955599	-5.13239557	-7.52014358	-11.08867643	-16.43695645	-24.47241966	-36.57149756	-54.82429452	-82.40778891	-124.15541784	-187.42687690	-283.43706325
1.04316988	-0.17488331	-0.27109155	-0.36445848	-0.48380582	-0.65024010	-0.88918043	-1.23683785	-1.74698072	-2.50035848	-3.61878033	-5.28647562	-7.78263726	-11.53109009	-17.17618064	-25.69883795	-38.59421372	-58.14377494	-87.83235268	-132.98776973	-201.76240108	-306.64025491
1.05574752	-0.17572733	-0.27159369	-0.36510597	-0.48537357	-0.65390724	-0.89692693	-1.25206524	-1.77550872	-2.55205582	-3.71024055	-5.44539841	-8.05498302	-11.99273053	-17.95182440	-26.99270570	-40.73965834	-61.68340364	-93.64719109	-142.50517864	-217.29030999	-331.90378710
1.06863000	-0.17651967	-0.27202278	-0.36567110	-0.48684893	-0.65747844	-0.90460440	-1.26733110	-1.80436260	-2.60473727	-3.80407190	-5.60946676	-8.33782837	-12.47493493	-18.76657420	-28.35930054	-43.01800798	-65.46249668	-99.88847560	-152.77458976	-234.13323670	-359.45027149
1.08183342	-0.17725914	-0.27237830	-0.36615353	-0.48823125	-0.66095298	-0.91221331	-1.28264083	-1.83356193	-2.65845754	-3.90040963	-5.77899046	-8.63184685	-12.97911228	-19.62329066	-29.80429284	-45.44028367	-69.50212447	-106.59592777	-163.86998400	-252.42752130	-389.52864277
1.09537342	-0.17794438	-0.27265956	-0.36655266	-0.48951956	-0.66432954	-0.91975313	-1.29799823	-1.86312404	-2.71326904	-3.99938844	-5.95428572	-8.93773788	-13.50674501	-20.52501603	-31.33376872	-48.01841118	-73.82525652	-113.81314815	-175.87309516	-272.32472745	-422.41728830
1.10926516	-0.17857386	-0.27286580	-0.36686779	-0.49071258	-0.66760625	-0.92722229	-1.31340546	-1.89306395	-2.76922160	-4.10114202	-6.13567445	-9.25622622	-14.05939030	-21.47498142	-32.95425339	-50.76528390	-78.45691557	-121.58797112	-188.87419318	-293.99331608	-458.42753477
1.12352313	-0.17914596	-0.27299618	-0.36709807	-0.49180879	-0.67078067	-0.93461824	-1.32886300	-1.92339422	-2.82636212	-4.20580235	-6.32348338	-9.58806127	-14.63868098	-22.47661358	-34.67273447	-53.69482780	-83.42434005	-129.97284554	-202.97293542	-317.62048550	-497.90752102
1.13816111	-0.17965894	-0.27304982	-0.36724261	-0.49280644	-0.67384991	-0.94193748	-1.34436964	-1.95412479	-2.88473423	-4.31349912	-6.51804302	-9.93401603	-15.24632583	-23.53354092	-36.49668485	-56.82206784	-88.75715439	-139.02524087	-218.27928828	-343.41418789	-541.24648785
1.15319200	-0.18011100	-0.27302588	-0.36730048	-0.49370366	-0.67681065	-0.94917559	-1.35992250	-1.98526286	-2.94437789	-4.42435890	-6.71968645	-10.29488560	-15.88410932	-24.64959865	-38.43408487	-60.16319527	-94.48754662	-148.80807875	-234.91452160	-371.60533326	-588.87951948
1.16862775	-0.18050034	-0.27292355	-0.36727077	-0.49449842	-0.67965919	-0.95632727	-1.37551696	-2.01681277	-3.00532907	-4.53850439	-6.92874797	-10.67148550	-16.55389071	-25.82883304	-40.49344356	-63.73563569	-100.65045283	-159.39019071	-253.01227961	-402.45019391	-641.29277552
1.18447917	-0.18082515	-0.27274212	-0.36715261	-0.49518867	-0.68239151	-0.96338639	-1.39114672	-2.04877588	-3.06761931	-4.65605357	-7.14556160	-11.06464957	-17.25760256	-27.07550476	-42.68381903	-67.55811770	-107.28374897	-170.84680306	-272.71973328	-436.23302544	-699.02925938
1.20075591	-0.18108370	-0.27248101	-0.36694526	-0.49577235	-0.68500335	-0.97034607	-1.40680378	-2.08115045	-3.13127540	-4.77711886	-7.37045955	-11.47522775	-17.99724881	-28.39409150	-45.01483821	-71.65074271	-114.42845064	-183.26005153	-294.19882119	-473.26892441	-762.69517767
1.21746627	-0.18127431	-0.27213982	-0.36664808	-0.49624742	-0.68749024	-0.97719874	-1.42247857	-2.11393166	-3.19631911	-4.90180637	-7.60377069	-11.90408371	-18.77490261	-29.78929015	-47.49671630	-76.03505652	-122.12892252	-196.71952935	-317.62758865	-513.90694854	-832.96695736
1.23461719	-0.18139547	-0.27171832	-0.36626063	-0.49661198	-0.68984763	-0.98393623	-1.43815992	-2.14711152	-3.26276690	-5.03021522	-7.84581914	-12.35209262	-19.59270412	-31.26601890	-50.14027688	-80.73412400	-130.43309994	-211.32287435	-343.20163842	-558.53353197	-910.59900190
1.25221418	-0.18144583	-0.27121652	-0.36578267	-0.49686423	-0.69207090	-0.99054986	-1.45383524	-2.18067897	-3.33062984	-5.16243695	-8.09692299	-12.82013906	-20.45285858	-32.82941995	-52.95697323	-85.77260857	-139.39272609	-227.17640242	-371.13570981	-607.57623624	-996.43228519
1.27026130	-0.18142423	-0.27063470	-0.36521419	-0.49700258	-0.69415548	-0.99703058	-1.46949063	-2.21461999	-3.39991356	-5.29855520	-8.35739334	-13.30911539	-21.35763500	-34.48486318	-55.95891232	-91.17685865	-149.06360892	-244.39579652	-401.66540721	-661.50788669	-1091.40390218
1.28876117	-0.18132975	-0.26997338	-0.36455543	-0.49702568	-0.69609690	-1.00336904	-1.48511102	-2.24891772	-3.47061829	-5.43864548	-8.62753368	-13.81992062	-22.30936571	-36.23795154	-59.15888242	-96.97500324	-159.50590286	-263.10686207	-435.04910300	-720.85115277	-1196.55771638
1.30771506	-0.18116175	-0.26923338	-0.36380691	-0.49693243	-0.69789086	-1.00955573	-1.50068034	-2.28355269	-3.54273911	-5.58277527	-8.90763958	-14.35345995	-23.31044711	-38.09452863	-62.57038543	-103.19705927	-170.78442057	-283.44636089	-471.57004300	-786.18363993	-1313.05626673
1.32712294	-0.18091985	-0.26841576	-0.36296939	-0.49672201	-0.69953330	-1.01558107	-1.51618173	-2.31850313	-3.61626622	-5.73100423	-9.19799883	-14.91064501	-24.36334172	-40.06068896	-66.20767523	-109.87505299	-182.96898023	-305.56293650	-511.53868573	-858.14356884	-1442.19411851
1.34698364	-0.18060397	-0.26752191	-0.36204393	-0.49639391	-0.70102043	-1.02143558	-1.53159774	-2.35374517	-3.69118532	-5.88338464	-9.49889195	-15.49239483	-25.47058163	-42.14279114	-70.08580249	-117.04315734	-196.13479352	-329.61814391	-555.29530835	-937.43612472	-1585.41286448
1.36729498	-0.18021434	-0.26655343	-0.36103184	-0.49594795	-0.70234879	-1.02710992	-1.54691045	-2.38925322	-3.76747808	-6.03996202	-9.81059307	-16.09963752	-26.63477342	-44.34747415	-74.22066679	-124.73784719	-210.36289908	-355.78759689	-603.21291370	-1024.84056584	-1744.31800347
1.38805394	-0.17975146	-0.26551220	-0.35993467	-0.49538422	-0.70351528	-1.03259497	-1.56210175	-2.42500026	-3.84512259	-6.20077583	-10.13337094	-16.73331253	-27.85860432	-46.68167658	-78.62907595	-132.99807340	-225.74064539	-384.26224490	-655.70047309	-1121.21818581	-1920.69794450
1.40925683	-0.17921616	-0.26440029	-0.35875420	-0.49470315	-0.70451717	-1.03788197	-1.57715340	-2.46095812	-3.92409387	-6.36586023	-10.46749031	-17.39437329	-29.14484951	-49.15265868	-83.32881279	-141.86545640	-242.36222663	-415.24979154	-713.20654064	-1227.52122970	-2116.54540660
1.43089947	-0.17860951	-0.26321998	-0.35749241	-0.49390544	-0.70535210	-1.04296251	-1.59204726	-2.49709777	-4.00436432	-6.53524482	-10.81321319	-18.08379021	-30.49638017	-51.76802682	-88.33870873	-151.38449980	-260.32927419	-448.97626557	-776.22327494	-1344.80287028	-2334.08150876
1.45297734	-0.17793287	-0.26197371	-0.35615145	-0.49299204	-0.70601811	-1.04782858	-1.60676532	-2.53338957	-4.08590417	-6.70895541	-11.17080029	-18.80255377	-31.91617229	-54.53575996	-93.67872402	-161.60282377	-279.75150637	-485.68775558	-845.29090605	-1474.22835855	-2575.78287329
1.47548578	-0.17718781	-0.26066405	-0.35473361	-0.49196418	-0.70651359	-1.05247261	-1.62128984	-2.56980340	-4.16868181	-6.88701463	-11.54051220	-19.55167760	-33.40731556	-57.46423779	-99.37003396	-172.57141823	-300.74743852	-525.65231978	-921.00268755	-1617.08747243	-2844.41209939
1.49842010	-0.17637613	-0.25929368	-0.35324131	-0.49082328	-0.70683728	-1.05688747	-1.63560339	-2.60630887	-4.25266409	-7.06944247	-11.92261054	-20.33220140	-34.97302257	-60.56227009	-105.43512066	-184.34491591	-323.44515619	-569.16208272	-1004.01037726	-1774.80840018	-3143.05200485
1.52177567	-0.17549980	-0.25786533	-0.35167705	-0.48957093	-0.70698825	-1.06106645	-1.64968887	-2.64287541	-4.33781654	-7.25625669	-12.31735886	-21.14519358	-36.61663770	-63.83912694	-111.89786998	-196.98188520	-347.98315418	-616.53553300	-1095.03029481	-1948.97321042	-3475.14408201
1.54554808	-0.17456098	-0.25638181	-0.35004338	-0.48820892	-0.70696586	-1.06500325	-1.66352956	-2.67947231	-4.42410350	-7.44747309	-12.72502335	-21.99175365	-38.34164588	-67.30456969	-118.78367341	-210.54514333	-374.51124512	-668.12003688	-1194.85001000	-2141.33507921	-3844.53167090
1.56973320	-0.17356193	-0.25484593	-0.34834292	-0.48673915	-0.70676976	-1.06869198	-1.67710907	-2.71606877	-4.51148818	-7.64310567	-13.14587328	-22.87301419	-40.15168098	-70.96888240	-126.11953481	-225.10209048	-403.19154178	-724.29458576	-1304.33572280	-2353.83746603	-4255.50841836
1.59432721	-0.17250504	-0.25326050	-0.34657826	-0.48516363	-0.70639982	-1.07212711	-1.69041135	-2.75263385	-4.59993269	-7.84316663	-13.58018126	-23.79014253	-42.05053379	-74.84290378	-133.93418202	-240.72506597	-434.19951841	-785.47279748	-1424.44040384	-2588.63545512	-4712.87266737
1.61932672	-0.17139279	-0.25162833	-0.34475205	-0.48348445	-0.70585613	-1.07530343	-1.70342067	-2.78913654	-4.68939796	-8.04766632	-14.02822326	-24.74434200	-44.04215967	-78.93805955	-142.25818366	-257.49172769	-467.72515719	-852.10619428	-1556.21277273	-2848.11950651	-5221.98850635
1.64472872	-0.17022771	-0.24995217	-0.34286686	-0.48170379	-0.70513899	-1.07821607	-1.71612154	-2.82554558	-4.77984370	-8.25661301	-14.49027847	-25.73685290	-46.13068575	-83.26639536	-151.12407136	-275.48545669	-503.97418664	-924.68778332	-1700.80720117	-3134.94189159	-5788.85430543
1.67053068	-0.16901239	-0.24823473	-0.34092529	-0.47982385	-0.70424885	-1.08086040	-1.72849875	-2.86182954	-4.87122821	-8.47001269	-14.96662895	-26.76895316	-48.32041792	-87.84061028	-160.56646778	-294.79578866	-543.16941998	-1003.75596853	-1859.49463854	-3452.04612316	-6420.17967596
1.69673051	-0.16774944	-0.24647868	-0.33892985	-0.47784687	-0.70318629	-1.08323206	-1.74053724	-2.89795663	-4.96350828	-8.68786870	-15.45755916	-27.84195867	-50.61584740	-92.67409103	-170.62222115	-315.51887446	-585.55220219	-1089.89882579	-2033.67466864	-3802.69972761	-7123.47191287
1.72332661	-0.16644148	-0.24468659	-0.33688303	-0.47577511	-0.70195204	-1.08532690	-1.75222213	-2.93389472	-5.05663902	-8.91018136	-15.96335533	-28.95722345	-53.02165713	-97.78094708	-181.33054658	-337.75797233	-631.38397536	-1183.75877717	-2224.88881903	-4190.53074991	-7907.13311877
1.75031784	-0.16509111	-0.24286095	-0.33478726	-0.47361085	-0.70054692	-1.08714098	-1.76353868	-2.96961121	-5.15057366	-9.13694758	-16.48430478	-30.11613954	-55.54272803	-103.17604667	-192.73317486	-361.62397404	-680.94797289	-1286.03770315	-2434.83525786	-4619.56842953	-8780.56936564
1.77770354	-0.16370096	-0.24100421	-0.33264490	-0.47135635	-0.69897185	-1.08867053	-1.77447220	-3.00507301	-5.24526338	-9.36816039	-17.02069506	-31.32013665	-58.18414495	-108.87505400	-204.87450940	-387.23596798	-734.55105404	-1397.50253612	-2665.38502815	-5094.28853832	-9754.31342761
1.80548352	-0.16227358	-0.23911868	-0.33045825	-0.46901387	-0.69722783	-1.08991194	-1.78500811	-3.04024642	-5.34065713	-9.60380843	-17.57281308	-32.57068173	-60.95120263	-114.89446753	-217.80179176	-414.72184202	-792.52569124	-1518.99138242	-2918.59998605	-5619.66393122	-10840.16281916
1.83365807	-0.16081150	-0.23720663	-0.32822954	-0.46658565	-0.69531592	-1.09086174	-1.79513182	-3.07509710	-5.43670142	-9.84387551	-18.14094410	-33.86927826	-63.84941140	-121.25165971	-231.56527646	-444.21892934	-855.23212370	-1651.42022498	-3196.75262793	-6201.22092681	-12051.33510085
1.86222793	-0.15931723	-0.23527019	-0.32596093	-0.46407391	-0.69323726	-1.09151660	-1.80482879	-3.10959003	-5.53334016	-10.08834007	-18.72537070	-35.21746544	-66.88450293	-127.96491797	-246.21841579	-475.87470039	-923.06069181	-1795.79026363	-3502.34801147	-6845.10220976	-13402.64267263
1.89119430	-0.15779319	-0.23331145	-0.32365451	-0.46148085	-0.69099303	-1.09187332	-1.81408447	-3.14368940	-5.63051447	-10.33717466	-19.32637163	-36.61681717	-70.06243572	-135.05348726	-261.81805503	-509.84750468	-996.43436823	-1953.19595575	-3838.14799865	-7558.13703139	-14910.68956795
1.92055885	-0.15624176	-0.23133236	-0.32131229	-0.45880865	-0.68858446	-1.09192880	-1.82288428	-3.17735862	-5.72816250	-10.59034537	-19.94422065	-38.06894085	-73.38940055	-142.53761406	-278.42463889	-546.30736593	-1075.81150269	-2124.83382620	-4207.19807367	-8347.91957896	-16594.09309487
1.95032367	-0.15466525	-0.22933481	-0.31893622	-0.45605944	-0.68601285	-1.09168006	-1.83121364	-3.21056024	-5.82621926	-10.84781134	-20.57918524	-39.57547604	-76.87182578	-150.43859198	-296.10242978	-585.43683462	-1161.68879914	-2312.01212197	-4612.85701694	-9222.89649068	-18473.73354803
1.98049133	-0.15306591	-0.22732059	-0.31652819	-0.45323535	-0.68327951	-1.09112424	-1.83905793	-3.24325596	-5.92461644	-11.10952412	-21.23152529	-41.13809284	-80.51638245	-158.77880892	-314.91973848	-627.43190212	-1254.60454514	-2516.16139484	-5058.82974771	-10192.46461383	-20573.03564660
2.01106483	-0.15144591	-0.22529141	-0.31408999	-0.45033846	-0.68038581	-1.09025857	-1.84640251	-3.27540655	-6.02328228	-11.37542718	-21.90149169	-42.75849017	-84.32998925	-167.58179581	-334.94916798	-672.50298076	-1355.14211549	-2738.84610324	-5549.20368268	-11267.08023839	-22918.28584242
2.04204760	-0.14980735	-0.22324888	-0.31162338	-0.44737081	-0.67733318	-1.08908040	-1.85323270	-3.30697186	-6.12214138	-11.64545527	-22.58932482	-44.43839377	-88.31981713	-176.87227704	-356.26787106	-720.87595471	-1463.93377362	-2981.77733402	-6088.48899733	-12458.38119084	-25538.99020051
2.07344354	-0.14815226	-0.22119454	-0.30913002	-0.44433445	-0.67412305	-1.08758720	-1.85953381	-3.33791079	-6.22111456	-11.91953385	-23.29525301	-46.17955389	-92.49329376	-186.67622238	-378.95782239	-772.79330653	-1581.66479630	-3246.82675445	-6681.66322005	-13779.32334593	-28468.27819005
2.10525699	-0.14648259	-0.21912984	-0.30661152	-0.44123136	-0.67075693	-1.08577653	-1.86529111	-3.36818126	-6.32011873	-12.19757845	-24.01949090	-47.98374282	-96.85810750	-197.02090053	-403.10610581	-828.51532494	-1709.07794981	-3536.04191653	-7334.22063812	-15244.33330771	-31743.35844856
2.13749271	-0.14480021	-0.21705615	-0.30406944	-0.43806352	-0.66723635	-1.08364611	-1.87048988	-3.39774026	-6.41906669	-12.47949408	-24.76223765	-49.85275210	-101.42221111	-207.93493416	-428.80521744	-888.32139940	-1846.97834755	-3851.66304734	-8052.22704916	-16869.47923163	-35406.03340898
2.17015593	-0.14310691	-0.21497478	-0.30150526	-0.43483286	-0.66356290	-1.08119373	-1.87511541	-3.42654375	-6.51786708	-12.76517460	-25.52367511	-51.78838935	-106.19382484	-219.44835647	-456.15338551	-952.51140761	-1996.23872215	-4196.14147346	-8842.38045260	-18672.66200766	-39503.28062424
2.20325235	-0.14140441	-0.21288695	-0.29892042	-0.43154131	-0.65973820	-1.07841737	-1.87915298	-3.45454675	-6.61642415	-13.05450201	-26.30396586	-53.79247483	-111.18143906	-231.59266904	-485.25490745	-1021.40720253	-2157.80514779	-4572.15984201	-9712.07834424	-20673.82930578	-44087.90970232
2.23678811	-0.13969435	-0.21079381	-0.29631628	-0.42819074	-0.65576394	-1.07531511	-1.88258794	-3.48170331	-6.71463771	-13.34734585	-27.10325118	-55.86683759	-116.39381621	-244.40090110	-516.22050509	-1095.35420566	-2332.70325171	-4982.65431805	-10669.49235351	-22895.21530335	-49219.30499932
2.27076981	-0.13797830	-0.20869644	-0.29369417	-0.42478304	-0.65164184	-1.07188518	-1.88540566	-3.50796650	-6.81240296	-13.64356246	-27.92164881	-58.01331122	-121.83999200	-257.90766989	-549.16769878	-1174.72311414	-2522.04495698	-5430.83895623	-11723.65104872	-25361.60927456	-54964.26562929
2.30520456	-0.13625775	-0.20659588	-0.29105536	-0.42132004	-0.64737368	-1.06812599	-1.88759160	-3.53328845	-6.90961038	-13.94299430	-28.75925067	-60.23372919	-127.52927582	-272.14924210	-584.22120104	-1259.91172943	-2727.03580285	-5920.23246515	-12884.53183218	-28100.65663140	-61397.95596737
2.34009993	-0.13453410	-0.20449308	-0.28840106	-0.41780356	-0.64296130	-1.06403608	-1.88913129	-3.55762035	-7.00614560	-14.24546923	-29.61612042	-62.52991966	-133.47125014	-287.16359613	-621.51333055	-1351.34691596	-2948.98289252	-6454.68760593	-14163.16295467	-31143.19646890	-68604.98167516
2.37546400	-0.13280872	-0.20238893	-0.28573245	-0.41423542	-0.63840660	-1.05961420	-1.89001041	-3.58091248	-7.10188931	-14.55079976	-30.49229085	-64.90369982	-139.67576887	-302.99048513	-661.18444726	-1449.48669860	-3189.30352290	-7038.42349104	-15571.73680054	-34523.64019461	-76680.60840279
2.41130538	-0.13108285	-0.20028428	-0.28305064	-0.41061739	-0.63371153	-1.05485923	-1.89021475	-3.60311426	-7.19671716	-14.85878229	-31.38776119	-67.35686966	-146.15295447	-319.67150033	-703.38340936	-1554.82250861	-3449.53455570	-7676.06107815	-17123.73573070	-38280.39642099	-85732.14276403
2.44763318	-0.12935771	-0.19817992	-0.28035673	-0.40695125	-0.62887810	-1.04977030	-1.88973027	-3.62417423	-7.29049963	-15.16919635	-32.30249418	-69.89120516	-152.91319373	-337.25013465	-748.26805264	-1667.88158790	-3731.34259441	-8372.66218417	-18834.07192434	-42456.34797961	-95880.49798284
2.48445708	-0.12763444	-0.19607658	-0.27765173	-0.40323874	-0.62390840	-1.04434670	-1.88854315	-3.64404011	-7.38310194	-15.48180377	-33.23641306	-72.50845083	-159.96713198	-355.77184613	-796.00569316	-1789.22956256	-4036.53503766	-9133.77237967	-20719.24283313	-47099.38769279	-107261.96983963
2.52178732	-0.12591410	-0.19397494	-0.27493665	-0.39948161	-0.61880459	-1.03858795	-1.88663975	-3.66265886	-7.47438399	-15.79634790	-34.18939832	-75.21031153	-167.32566565	-375.28412080	-846.77365370	-1919.47319679	-4367.07208532	-9965.46816180	-22797.50405538	-52263.02041865	-120030.25225253
2.55963473	-0.12419769	-0.19187565	-0.27221245	-0.39568157	-0.61356887	-1.03249380	-1.88400672	-3.67997669	-7.56420023	-16.11255274	-35.16128432	-77.99844362	-174.99993282	-395.83653467	-900.75981453	-2059.26333958	-4725.07978129	-10874.40884694	-25089.06165831	-58007.03989673	-134358.72611893
2.59801076	-0.12248616	-0.18977928	-0.26948003	-0.39184033	-0.60820355	-1.02606420	-1.88063099	-3.69593912	-7.65239965	-16.43012213	-36.15185570	-80.87444520	-183.00130180	-417.48081429	-958.16318915	-2209.29807674	-5112.86418371	-11867.89367170	-27616.28622298	-64398.29006803	-150443.05997268
2.63692748	-0.12078039	-0.18768639	-0.26674027	-0.38795959	-0.60271098	-1.01929939	-1.87649978	-3.71049106	-7.73882564	-16.74873882	-37.16084361	-83.83984561	-191.34135720	-440.27089533	-1019.19452526	-2370.32610191	-5532.92676202	-12953.92464384	-30403.95116732	-71511.52186077	-168504.16672440
2.67639765	-0.11908121	-0.18559749	-0.26399402	-0.38404104	-0.59709361	-1.01219982	-1.87160069	-3.72357682	-7.82331598	-17.06806364	-38.18792169	-86.89609392	-200.03188346	-464.26297861	-1084.07693134	-2543.15032103	-5987.98112927	-14141.27574416	-33479.49821829	-79430.35793494	-188791.56734340
2.71643472	-0.11738937	-0.18351303	-0.26124208	-0.38008634	-0.59135397	-1.00476624	-1.86592170	-3.73514021	-7.90570279	-17.38773455	-39.23270192	-90.04454649	-209.08484548	-489.51558277	-1153.04652894	-2728.63170532	-6480.97122785	-15439.56914631	-36873.33326372	-88248.37960526	-211587.21998733
2.75705287	-0.11570559	-0.18143345	-0.25848522	-0.37609715	-0.58549464	-0.99699966	-1.85945122	-3.74512460	-7.98581247	-17.70736573	-40.29473016	-93.28645340	-218.51236603	-516.08959291	-1226.35313074	-2927.69340898	-7015.09109761	-16859.35919571	-40619.15622003	-98070.35213661	-237209.88193554
2.79826707	-0.11403053	-0.17935913	-0.25572419	-0.37207513	-0.57951830	-0.98890136	-1.85217811	-3.75347299	-8.06346567	-18.02654664	-41.37348149	-96.62294381	-228.32669961	-544.04830406	-1304.26094416	-3141.32516837	-7593.80636757	-18412.22497102	-44754.32901327	-109013.60687628	-266020.08196511
2.84009310	-0.11236480	-0.17729042	-0.25295968	-0.36802190	-0.57342772	-0.98047295	-1.84409175	-3.76012811	-8.13847729	-18.34484108	-42.46835532	-100.05501004	-238.54020238	-573.45745875	-1387.04930008	-3370.58800081	-8220.87762490	-20110.87234498	-49320.28629552	-121209.60129994	-298425.79276421
2.88254759	-0.11070895	-0.17522765	-0.25019237	-0.36393910	-0.56722574	-0.97171632	-1.83518205	-3.76503246	-8.21065650	-18.66178620	-43.57867025	-103.58349036	-249.16529775	-604.38527715	-1475.01340593	-3616.61922145	-8900.38582999	-21969.24656547	-54362.99411592	-134805.68105584	-334888.90689590
2.92564811	-0.10906350	-0.17317110	-0.24742291	-0.35982834	-0.56091528	-0.96263368	-1.82543950	-3.76812847	-8.27980666	-18.97689152	-44.70365862	-107.20905038	-260.21443724	-636.90247873	-1568.46512222	-3880.63779824	-9636.75996137	-24002.65649433	-59933.46244473	-149967.07155855	-375932.63604869
2.96941318	-0.10742891	-0.17112103	-0.24465190	-0.35569122	-0.55449935	-0.95322757	-1.81485524	-3.76935852	-8.34572547	-19.28963795	-45.84246083	-110.93216288	-271.70005600	-671.08229369	-1667.73376097	-4163.95006550	-10434.80709246	-26227.91177366	-66088.31822637	-166879.13069381	-422149.97227100
3.01386234	-0.10580560	-0.16907765	-0.24187992	-0.35152933	-0.54798105	-0.94350087	-1.80342106	-3.76866512	-8.40820489	-19.59947681	-46.99411932	-114.75308608	-283.63452254	-707.00046265	-1773.16690427	-4467.95581777	-11299.74512079	-28663.47433781	-72890.44652525	-185749.89883368	-474213.37206285
3.05901627	-0.10419394	-0.16704116	-0.23910752	-0.34734425	-0.54136353	-0.93345681	-1.79112947	-3.76599097	-8.46703129	-19.90582876	-48.15757232	-118.67184007	-296.03008206	-744.73522254	-1885.13124049	-4794.15480654	-12237.23839174	-31329.62585645	-80409.70834447	-206812.98773571	-532885.85018569
3.10489679	-0.10259426	-0.16501173	-0.23633522	-0.34313753	-0.53465007	-0.92309894	-1.77797375	-3.76127910	-8.52198546	-20.20808284	-49.33164723	-122.68818146	-308.89879268	-784.36727645	-2004.01341512	-5144.15366318	-13253.43648215	-34248.65288420	-88723.74486543	-230330.85614677	-599033.70057971
3.15152697	-0.10100688	-0.16298949	-0.23356350	-0.33891073	-0.52784399	-0.91243121	-1.76394798	-3.75447300	-8.57284272	-20.50559544	-50.51505366	-126.80157594	-322.25245383	-825.97974505	-2130.22089243	-5519.67327231	-14355.01643500	-37445.05170583	-97918.87919443	-256598.52718863	-673641.09766301
3.19893125	-0.09943203	-0.16097454	-0.23079283	-0.33466536	-0.52094872	-0.90145793	-1.74904709	-3.74551672	-8.61937307	-20.79768925	-51.70637617	-131.01116869	-336.10252613	-869.65809678	-2264.18282333	-5922.55662075	-15549.22876500	-40945.75511088	-108091.12825104	-285947.81108310	-757826.87364977
3.24713550	-0.09786994	-0.15896697	-0.22802363	-0.33040295	-0.51396775	-0.89018377	-1.73326692	-3.73435506	-8.66134128	-21.08365227	-52.90406661	-135.31575243	-350.46004164	-915.49005343	-2406.35091376	-6354.77714752	-16843.94758756	-44780.38360974	-119347.33921930	-318752.10668313	-852863.81757821
3.29616714	-0.09632079	-0.15696683	-0.22525628	-0.32612499	-0.50690466	-0.87861381	-1.71660427	-3.72093367	-8.69850705	-21.36273679	-54.10643610	-139.71373297	-365.33550373	-963.56546770	-2557.20028665	-6818.44762107	-18247.72525734	-48981.52391529	-131806.46703585	-355431.86683896	-960200.90089763
3.34605527	-0.09478472	-0.15497415	-0.22249116	-0.32183293	-0.49976308	-0.86675350	-1.69905692	-3.70519923	-8.73062521	-21.63415832	-55.31164659	-144.20309198	-380.73877521	-1013.97616845	-2717.23032924	-7315.82956994	-19769.85194350	-53585.03787901	-145601.01179252	-396460.82627066	-1081488.90488882
3.39683080	-0.09326185	-0.15298891	-0.21972857	-0.31752823	-0.49254673	-0.85460870	-1.68062372	-3.68709960	-8.75744592	-21.89709467	-56.51770204	-148.78134688	-396.67895381	-1066.81576913	-2886.96551574	-7849.34329349	-21420.42061279	-58630.40548415	-160878.63771651	-442373.10664986	-1218610.00894609
3.44852660	-0.09175225	-0.15101110	-0.21696883	-0.31321230	-0.48525941	-0.84218566	-1.66130460	-3.66658400	-8.77871491	-22.15068486	-57.72243907	-153.44550744	-413.16423328	-1122.17943373	-3066.95619339	-8421.57847778	-23210.39793743	-64161.10596404	-177803.99860551	-493771.33241489	-1373711.99841251
3.50117768	-0.09025597	-0.14904065	-0.21421218	-0.30888654	-0.47790495	-0.82949105	-1.64110067	-3.64360318	-8.79417371	-22.39402817	-58.92351723	-158.19202898	-430.20174879	-1180.16359447	-3257.77931727	-9035.30544151	-25151.70170222	-70225.04166537	-196560.79840430	-551335.91326992	-1549247.87038216
3.55482134	-0.08877302	-0.14707748	-0.21145885	-0.30455229	-0.47048726	-0.81653194	-1.62001422	-3.61810960	-8.80355996	-22.62618316	-60.11840873	-163.01676176	-447.79740491	-1240.86561389	-3460.03911712	-9693.48703536	-27257.28534549	-76875.00990535	-217354.12004751	-615835.67585961	-1748021.75937531
3.60949741	-0.08730337	-0.14512147	-0.20870900	-0.30021087	-0.46301031	-0.80331580	-1.59804879	-3.59005763	-8.80660775	-22.84616669	-61.30438756	-167.91489625	-465.95568399	-1304.38338364	-3674.36767558	-10399.29121538	-29541.23033801	-84169.22879935	-240413.06091521	-688140.05872011	-1973242.27760533
3.66524849	-0.08584698	-0.14317248	-0.20596280	-0.29586357	-0.45547809	-0.78985054	-1.57520924	-3.55940376	-8.80304792	-23.05295297	-62.47851817	-172.88090388	-484.67943297	-1370.81485027	-3901.42539282	-11156.10430594	-32018.84717396	-92171.92386154	-265993.71934256	-769233.12215989	-2228584.57269455
3.72212019	-0.08440376	-0.14123034	-0.20322033	-0.29151163	-0.44789467	-0.77614445	-1.55150175	-3.52610678	-8.79260849	-23.24547262	-63.63764339	-177.90847284	-503.96962582	-1440.25745766	-4141.90130886	-11967.54496529	-34706.78584368	-100953.98318998	-294382.58399037	-860229.67020636	-2518262.65949085
3.78016142	-0.08297361	-0.13929484	-0.20048164	-0.28715622	-0.44026412	-0.76220626	-1.52693394	-3.49012803	-8.77501503	-23.42261173	-64.77837174	-182.99043853	-523.82509903	-1512.80749343	-4396.51324790	-12837.47885691	-37623.15674509	-110593.69016625	-325900.38644072	-962393.83587755	-2847113.88962616
3.83942478	-0.08155636	-0.13736574	-0.19774675	-0.28279848	-0.43259056	-0.74804509	-1.50151485	-3.45143160	-8.74999117	-23.58321098	-65.89706398	-188.11870780	-544.24225632	-1588.55932464	-4666.00774134	-13770.03401732	-40787.66308758	-121177.54389991	-360906.48753945	-1077160.54621975	-3220697.79680921
3.89996686	-0.08015185	-0.13544277	-0.19501560	-0.27843949	-0.42487811	-0.73367047	-1.47525503	-3.40998458	-8.71725903	-23.72606469	-66.98981881	-193.28417669	-565.21473916	-1667.60450575	-4951.15967836	-14769.61690103	-44221.74597311	-132801.17925271	-399803.88040512	-1206160.36335230	-3645412.01742476
3.96184874	-0.07875987	-0.13352561	-0.19228809	-0.27408026	-0.41713090	-0.71909233	-1.44816657	-3.36575727	-8.67653978	-23.84992000	-68.05245771	-198.47664057	-586.73305824	-1750.03073892	-5252.77162164	-15840.92906202	-47948.74345936	-145570.40007742	-443044.90761530	-1351248.29391743	-4128628.55134497
4.02513643	-0.07738017	-0.13161391	-0.18956406	-0.26972171	-0.40935307	-0.70432098	-1.42026315	-3.31872347	-8.62755418	-23.95347589	-69.08050871	-203.68469607	-608.78418083	-1835.92066259	-5571.67271186	-16988.98440496	-51994.06504746	-159602.34144600	-491137.80769412	-1514537.27689757	-4678854.32713187
4.08990147	-0.07601247	-0.12970728	-0.18684329	-0.26536472	-0.40154872	-0.68936713	-1.39156009	-3.26886072	-8.57002321	-24.03538237	-70.06918902	-208.89563346	-631.35106759	-1925.35043995	-5908.71706657	-18219.12689988	-56385.38317091	-175026.77911283	-544654.22711085	-1698437.20325166	-5305920.90178868
4.15622156	-0.07465647	-0.12780527	-0.18412548	-0.26101003	-0.39372194	-0.67424184	-1.36207437	-3.21615054	-8.50366869	-24.09423953	-71.01338642	-214.09531846	-654.41215154	-2018.38811279	-6264.78155708	-19537.04860342	-61152.84340209	-191987.60736974	-604237.85950014	-1905700.49724219	-6021209.20431357
4.22418130	-0.07331181	-0.12590739	-0.18141026	-0.25665831	-0.38587678	-0.65895655	-1.33182471	-3.16057875	-8.42821396	-24.12859665	-71.90763908	-219.26806183	-677.94075006	-2115.09167874	-6640.76281618	-20948.80775089	-66329.29519489	-210644.50974249	-670614.40427534	-2139475.50545820	-6837916.57735035
4.29387305	-0.07197811	-0.12401310	-0.17869718	-0.25231013	-0.37801719	-0.64352302	-1.30083159	-3.10213574	-8.34338469	-24.13695126	-72.74611380	-224.39647498	-701.90439936	-2215.50684156	-7037.57329580	-22460.84659507	-71950.54511453	-231174.85101434	-744603.07442730	-2403369.20935549	-7771375.06923203
4.36539790	-0.07065494	-0.12212178	-0.17598569	-0.24796592	-0.37014710	-0.62795335	-1.26911729	-3.04081677	-8.24890960	-24.11774817	-73.52258217	-229.46130960	-726.26409837	-2319.66437120	-7456.13614063	-24080.00851245	-78055.63447980	-253775.82331698	-827129.92744468	-2701521.10672202	-8839432.05239970
4.43886685	-0.06934182	-0.12023276	-0.17327514	-0.24362597	-0.36227029	-0.61225995	-1.23670594	-2.97662233	-8.14452138	-24.06937848	-74.23039471	-234.44127853	-750.97344624	-2427.57699656	-7897.37858284	-25813.55370944	-84687.14328797	-278666.88412632	-919243.34764241	-3038690.52034265	-10062906.94308265
4.51440213	-0.06803824	-0.11834529	-0.17056478	-0.23929044	-0.35439045	-0.59645551	-1.20362358	-2.90955843	-8.02995765	-23.99017860	-74.86245229	-239.31285495	-775.97765348	-2539.23573041	-8362.22346131	-27669.17251751	-91891.52175234	-306092.52846076	-1022132.06921511	-3420360.08921886	-11466141.16306207
4.59213870	-0.06674363	-0.11645854	-0.16785374	-0.23495931	-0.34651113	-0.58055302	-1.16989823	-2.83963709	-7.90496206	-23.87842927	-75.41117479	-244.05004597	-801.21240175	-2654.60549936	-8851.57834416	-29654.99481378	-99719.44991729	-336325.44212690	-1137146.20167717	-3852858.81224385	-13077662.74988573
4.67222613	-0.06545737	-0.11457159	-0.16514100	-0.23063239	-0.33863570	-0.56456570	-1.13555992	-2.76687673	-7.76928558	-23.73235475	-75.86846653	-248.62413633	-826.60252303	-2773.61992096	-9366.32158258	-31779.59353018	-108226.22457351	-369670.08757238	-1265821.80621740	-4343508.78087414	-14930992.46863943
4.75483061	-0.06417876	-0.11268341	-0.16242541	-0.22630927	-0.33076736	-0.54850705	-1.10064084	-2.69130277	-7.62268800	-23.55012222	-76.22567835	-253.00339707	-852.06045835	-2896.17501206	-9907.28433913	-34051.97905052	-117472.16917086	-406466.77153207	-1409909.64818556	-4900800.59006768	-17065624.85603457
4.84013737	-0.06290708	-0.11079290	-0.15970563	-0.22198934	-0.32290913	-0.53239082	-1.06517548	-2.61294831	-7.46493997	-23.32984187	-76.47356620	-257.15275322	-877.48444962	-3022.12155670	-10475.22732691	-36481.57993942	-127523.05799377	-447096.23918701	-1571408.83836735	-5534603.46283345	-19528225.97412005
4.92835343	-0.06164150	-0.10889878	-0.15698019	-0.21767177	-0.31506380	-0.51623104	-1.02920084	-2.53185510	-7.29582554	-23.06956813	-76.60224683	-261.03340418	-902.75640227	-3151.25575577	-11070.81041581	-39078.20277446	-138450.53571683	-491984.81338645	-1752606.09914025	-6256417.10890609	-22374099.09746006
5.01971061	-0.06038115	-0.10699971	-0.15424740	-0.21335546	-0.30723395	-0.50004212	-0.99275675	-2.44807476	-7.11514584	-22.76730298	-76.60115200	-264.60239091	-927.73934511	-3283.30766730	-11694.55255800	-41851.96029798	-150332.49859526	-541610.05104804	-1956121.35127143	-7079673.27713346	-25668980.44539941
5.11446887	-0.05912509	-0.10509419	-0.15150541	-0.20903910	-0.29942201	-0.48383893	-0.95588641	-2.36167070	-6.92272438	-22.42100325	-76.45898452	-267.81210607	-952.27439412	-3417.92675361	-12346.77825621	-44813.15065688	-163253.37438232	-596506.77853585	-2184960.02490903	-8020095.09859056	-29491236.68964697
5.21291957	-0.05787231	-0.10318059	-0.14875217	-0.20472116	-0.29163030	-0.46763706	-0.91863716	-2.27272080	-6.71841497	-22.02859472	-76.16368307	-270.60975056	-976.17712260	-3554.66366770	-13027.54533887	-47972.06187775	-177304.19515897	-657273.18561255	-2442571.88392368	-9096121.26538482	-33934542.71639666
5.31538838	-0.05662176	-0.10125723	-0.14598551	-0.20039997	-0.28386116	-0.45145321	-0.88106178	-2.18132151	-6.50211404	-21.58799823	-75.70240891	-272.93675256	-999.23322551	-3692.94704998	-13736.54601134	-51338.65901691	-192582.27058293	-724576.25705570	-2732914.52848178	-10329396.74578736	-39111108.66685545
5.42223677	-0.05537241	-0.09932235	-0.14320321	-0.19607384	-0.27611725	-0.43530585	-0.84322039	-2.08759429	-6.27378008	-21.09717684	-75.06157995	-274.72819607	-1021.19339768	-3832.05375921	-14472.96948629	-54922.08661379	-209190.12855203	-799155.11317463	-3060516.52942404	-11745318.86784146	-45155483.23152204
5.53386026	-0.05412328	-0.09737430	-0.14040314	-0.19174132	-0.26840202	-0.41921631	-0.80518366	-1.99169545	-6.03346463	-20.55421896	-74.22699845	-275.91236840	-1041.76746240	-3971.07069470	-15235.30965630	-58729.88162282	-227233.15979790	-881819.57931891	-3430528.96626569	-13373599.67888564	-52228846.89331361
5.65068047	-0.05287358	-0.09541170	-0.13758357	-0.18740165	-0.26072044	-0.40321050	-0.76703757	-1.89383149	-5.78136158	-19.95748181	-73.18415347	-276.41065376	-1060.61808956	-4108.84651967	-16021.09594457	-62766.73991819	-246815.04571930	-973439.20286737	-3848742.92641353	-15248750.15346278	-60523455.67962955
5.77312525	-0.05162296	-0.09343378	-0.13474368	-0.18305550	-0.25308035	-0.38732167	-0.72889083	-1.79428258	-5.51788513	-19.30583448	-71.91883894	-276.13820862	-1077.35503149	-4243.93230374	-16826.51847827	-67032.59758400	-268029.44363299	-1074914.16490807	-4321529.22536788	-17410279.80936415	-70266341.28905712
5.90158875	-0.05037182	-0.09144104	-0.13188438	-0.17870617	-0.24549435	-0.37159439	-0.69088554	-1.69343701	-5.24378855	-18.59905365	-70.41830362	-275.00620880	-1091.53221270	-4374.51453277	-17645.92572731	-71519.74448713	-290945.80824801	-1187114.88158213	-4855626.48161611	-19902229.50414586	-81720419.18296385
6.03636207	-0.04912183	-0.08943601	-0.12900952	-0.17436130	-0.23798255	-0.35608978	-0.65321099	-1.59183703	-4.96033117	-17.83842321	-68.67320522	-272.92689422	-1102.65235625	-4498.35423919	-18471.20902076	-76208.76648251	-315587.04143017	-1310773.17817596	-5457669.99187625	-22771424.44407552	-95179749.89456116
6.17752860	-0.04787653	-0.08742437	-0.12612742	-0.17003501	-0.23057564	-0.34089117	-0.61611819	-1.49022991	-4.66948253	-17.02754421	-66.68058165	-269.82289007	-1110.18674506	-4612.76425046	-19291.17929533	-81063.49272053	-341897.91944668	-1446310.08649410	-6133341.68203762	-26063655.81944595	-110954243.69438410
6.32484104	-0.04664188	-0.08541593	-0.12325221	-0.16574957	-0.22331696	-0.32610679	-0.57992646	-1.38959980	-4.37409402	-16.17318123	-64.44756475	-265.64141948	-1113.61924729	-4714.68479029	-20091.24730880	-86026.31077775	-369709.25424550	-1593612.83513041	-6886135.17498659	-29817408.95377027	-129340224.69353697
6.47763895	-0.04542619	-0.08342462	-0.12040390	-0.16153510	-0.21626085	-0.31186416	-0.54500779	-1.29113587	-4.07789213	-15.28567895	-61.99451701	-260.37078194	-1112.51671623	-4800.92317282	-20853.91596570	-91016.86276805	-398713.34302699	-1751833.53263928	-7716041.94753336	-34056276.71808518	-150580255.88029766
6.63489321	-0.04423901	-0.08146686	-0.11760586	-0.15742561	-0.20946495	-0.29829194	-0.51173846	-1.19609884	-3.78513991	-14.37833394	-59.35529791	-254.05162832	-1106.60782568	-4868.55665581	-21560.46157356	-95937.53351610	-428473.32107299	-1919339.92170584	-8618847.01113450	-38783457.82178012	-174828050.97422940
6.79542013	-0.04308911	-0.07955812	-0.11488007	-0.15345182	-0.20297782	-0.28549329	-0.48042797	-1.10560713	-3.49997969	-13.46551959	-56.57301728	-246.77417757	-1095.83155789	-4915.36024025	-22193.47134922	-100686.01370517	-458477.38178062	-2093916.29973816	-9586706.24077165	-43982397.34698804	-202141101.48280653
6.95816275	-0.04198252	-0.07770972	-0.11224244	-0.14963458	-0.19682856	-0.27352522	-0.45126365	-1.02045269	-3.22577630	-12.56040934	-53.69293677	-238.66100503	-1080.32602459	-4940.03814155	-22739.00251016	-105169.05242874	-488213.20989848	-2273126.12417759	-10609766.75384087	-49623442.10741109	-232505533.17038915
7.12238667	-0.04092182	-0.07592734	-0.10970081	-0.14598238	-0.19102400	-0.26239486	-0.42429910	-0.94103893	-2.96478974	-11.67345140	-50.75622248	-229.84509650	-1060.36928960	-4942.17075848	-23187.37648513	-109310.63090259	-517223.67294549	-2454633.65239533	-11677851.00145746	-55672070.26258942	-265874309.36161041
7.28771370	-0.03990667	-0.07421173	-0.10725595	-0.14249334	-0.18555327	-0.25207093	-0.39948289	-0.86744257	-2.71824880	-10.81209523	-47.79712317	-220.45425127	-1036.31216225	-4921.98378267	-23532.65727681	-113052.51184417	-545123.48447369	-2636342.09291844	-12781337.71782387	-62093848.89469163	-302193217.09930491
7.45405247	-0.03893481	-0.07256038	-0.10490401	-0.13915894	-0.18039484	-0.24249983	-0.37669978	-0.79952307	-2.48662225	-9.98130555	-44.84301420	-210.60441330	-1008.53043223	-4880.10489273	-23771.62258929	-116350.57795009	-571589.11015396	-2816381.47480623	-13911259.73664312	-68855519.94739211	-341408489.12267447
7.62149963	-0.03800309	-0.07096907	-0.10263870	-0.13596752	-0.17552268	-0.23361887	-0.35580530	-0.73702191	-2.26990274	-9.18429644	-41.91578641	-200.39926544	-977.40120532	-4817.39291826	-23902.84071429	-119170.47549982	-596339.79029406	-2993029.55308390	-15058977.64529113	-75923628.54444857	-383460949.06702000
7.79026007	-0.03710809	-0.06943298	-0.10045294	-0.13290652	-0.17091006	-0.22536449	-0.33664759	-0.67962880	-2.06781302	-8.42313454	-39.03332370	-189.93219846	-943.29484978	-4734.84453923	-23926.07378029	-121484.42125909	-619121.66770212	-3164634.18791303	-16215791.58790524	-83262508.74402830	-428275361.08906162
7.96059211	-0.03624650	-0.06794733	-0.09833969	-0.12996380	-0.16653167	-0.21767650	-0.31907907	-0.62701988	-1.87993546	-7.69915586	-36.21068003	-179.28874652	-906.57493841	-4633.55451500	-23841.96531864	-123269.34177037	-639697.55152019	-3329556.72431406	-17372613.96110430	-90832315.29592091	-475748535.60433602
8.13277411	-0.03541529	-0.06650767	-0.09629245	-0.12712824	-0.16236448	-0.21049985	-0.30296170	-0.57887698	-1.70578447	-7.01322093	-33.46087505	-168.54858966	-867.60096025	-4514.70539310	-23651.92014005	-124506.07618507	-657842.03356574	-3486140.22848150	-18519746.24554004	-98587415.55269553	-525738096.64055461
8.30708262	-0.03461179	-0.06511004	-0.09430543	-0.12438995	-0.15838804	-0.20378514	-0.28816882	-0.53489637	-1.54484574	-6.36586899	-30.79542289	-157.78709820	-826.73191074	-4379.57275373	-23358.09968132	-125179.27527485	-673340.37015524	-3632696.30364319	-19646736.90231946	-106475057.13646054	-578051530.98313296
8.48377683	-0.03383368	-0.06375107	-0.09237365	-0.12174042	-0.15458452	-0.19748859	-0.27458531	-0.49479206	-1.39659594	-5.75740654	-28.22466330	-147.07641396	-784.32964664	-4229.53755401	-22963.48628801	-125277.78066404	-685990.27493394	-3767507.78525278	-20742315.33002410	-114434321.56733340	-632435641.39167845
8.66308368	-0.03307907	-0.06242796	-0.09049302	-0.11917251	-0.15093865	-0.19157170	-0.26210718	-0.45829637	-1.26051259	-5.18796075	-25.75798014	-136.48624468	-740.76200862	-4066.10263883	-22471.99307961	-124795.34942919	-695605.95921085	-3888844.38037387	-21794389.35125421	-122395301.87785107	-688565962.97552872
8.84518226	-0.03234644	-0.06113853	-0.08866032	-0.11668049	-0.14743762	-0.18600093	-0.25064068	-0.42515922	-1.13607741	-4.65750632	-23.40392066	-126.08433432	-696.40517788	-3890.90992535	-21888.60242128	-123731.66530684	-702024.37368685	-3994992.76878812	-22790124.02888445	-130278640.52394651	-746036945.16573024
9.03018359	-0.03163466	-0.05988128	-0.08687330	-0.11426002	-0.14407105	-0.18074746	-0.24010168	-0.39514694	-1.02277722	-4.16587959	-21.17026175	-115.93673962	-651.64551508	-3705.75797501	-21219.52684549	-122093.59949411	-705113.53331880	-4084301.37886346	-23716108.31891287	-137995482.39689410	-804353142.41964889
9.21810915	-0.03094305	-0.05865537	-0.08513069	-0.11190824	-0.14083090	-0.17578684	-0.23041472	-0.36804038	-0.92010045	-3.71277129	-19.06397341	-106.10763905	-606.87944295	-3512.61300636	-20472.36347722	-119896.63768613	-704783.03046427	-4155244.27781976	-24558658.28811532	-145448248.55617416	-862924303.42043865
9.40886459	-0.03027131	-0.05746071	-0.08343226	-0.10962378	-0.13771149	-0.17109880	-0.22151234	-0.34363316	-0.82753301	-3.29771151	-17.09113068	-96.65883706	-562.51171065	-3313.61270559	-19656.22861780	-117166.37360913	-700996.22465396	-4206502.65077503	-25304261.10682861	-152532342.74137807	-921065448.84621429
9.60222071	-0.02961959	-0.05629788	-0.08177880	-0.10740670	-0.13470928	-0.16666676	-0.21333396	-0.32172879	-0.74454891	-2.92002650	-15.25666761	-87.64839116	-518.94895461	-3111.04664583	-18781.79258056	-113939.72147430	-693783.02033125	-4237064.60831171	-25940214.78240879	-159139451.23740935	-978007911.35959458
9.79779914	-0.02898835	-0.05516813	-0.08017200	-0.10525831	-0.13182266	-0.16247744	-0.20582486	-0.30213810	-0.67060158	-2.57879240	-13.56407858	-79.12875975	-476.58971624	-2907.31396727	-17861.18818101	-110265.55803737	-683251.09515762	-4246330.60837316	-26455403.62584507	-165162261.08004835	-1032921812.41779268
9.99508222	-0.02837834	-0.05407312	-0.07861420	-0.10318086	-0.12905140	-0.15851993	-0.19893468	-0.28467592	-0.60511238	-2.27277094	-12.01498829	-71.14401032	-435.80806960	-2704.84044052	-16907.68262461	-106204.14771840	-669592.12563890	-4234209.14021399	-26841170.40313457	-170500821.31590050	-1084954938.77780437
10.19344199	-0.02779038	-0.05301472	-0.07710800	-0.10117702	-0.12639598	-0.15478480	-0.19261601	-0.26915891	-0.54746440	-2.00036630	-10.60878278	-63.72699725	-396.93478547	-2505.96881034	-15935.13692682	-101825.15172489	-653079.97987188	-4201175.94920336	-27092095.48751474	-175069404.18842319	-1133282349.22049189
10.39219506	-0.02722523	-0.05199462	-0.07565584	-0.09924922	-0.12385680	-0.15126303	-0.18682315	-0.25540428	-0.49700195	-1.75960930	-9.34235313	-56.89684588	-360.23784395	-2312.83000431	-14957.26805320	-97204.08537134	-634058.59852912	-4148275.06198322	-27206518.10422186	-178802818.06684071	-1177161356.56831026
10.59066708	-0.02668340	-0.05101408	-0.07425951	-0.09739914	-0.12143340	-0.14794514	-0.18151125	-0.24323074	-0.45304013	-1.54819476	-8.21011501	-50.65775283	-325.90823845	-2127.22762783	-13986.87194119	-92417.85279340	-612920.88264873	-4077052.44535879	-27186636.36186568	-181660572.93335670	-1215979234.11748362
10.78825117	-0.02616504	-0.05007371	-0.07291986	-0.09562728	-0.11912407	-0.14482070	-0.17663626	-0.23246117	-0.41488306	-1.36356977	-7.20433321	-44.99951328	-294.05466431	-1950.56172917	-13035.17185528	-87540.27097377	-590082.79620513	-3989435.13954280	-27038163.11341184	-183628048.35012573	-1249283975.33175778
10.98444982	-0.02566988	-0.04917338	-0.07163675	-0.09393286	-0.11692565	-0.14187823	-0.17215528	-0.22292624	-0.38184606	-1.20305201	-6.31567092	-39.89956928	-264.70748152	-1783.80299460	-12111.40142901	-82638.39940560	-565957.80797728	-3887582.77216695	-26769642.25245367	-184714749.94924623	-1276794314.42300272
11.17888882	-0.02519735	-0.04831228	-0.07040906	-0.09231391	-0.11483373	-0.13910553	-0.16802744	-0.21446825	-0.35327778	-1.06395666	-5.53386171	-35.32616166	-237.83080854	-1627.51933210	-11222.68626695	-77770.33239397	-540936.79675118	-3773745.14234991	-26391612.62960344	-184950453.88892815	-1298390309.69744253
11.37131369	-0.02474656	-0.04748910	-0.06923494	-0.09076755	-0.11284297	-0.13649005	-0.16421455	-0.20694375	-0.32857659	-0.94370184	-4.84833094	-31.24163253	-213.33786881	-1481.93252665	-10374.14135029	-72984.30010883	-515374.60143867	-3650144.71143979	-25915790.12705661	-184380483.82907993	-1314092293.94060159
11.56157114	-0.02431645	-0.04670213	-0.06811202	-0.08929030	-0.11094749	-0.13401945	-0.16068173	-0.20022501	-0.30720072	-0.83988454	-4.24870323	-27.60543799	-191.10690886	-1346.99067822	-9569.12088145	-68318.89129326	-489583.49856730	-3518894.70819210	-25354382.93778107	-183061048.45154727	-1324034475.35426903
11.74958655	-0.02390587	-0.04594950	-0.06703764	-0.08787833	-0.10914120	-0.13168185	-0.15739764	-0.19420023	-0.28867181	-0.75032337	-3.72515021	-24.37648567	-170.99493338	-1222.43890286	-8809.52069867	-63803.89943823	-463831.62338600	-3381949.05302477	-24719575.11997706	-181055225.08405960	-1328438920.36960745
11.93534265	-0.02351364	-0.04522922	-0.06600901	-0.08652772	-0.10741809	-0.12946618	-0.15433456	-0.18877279	-0.27257362	-0.67307437	-3.26859452	-21.51476745	-152.84844392	-1107.88057830	-8096.07719532	-59461.44802164	-438344.54479949	-3241076.94870455	-24023167.38014718	-178429762.24060225	-1327592549.88621259
12.11886034	-0.02313858	-0.04453933	-0.06502338	-0.08523461	-0.10577240	-0.12736224	-0.15146814	-0.18385990	-0.25854789	-0.60642854	-2.87080527	-18.98240405	-136.51133609	-1002.82717772	-7428.63749311	-55307.19301402	-413308.70417147	-3097855.38914880	-23276349.34690303	-175252682.28215021	-1321828059.99663830
12.30018548	-0.02277959	-0.04387794	-0.06407806	-0.08399531	-0.10419870	-0.12536078	-0.14877717	-0.17939104	-0.24628836	-0.54889723	-2.52441291	-16.74420209	-121.83014030	-906.73532816	-6806.37933486	-51351.41046740	-388875.33774893	-2953671.10034413	-22489559.31896598	-171591514.42039204	-1311508636.38052559
12.47937785	-0.02243562	-0.04324325	-0.06317054	-0.08280633	-0.10269196	-0.12345344	-0.14624323	-0.17530637	-0.23553458	-0.49919239	-2.22288015	-14.76791239	-108.65750034	-819.03486074	-6227.99346060	-47599.99037796	-365164.72931983	-2809729.77109945	-21672414.61887026	-167512052.70465830	-1297015898.76483917
12.65650435	-0.02210568	-0.04263357	-0.06229843	-0.08166443	-0.10124756	-0.12163275	-0.14385035	-0.17155516	-0.22606563	-0.45620431	-1.96044421	-13.02426229	-96.85417111	-739.14837732	-5691.82395365	-44055.26460046	-342270.12740629	-2667067.62892818	-20833681.10292559	-163077470.00469407	-1278740395.85351324
12.83163451	-0.02178887	-0.04204735	-0.06145954	-0.08056661	-0.09986127	-0.11989198	-0.14158466	-0.16809445	-0.21769446	-0.41897963	-1.73204741	-11.48686278	-86.29008006	-666.50501112	-5195.97800560	-40716.70605752	-320261.35781685	-2526564.48176088	-19981271.33144357	-158347703.18273735	-1257074070.53429198
13.00483768	-0.02148437	-0.04148315	-0.06065185	-0.07951013	-0.09852923	-0.11822514	-0.13943411	-0.16488779	-0.21026273	-0.38670076	-1.53326460	-10.13204389	-76.84475370	-600.54986419	-4738.41106337	-37581.51355882	-299188.08092924	-2388957.16172221	-19122261.45743393	-153379037.85565841	-1232404263.94658184
13.17618140	-0.02119141	-0.04093965	-0.05987347	-0.07849244	-0.09724792	-0.11662684	-0.13738820	-0.16190421	-0.20363647	-0.35866729	-1.36023259	-8.93865445	-68.40733024	-540.75030680	-4316.99274347	-34645.10024810	-279082.70337549	-2254852.84201568	-18262920.67650857	-148223844.00399965	-1205108943.84452462
13.34573050	-0.02090928	-0.04041561	-0.05912270	-0.07751122	-0.09601415	-0.11509224	-0.13543777	-0.15911736	-0.19770221	-0.33427957	-1.20958405	-7.88784870	-60.87630940	-486.60000620	-3929.55774565	-31901.50165482	-259962.96977828	-2124741.93888673	-17408749.16130352	-142930428.24094766	-1175552931.85135770
13.51354676	-0.02063735	-0.03990992	-0.05839793	-0.07656433	-0.09482498	-0.11361700	-0.13357476	-0.15650473	-0.19236380	-0.31302433	-1.07838724	-6.96287326	-54.15914086	-437.62131024	-3573.94501017	-29343.71662572	-241834.26373526	-1999010.43875674	-16564521.67103689	-137542978.02440923	-1144084965.34500122
13.67968875	-0.02037502	-0.03942154	-0.05769771	-0.07564981	-0.09367773	-0.11219718	-0.13179208	-0.15404710	-0.18753967	-0.29446223	-0.96409177	-6.14886225	-48.17171920	-393.36643692	-3248.02759451	-26963.99192648	-224691.64602909	-1877951.55998394	-15734334.80981068	-132101579.19359805	-1111035469.71673059
13.84421198	-0.02012174	-0.03894950	-0.05702068	-0.07476583	-0.09256994	-0.11082922	-0.13008348	-0.15172791	-0.18316055	-0.27821721	-0.86448043	-5.43264470	-42.83783045	-353.41779667	-2949.73516957	-24754.05925773	-208521.65532974	-1761776.69751088	-14921656.40482679	-126642292.16612889	-1076714942.25579953
14.00716906	-0.01987701	-0.03849293	-0.05636560	-0.07391073	-0.09149938	-0.10950989	-0.12844340	-0.14953294	-0.17916750	-0.26396722	-0.77762659	-4.80256631	-38.08858032	-317.38768717	-2677.07060969	-22705.33182423	-193303.89383420	-1650625.62198019	-14129375.80826279	-121197274.77328251	-1041412865.10307229
14.16860990	-0.01964036	-0.03805100	-0.05573130	-0.07308297	-0.09046395	-0.10823624	-0.12686688	-0.14744989	-0.17551035	-0.25143646	-0.70185671	-4.24832616	-33.86182389	-284.91753817	-2428.12183641	-20809.06635915	-179012.41783896	-1544575.92045554	-13359854.16412655	-115794941.56810966	-1005397075.20134902
14.32858197	-0.01941137	-0.03762296	-0.05511671	-0.07228110	-0.08946174	-0.10700558	-0.12534950	-0.14546808	-0.17214627	-0.24038858	-0.63571751	-3.76082830	-30.10160984	-255.67683940	-2201.06984103	-19056.49555244	-165616.95125558	-1443651.67748668	-12614973.86375328	-110460150.83805107	-968913526.34123933
14.48713054	-0.01918962	-0.03720808	-0.05452084	-0.07150379	-0.08849099	-0.10581545	-0.12388726	-0.14357823	-0.16903870	-0.23062098	-0.57794725	-3.33204754	-26.75764755	-229.36185236	-1994.19363350	-17438.93509158	-153083.93851427	-1347831.40477665	-11896186.56336007	-105214411.68850073	-932186383.80874455
14.64429883	-0.01897476	-0.03680572	-0.05394274	-0.07074982	-0.08755005	-0.10466357	-0.12247659	-0.14177223	-0.16615632	-0.22195990	-0.52745065	-2.95490860	-23.78480218	-205.69418281	-1805.87272907	-15947.86893857	-141377.45206979	-1257055.23602587	-11204559.26699811	-100076104.55504131	-895418396.77140665
14.80012824	-0.01876643	-0.03641526	-0.05338156	-0.07001802	-0.08663740	-0.10354786	-0.12111423	-0.14004296	-0.16347228	-0.21425624	-0.48327701	-2.62317780	-21.14262069	-184.41927295	-1634.58767684	-14575.01599679	-130459.96873156	-1171231.41095228	-10540818.09483691	-95060709.41542816	-858791497.97860479
14.95465851	-0.01856431	-0.03603612	-0.05283648	-0.06930731	-0.08575162	-0.10246640	-0.11979724	-0.13838417	-0.16096352	-0.20738198	-0.44460119	-2.33136602	-18.79489022	-165.30485864	-1478.91904892	-13312.38093151	-120293.02819159	-1090242.07897605	-9905389.46222069	-90181036.83468845	-822467584.87079430
15.10792784	-0.01836809	-0.03566777	-0.05230674	-0.06861671	-0.08489140	-0.10141739	-0.11852293	-0.13679033	-0.15861019	-0.20122713	-0.41070702	-2.07464229	-16.70922911	-148.13942608	-1337.54523916	-12152.29157453	-110837.78633522	-1013948.45839746	-9298438.48903261	-85447457.78879799	-786589440.83159590
15.25997302	-0.01817751	-0.03530970	-0.05179163	-0.06794525	-0.08405550	-0.10039919	-0.11728885	-0.13525653	-0.15639517	-0.19569715	-0.38097290	-1.84875667	-14.85671010	-132.73069434	-1209.23936121	-11087.42504995	-102055.47513141	-942195.39088430	-8719904.54039180	-80868128.96258147	-751281759.97680449
15.41082952	-0.01799229	-0.03496145	-0.05129048	-0.06729207	-0.08324278	-0.09941026	-0.11609276	-0.13377841	-0.15430366	-0.19071071	-0.35485925	-1.64997179	-13.21151483	-118.90414292	-1092.86548650	-10110.82449386	-93907.78008385	-874815.33365552	-8169533.86787340	-76449210.89353409	-716652243.41612720
15.56053160	-0.01781218	-0.03462256	-0.05080267	-0.06665632	-0.08245214	-0.09844917	-0.11493258	-0.13235209	-0.15232283	-0.18619779	-0.33189770	-1.47500213	-11.75061807	-106.50159841	-987.37442000	-9215.90800183	-86357.14538390	-811631.83301253	-7646909.37571830	-72195076.93011747	-682792739.24071300
15.70911237	-0.01763695	-0.03429263	-0.05032761	-0.06603725	-0.08168260	-0.09751458	-0.11380641	-0.13097406	-0.15044155	-0.18209806	-0.31168157	-1.32096014	-10.45350026	-95.37988972	-891.79917528	-8396.47122243	-79367.01605875	-752462.52306602	-7151477.58034520	-68108511.49396259	-649780402.53609669
15.85660382	-0.01746639	-0.03397127	-0.04986475	-0.06543411	-0.08093319	-0.09660524	-0.11271251	-0.12964119	-0.14865013	-0.17835951	-0.29385772	-1.18530860	-9.30188663	-85.40957806	-805.25028024	-7646.68482191	-72902.02557754	-697121.69290096	-6682572.86576396	-64190896.58835032	-617678855.49489403
16.00303694	-0.01730029	-0.03365809	-0.04941356	-0.06484623	-0.08020304	-0.09572000	-0.11164923	-0.12835064	-0.14694012	-0.17493725	-0.27811943	-1.06581854	-8.27951084	-76.47376506	-726.91101832	-6961.08787368	-66928.13657914	-645422.46423398	-6239439.16385651	-60442385.88819664	-586539331.21493483
16.14844168	-0.01713845	-0.03335276	-0.04897355	-0.06427294	-0.07949130	-0.09485777	-0.11061507	-0.12709986	-0.14530411	-0.17179250	-0.26420026	-0.96053205	-7.37190166	-68.46698020	-656.03268878	-6334.57807400	-61412.74162387	-597178.61997922	-5821249.20800767	-56862066.08400156	-556401788.00600183
16.29284709	-0.01698070	-0.03305495	-0.04854425	-0.06371365	-0.07879719	-0.09401751	-0.10960863	-0.12588650	-0.14373562	-0.16889175	-0.25186865	-0.86772948	-6.56619064	-61.29414735	-591.92995102	-5762.39955039	-56324.73014800	-552206.12212062	-5427121.52180576	-53448105.43483505	-527295983.95697165
16.43628125	-0.01682686	-0.03276435	-0.04812524	-0.06316776	-0.07811997	-0.09319827	-0.10862861	-0.12470845	-0.14222894	-0.16620597	-0.24092335	-0.78590057	-5.85093910	-54.86962864	-533.97630254	-5240.12890885	-51634.52711025	-510324.35493964	-5056135.31189266	-50197889.71326398	-499242504.09083277
16.57877140	-0.01667677	-0.03248066	-0.04771608	-0.06263475	-0.07745893	-0.09239914	-0.10767378	-0.12356376	-0.14077903	-0.16371002	-0.23118937	-0.71371898	-5.21598281	-49.11634323	-481.59972714	-4763.66005948	-47314.10816720	-471357.12703501	-4707343.43610232	-47108145.89982703	-472253734.62973112
16.72034389	-0.01653028	-0.03220361	-0.04731640	-0.06211409	-0.07681342	-0.09161928	-0.10674301	-0.12245066	-0.13938145	-0.16138211	-0.22251451	-0.65001989	-4.65229273	-43.96495767	-434.27853918	-4329.18826598	-43336.99560236	-435133.46279529	-4379783.61569266	-44175054.11132044	-446334780.71064323
16.86102428	-0.01638724	-0.03193294	-0.04692582	-0.06160530	-0.07618281	-0.09085789	-0.10583523	-0.12136752	-0.13803223	-0.15920329	-0.21476634	-0.59378034	-4.15185033	-39.35314419	-391.53744087	-3933.19378206	-39678.23867022	-401488.21116919	-4072488.05492873	-41394348.33414974	-421484325.37501144
17.00083730	-0.01624751	-0.03166839	-0.04654399	-0.06110792	-0.07556651	-0.09011421	-0.10494945	-0.12031281	-0.13672787	-0.15715710	-0.20782960	-0.54410187	-3.70753610	-35.22490284	-352.94380231	-3572.42536806	-36314.38150781	-370262.49683538	-3784491.62371186	-38761406.59095933	-397695428.86372852
17.13980694	-0.01611097	-0.03140974	-0.04617057	-0.06062150	-0.07496397	-0.08938752	-0.10408473	-0.11928517	-0.13546523	-0.15522921	-0.20160392	-0.50019536	-3.31302996	-31.52994354	-318.10416850	-3243.88392070	-33223.42131449	-341304.03628811	-3514838.75036273	-36271331.20443258	-374956268.24511611
17.27795641	-0.01597750	-0.03115676	-0.04580525	-0.06014564	-0.07437466	-0.08867716	-0.10324018	-0.11828329	-0.13424149	-0.15340711	-0.19600187	-0.46136763	-2.96272243	-28.22312365	-286.66099307	-2944.80639961	-30384.75910426	-314467.33896390	-3262589.16267564	-33919019.84265567	-353250818.23452365
17.41530820	-0.01584697	-0.03090924	-0.04544772	-0.05967994	-0.07379807	-0.08798249	-0.10241498	-0.11730598	-0.13305415	-0.15167990	-0.19094725	-0.42700975	-2.65163535	-25.26393714	-258.28959529	-2672.65019215	-27779.14498742	-289613.81133832	-3026822.60622407	-31699228.03883386	-332559474.75326037
17.55188410	-0.01571928	-0.03066698	-0.04509771	-0.05922403	-0.07323374	-0.08730291	-0.10160835	-0.11635213	-0.13190092	-0.15003803	-0.18637362	-0.39658667	-2.37535137	-22.61605137	-232.69533416	-2425.07802343	-25388.61963407	-266611.77989680	-2806642.65963819	-29606623.87537875	-312859623.32692850
17.68770521	-0.01559432	-0.03042979	-0.04475495	-0.05877755	-0.07268121	-0.08663785	-0.10081956	-0.11542070	-0.13077976	-0.14847316	-0.18222304	-0.36962826	-2.12995103	-20.24688756	-209.61099191	-2199.94348908	-23196.45330284	-245336.44700392	-2601179.75714785	-27635835.50858969	-294126154.83634639
17.82279197	-0.01547199	-0.03019748	-0.04441917	-0.05834017	-0.07214005	-0.08598676	-0.10004790	-0.11451073	-0.12968881	-0.14697795	-0.17844490	-0.34572135	-1.91195695	-18.12724141	-188.79435749	-1995.27726398	-21187.08358027	-225669.79194702	-2409593.51911426	-25781492.18599506	-276331931.41007525
17.95716420	-0.01535220	-0.02996989	-0.04409012	-0.05791157	-0.07160986	-0.08534914	-0.09929272	-0.11362130	-0.12862638	-0.14554596	-0.17499506	-0.32450274	-1.71828407	-16.23094048	-170.02599992	-1809.27401953	-19346.05276711	-207500.42781233	-2231074.48171334	-24038259.37576994	-259448205.39987007
18.09084109	-0.01523486	-0.02974684	-0.04376759	-0.05749144	-0.07109025	-0.08472449	-0.09855341	-0.11275158	-0.12759093	-0.14417153	-0.17183492	-0.30565316	-1.54619549	-14.53453492	-153.10722091	-1640.28006578	-17659.94566549	-190723.42337680	-2064845.30763193	-22400868.58938460	-243444994.43426222
18.22384122	-0.01511988	-0.02952819	-0.04345134	-0.05707949	-0.07058085	-0.08411236	-0.09782937	-0.11190077	-0.12658106	-0.14284966	-0.16893074	-0.28889184	-1.39326320	-13.01701878	-137.85817543	-1486.78172078	-16116.32836499	-175240.09787862	-1910161.55086773	-20864142.43805980	-228291415.53250277
18.35618262	-0.01500718	-0.02931379	-0.04314116	-0.05667544	-0.07008131	-0.08351231	-0.09712004	-0.11106811	-0.12559548	-0.14157594	-0.16625302	-0.27397187	-1.25733326	-11.65957890	-124.11614953	-1347.39439995	-14703.68849451	-160957.79537110	-1766312.04068912	-19423015.42350066	-213955981.21048319
18.48788275	-0.01489668	-0.02910348	-0.04283685	-0.05627903	-0.06959130	-0.08292391	-0.09642490	-0.11025291	-0.12463300	-0.14034644	-0.16377592	-0.26067608	-1.13649485	-10.44536889	-111.73398432	-1220.85240972	-13411.37729843	-147789.64436150	-1632618.94260030	-18072550.92550237	-200406860.44285327
18.61895853	-0.01478831	-0.02889714	-0.04253822	-0.05589001	-0.06911050	-0.08234678	-0.09574344	-0.10945450	-0.12369254	-0.13915771	-0.16147685	-0.24881335	-1.02905277	-9.35930590	-100.57863574	-1105.99942453	-12229.55380558	-135654.30757272	-1508437.54773587	-16807954.81386941	-187612107.27068177
18.74942634	-0.01468200	-0.02869464	-0.04224508	-0.05550814	-0.06863861	-0.08178052	-0.09507519	-0.10867225	-0.12277308	-0.13800666	-0.15933596	-0.23821554	-0.93350311	-8.38788786	-90.52985989	-1001.77962190	-11149.13128625	-124475.72591876	-1393155.83635517	-15624586.07920131	-175539859.76104975
18.87930209	-0.01457769	-0.02849585	-0.04195725	-0.05513318	-0.06817534	-0.08122478	-0.09441970	-0.10790557	-0.12187370	-0.13689054	-0.15733588	-0.22873464	-0.84851157	-7.51902927	-81.47901450	-907.22944745	-10161.72613024	-114182.86013062	-1286193.85587234	-14517964.84557735	-164158511.92804599
19.00860118	-0.01447529	-0.02830066	-0.04167458	-0.05476493	-0.06772041	-0.08067922	-0.09377652	-0.10715390	-0.12099352	-0.13580690	-0.15546135	-0.22024032	-0.77289433	-6.74191382	-73.32796717	-821.46997991	-9259.60922790	-104709.43288961	-1187002.94901972	-13483778.09722110	-153436861.10777819
19.13733855	-0.01437476	-0.02810894	-0.04139690	-0.05440316	-0.06727355	-0.08014351	-0.09314526	-0.10641671	-0.12013174	-0.13475354	-0.15369897	-0.21261786	-0.70560098	-6.04686206	-65.98810197	-743.69986454	-8435.65989160	-95993.67380815	-1095064.86323538	-12517883.42054494	-143344233.14153111
19.26552870	-0.01427604	-0.02792061	-0.04112405	-0.05404768	-0.06683452	-0.07961732	-0.09252551	-0.10569349	-0.11928762	-0.13372849	-0.15203697	-0.20576616	-0.64569949	-5.42521265	-59.37941627	-673.18878324	-7683.32231924	-87978.06913912	-1009890.76818567	-11616311.03281683	-133850587.56485491
19.39318567	-0.01417907	-0.02773554	-0.04085588	-0.05369830	-0.06640307	-0.07910037	-0.09191691	-0.10498377	-0.11846044	-0.13272998	-0.15046499	-0.19959619	-0.59236277	-4.86921594	-53.42970019	-609.27142876	-6996.56457073	-80609.11769374	-931020.20451738	-10775264.33975468	-124926604.83471847
19.52032311	-0.01408379	-0.02755364	-0.04059226	-0.05335483	-0.06597897	-0.07859236	-0.09131910	-0.10428709	-0.11764955	-0.13175640	-0.14897389	-0.19402948	-0.54485685	-4.37193847	-48.07379167	-551.34195146	-6369.84000549	-73837.09410366	-858019.98352748	-9991119.23743321	-116543757.46208146
19.64695426	-0.01399016	-0.02737482	-0.04033306	-0.05301709	-0.06556201	-0.07809302	-0.09073174	-0.10360302	-0.11685433	-0.13080632	-0.14755565	-0.18899686	-0.50253031	-3.92717742	-43.25290053	-498.84884713	-5798.05111056	-67615.82027625	-790483.05446747	-9260422.34962337	-108674366.76234895
19.77309197	-0.01389813	-0.02719899	-0.04007813	-0.05268493	-0.06515196	-0.07760210	-0.09015450	-0.10293115	-0.11607421	-0.12987841	-0.14620317	-0.18443735	-0.46480500	-3.52938397	-38.91399560	-451.29025598	-5276.51563679	-61902.44565649	-728027.35365693	-8579888.37032266	-101291646.79638223
19.89874870	-0.01380764	-0.02702605	-0.03982736	-0.05235817	-0.06474862	-0.07711932	-0.08958707	-0.10227108	-0.11530864	-0.12897150	-0.14491019	-0.18029717	-0.43116774	-3.17359454	-35.00924913	-408.20964369	-4800.93495161	-56657.23671822	-670294.64741928	-7946396.66260815	-94369736.95079817
20.02393656	-0.01371865	-0.02685593	-0.03958063	-0.05203665	-0.06435181	-0.07664447	-0.08902915	-0.10162245	-0.11455710	-0.12808449	-0.14367118	-0.17652888	-0.40116297	-2.85536932	-31.49553359	-369.19183724	-4367.36451200	-51843.37595264	-616949.37900495	-7356987.24857611	-87883724.49527545
20.14866732	-0.01363113	-0.02668855	-0.03933782	-0.05172024	-0.06396133	-0.07617730	-0.08848047	-0.10098489	-0.11381910	-0.12721640	-0.14248124	-0.17309061	-0.37438630	-2.57073714	-28.33396595	-333.85938938	-3972.18635773	-47426.77049378	-567677.52805594	-6808856.31040904	-81809658.35156994
20.27295240	-0.01354502	-0.02652382	-0.03909883	-0.05140879	-0.06357700	-0.07571759	-0.08794074	-0.10035807	-0.11309420	-0.12636631	-0.14133603	-0.16994541	-0.35047865	-2.31614611	-25.48949527	-301.86924734	-3612.08352352	-43375.87041210	-522185.48972872	-6299351.30898843	-76124555.20918371
20.39680289	-0.01346028	-0.02636167	-0.03886354	-0.05110216	-0.06319866	-0.07526513	-0.08740970	-0.09974166	-0.11238194	-0.12553339	-0.14023171	-0.16706067	-0.32912125	-2.08841951	-22.93052954	-272.90970257	-3284.01626817	-39661.49661433	-480198.97928781	-5825965.81360416	-70806399.02314802
20.52022958	-0.01337689	-0.02620204	-0.03863187	-0.05080022	-0.06282613	-0.07481972	-0.08688712	-0.09913534	-0.11168193	-0.12471688	-0.13916484	-0.16440756	-0.31003102	-1.88471618	-20.62859822	-246.69759978	-2985.20001891	-36256.67820719	-441461.96679428	-5386334.12410464	-65834134.82970085
20.64324297	-0.01329480	-0.02604485	-0.03840369	-0.05050283	-0.06245925	-0.07438116	-0.08637273	-0.09853882	-0.11099376	-0.12391606	-0.13813240	-0.16196063	-0.29295655	-1.70249519	-18.55804722	-222.97578502	-2713.08493025	-33136.49911502	-405735.64544494	-4978225.75539394	-61187657.71755339
20.76585326	-0.01321397	-0.02589004	-0.03817894	-0.05020989	-0.06209789	-0.07394927	-0.08586632	-0.09795182	-0.11031707	-0.12313029	-0.13713168	-0.15969740	-0.27767459	-1.53948414	-16.69576310	-201.51077351	-2465.33695845	-30277.95368662	-372797.43618046	-4599539.84372885	-56847797.69902038
20.88807039	-0.01313438	-0.02573754	-0.03795751	-0.04992127	-0.06174187	-0.07352385	-0.08536766	-0.09737405	-0.10965149	-0.12235895	-0.13616027	-0.15759796	-0.26398685	-1.39365083	-15.02092404	-182.09061960	-2239.82035547	-27659.81098548	-342440.03038562	-4248299.52501400	-52796301.13975972
21.00990400	-0.01305598	-0.02558730	-0.03773931	-0.04963685	-0.06139108	-0.07310475	-0.08487654	-0.09680527	-0.10899670	-0.12160147	-0.13521599	-0.15564474	-0.25171718	-1.26317792	-13.51477473	-164.52297212	-2034.58148959	-25262.48742905	-314470.47185260	-3922646.32733920	-49015809.33033255
21.13136352	-0.01297876	-0.02543925	-0.03752427	-0.04935653	-0.06104536	-0.07269178	-0.08439276	-0.09624521	-0.10835236	-0.12085734	-0.13429694	-0.15382218	-0.24070910	-1.14644024	-12.16042319	-148.63329993	-1847.83390383	-23067.92742559	-288709.27865853	-3620834.61332506	-45489834.71788848
21.25245809	-0.01290267	-0.02529334	-0.03731230	-0.04908021	-0.06070459	-0.07228479	-0.08391611	-0.09569363	-0.10771817	-0.12012606	-0.13340137	-0.15211650	-0.23082360	-1.04198447	-10.94265724	-134.26327337	-1677.94452787	-21059.49164879	-264989.60520031	-3341226.10226961	-42202735.26092497
21.37319663	-0.01282768	-0.02514951	-0.03710333	-0.04880778	-0.06036864	-0.07188363	-0.08344641	-0.09515031	-0.10709384	-0.11940717	-0.13252773	-0.15051551	-0.22193717	-0.94851103	-9.84777890	-121.26928858	-1523.42096366	-19221.85258873	-243156.44430540	-3082284.49737588	-39139687.32211387
21.49358781	-0.01275378	-0.02500771	-0.03689727	-0.04853914	-0.06003739	-0.07148814	-0.08298348	-0.09461502	-0.10647908	-0.11870023	-0.13167464	-0.14900842	-0.21394005	-0.86485778	-8.86345482	-109.52112269	-1382.89976921	-17540.89701941	-223065.86907172	-2842570.23922130	-36286657.47105233
21.61364011	-0.01268092	-0.02486790	-0.03669406	-0.04827420	-0.05971072	-0.07109818	-0.08252713	-0.09408754	-0.10587362	-0.11800485	-0.13084081	-0.14758566	-0.20673471	-0.78998555	-7.97858143	-98.90070861	-1255.13566983	-16003.63502743	-204584.31386112	-2620735.40288892	-33630373.52825456
21.73336175	-0.01260910	-0.02473002	-0.03649363	-0.04801288	-0.05938851	-0.07071362	-0.08207721	-0.09356767	-0.10527721	-0.11732063	-0.13002513	-0.14623874	-0.20023447	-0.72296511	-7.18316322	-89.30101947	-1138.99162980	-14598.11525132	-187587.89366784	-2415518.75268518	-31158295.14239502
21.85276079	-0.01253827	-0.02459401	-0.03629591	-0.04775507	-0.05907067	-0.07033431	-0.08163355	-0.09305521	-0.10468959	-0.11664723	-0.12922656	-0.14496014	-0.19436228	-0.66296553	-6.46820298	-80.62505302	-1033.42972159	-13313.34598673	-171961.76090092	-2225740.96507985	-28858584.15439384
21.97184507	-0.01246842	-0.02445985	-0.03610084	-0.04750070	-0.05875708	-0.06996013	-0.08119599	-0.09254997	-0.10411053	-0.11598429	-0.12844417	-0.14374319	-0.18904965	-0.60924384	-5.82560281	-72.78490760	-937.50273340	-12139.22181971	-157599.49846082	-2050300.02746031	-26720074.96498399
22.09062224	-0.01239951	-0.02432749	-0.03590834	-0.04724968	-0.05844764	-0.06959095	-0.08076438	-0.09205176	-0.10353980	-0.11533150	-0.12767711	-0.14258194	-0.18423571	-0.56113568	-5.24807484	-65.70094143	-850.34645932	-11066.45545830	-144402.54786069	-1888166.81756801	-24732245.08797607
22.20909978	-0.01233154	-0.02419687	-0.03571837	-0.04700194	-0.05814224	-0.06922666	-0.08033858	-0.09156042	-0.10297718	-0.11468855	-0.12692461	-0.14147114	-0.17986630	-0.51804701	-4.72906078	-59.30100814	-771.17262002	-10086.51444257	-132279.67104625	-1738380.86615374	-22885186.04064185
22.32728498	-0.01226448	-0.02406796	-0.03553085	-0.04675740	-0.05784081	-0.06886713	-0.07991843	-0.09107576	-0.10242247	-0.11405515	-0.12618596	-0.14040610	-0.17589331	-0.47944667	-4.26265938	-53.51976165	-699.26236513	-9191.56242544	-121146.44450756	-1600046.30349449	-21169574.69626366
22.44518498	-0.01219829	-0.02394073	-0.03534574	-0.04651598	-0.05754324	-0.06851225	-0.07950382	-0.09059762	-0.10187544	-0.11343102	-0.12546052	-0.13938265	-0.17227393	-0.44485972	-3.84356102	-48.29802440	-633.96031204	-8374.40472963	-110924.78424839	-1472327.98894696	-19576645.20209603
22.56280672	-0.01213298	-0.02381513	-0.03516298	-0.04627761	-0.05724944	-0.06816192	-0.07909460	-0.09012584	-0.10133592	-0.11281590	-0.12474770	-0.13839709	-0.16897008	-0.41386152	-3.46698878	-43.58221305	-574.66907900	-7628.43790140	-101542.50017893	-1354447.82161871	-18098161.54835127
22.68015702	-0.01206851	-0.02369112	-0.03498252	-0.04604223	-0.05695933	-0.06781603	-0.07869065	-0.08966027	-0.10080372	-0.11220954	-0.12404695	-0.13744612	-0.16594791	-0.38607238	-3.12864537	-39.32381690	-520.84427339	-6947.60299645	-92932.87851686	-1245681.22942860	-16726390.85946101
22.79724253	-0.01200486	-0.02356867	-0.03480430	-0.04580977	-0.05667283	-0.06747448	-0.07829184	-0.08920076	-0.10027864	-0.11161170	-0.12335778	-0.13652677	-0.16317730	-0.36115280	-2.82466524	-35.47892392	-471.98989925	-6326.34234867	-85034.29081235	-1145353.83320561	-15454077.46671291
22.91406972	-0.01194202	-0.02344775	-0.03462827	-0.04558015	-0.05638985	-0.06713717	-0.07789806	-0.08874717	-0.09976052	-0.11102214	-0.12267971	-0.13563644	-0.16063144	-0.33879926	-2.55157146	-32.00779044	-427.65415057	-5759.55958690	-77789.82824673	-1052838.28195371	-14274417.81040394
23.03064497	-0.01187997	-0.02332831	-0.03445439	-0.04535333	-0.05611032	-0.06680400	-0.07750919	-0.08829936	-0.09924919	-0.11044066	-0.12201233	-0.13477276	-0.15828648	-0.31874036	-2.30623692	-28.87445043	-387.42555960	-5242.58267813	-71146.95988863	-967551.25493199	-13181036.20919510
23.14697449	-0.01181869	-0.02321033	-0.03428261	-0.04512923	-0.05583415	-0.06647488	-0.07712513	-0.08785719	-0.09874449	-0.10986704	-0.12135523	-0.13393364	-0.15612121	-0.30073345	-2.08584931	-26.04636089	-350.92947141	-4771.12978848	-65057.21362291	-888950.62573751	-12167961.52406513
23.26306436	-0.01175816	-0.02309378	-0.03411288	-0.04490780	-0.05556128	-0.06614973	-0.07674575	-0.08742054	-0.09824625	-0.10930108	-0.12070805	-0.13311721	-0.15411674	-0.28456159	-1.88787963	-23.49407999	-317.82481851	-4341.27776452	-59475.87849830	-816532.78314149	-11229604.73422078
23.37892055	-0.01169837	-0.02297862	-0.03394516	-0.04468898	-0.05529164	-0.06582845	-0.07637096	-0.08698927	-0.09775433	-0.10874259	-0.12007044	-0.13232177	-0.15225625	-0.27003081	-1.71005383	-21.19097510	-287.80117076	-3949.43304900	-54361.72727066	-749830.10304012	-10360737.43284626
23.49454890	-0.01163930	-0.02286483	-0.03377941	-0.04447271	-0.05502515	-0.06551096	-0.07600066	-0.08656327	-0.09726857	-0.10819137	-0.11944208	-0.13154583	-0.15052477	-0.25696769	-1.55032724	-19.11295791	-260.57603803	-3592.30485542	-49676.75795331	-688408.56557403	-9556471.24210952
23.60995513	-0.01158093	-0.02275237	-0.03361558	-0.04425895	-0.05476176	-0.06519719	-0.07563475	-0.08614243	-0.09678885	-0.10764726	-0.11882266	-0.13078802	-0.14890897	-0.24521720	-1.40686157	-17.23824424	-235.89240461	-3266.88043661	-45385.95322594	-631865.51126874	-8812238.13975852
23.72514488	-0.01152326	-0.02264122	-0.03345364	-0.04404763	-0.05450138	-0.06488704	-0.07527313	-0.08572662	-0.09631502	-0.10711007	-0.11821191	-0.13004714	-0.14739698	-0.23464072	-1.27800421	-15.54713614	-213.51647598	-2970.40229284	-41457.05659928	-579827.52996539	-8123771.68414554
23.84012363	-0.01146626	-0.02253135	-0.03329354	-0.04383872	-0.05424397	-0.06458045	-0.07491572	-0.08531573	-0.09584694	-0.10657965	-0.11760955	-0.12932207	-0.14597822	-0.22511431	-1.16226961	-14.02182444	-193.23562029	-2700.34717504	-37860.36428374	-531948.47633754	-7487089.12058395
23.95489680	-0.01140992	-0.02242273	-0.03313525	-0.04363215	-0.05398945	-0.06427735	-0.07456241	-0.08490967	-0.09538449	-0.10605583	-0.11701534	-0.12861183	-0.14464327	-0.21652719	-1.05832241	-12.64620961	-174.85648798	-2454.40674902	-34568.53176533	-487907.60590691	-6898474.34934324
24.06946967	-0.01135424	-0.02231534	-0.03297874	-0.04342788	-0.05373778	-0.06397764	-0.07421314	-0.08450832	-0.09492755	-0.10553847	-0.11642905	-0.12791554	-0.14338373	-0.20878030	-0.96496246	-11.40573950	-158.20329472	-2230.46979593	-31556.39414740	-447407.82564440	-6354461.73394864
24.18384745	-0.01129918	-0.02220916	-0.03282395	-0.04322587	-0.05348889	-0.06368128	-0.07386780	-0.08411158	-0.09447599	-0.10502740	-0.11585043	-0.12723238	-0.14219211	-0.20178509	-0.88111110	-10.28726221	-143.11625384	-2026.60583326	-28800.79937181	-410174.05344308	-5851820.72736268
24.29803523	-0.01124475	-0.02210415	-0.03267087	-0.04302607	-0.05324272	-0.06338819	-0.07352633	-0.08371937	-0.09402970	-0.10452249	-0.11527930	-0.12656162	-0.14106174	-0.19546239	-0.80579899	-9.27889280	-129.45014563	-1841.05004903	-26280.45348451	-375951.68094802	-5387541.29272943
24.41203801	-0.01119093	-0.02200030	-0.03251945	-0.04282843	-0.05299923	-0.06309830	-0.07318864	-0.08333157	-0.09358856	-0.10402361	-0.11471543	-0.12590260	-0.13998667	-0.18974144	-0.73815508	-8.36989254	-117.07301190	-1672.18944961	-23975.77715791	-344505.13440846	-4958820.09441515
24.52586073	-0.01113770	-0.02189758	-0.03236966	-0.04263291	-0.05275835	-0.06281155	-0.07285465	-0.08294811	-0.09315247	-0.10353060	-0.11415864	-0.12525471	-0.13896159	-0.18455895	-0.67739671	-7.55055956	-105.86496521	-1518.55012838	-21868.77272605	-315616.52837527	-4563047.43399481
24.63950822	-0.01108506	-0.02179597	-0.03222148	-0.04243948	-0.05252004	-0.06252788	-0.07252429	-0.08256889	-0.09272132	-0.10304336	-0.11360876	-0.12461741	-0.13798175	-0.17985837	-0.62282066	-6.81212970	-95.71710299	-1378.78556908	-19942.90102822	-289084.40720584	-4197794.90465375
24.75298525	-0.01103299	-0.02169545	-0.03207486	-0.04224808	-0.05228425	-0.06224723	-0.07219749	-0.08219383	-0.09229500	-0.10256174	-0.11306559	-0.12399019	-0.13704293	-0.17558912	-0.57379517	-6.14668691	-86.53051751	-1251.66590353	-18182.96739394	-264722.56947104	-3860803.73633853
24.86629648	-0.01098149	-0.02159599	-0.03192979	-0.04205868	-0.05205093	-0.06196953	-0.07187417	-0.08182284	-0.09187341	-0.10208563	-0.11252898	-0.12337261	-0.13614135	-0.17170600	-0.52975269	-5.54708198	-78.21539343	-1136.06804891	-16575.01613831	-242358.97049756	-3549973.80307171
24.97944656	-0.01093053	-0.02149758	-0.03178623	-0.04187125	-0.05182002	-0.06169474	-0.07155427	-0.08145584	-0.09145647	-0.10161492	-0.11199877	-0.12276422	-0.13527363	-0.16816860	-0.49018343	-5.00685906	-70.69018542	-1030.96665538	-15106.23297198	-221834.69843496	-3263353.26329313
25.09244001	-0.01088012	-0.02140020	-0.03164414	-0.04168575	-0.05159150	-0.06142278	-0.07123773	-0.08109275	-0.09104406	-0.10114948	-0.11147480	-0.12216466	-0.13443677	-0.16494079	-0.45462946	-4.52018905	-63.88086878	-935.42579933	-13764.85476533	-203003.01941558	-2999128.80399362
25.20528131	-0.01083023	-0.02130382	-0.03150351	-0.04150213	-0.05136530	-0.06115362	-0.07092447	-0.08073349	-0.09063611	-0.10068920	-0.11095693	-0.12157357	-0.13362805	-0.16199026	-0.42267952	-4.08180948	-57.72025680	-848.59136307	-12540.08614179	-185728.48757691	-2755616.45976903
25.31797488	-0.01078087	-0.02120844	-0.03136431	-0.04132036	-0.05114138	-0.06088720	-0.07061443	-0.08037799	-0.09023251	-0.10023399	-0.11044502	-0.12099061	-0.13284507	-0.15928814	-0.39396427	-3.68696988	-52.14737887	-769.68404569	-11422.02240991	-169886.11593416	-2531252.97867372
25.43052506	-0.01073202	-0.02111402	-0.03122651	-0.04114042	-0.05091971	-0.06062346	-0.07030755	-0.08002618	-0.08983319	-0.09978373	-0.10993893	-0.12041550	-0.13208568	-0.15680863	-0.36815203	-3.33138257	-47.10691425	-697.99295462	-10401.57837780	-155360.60431646	-2324587.70776339
25.54293614	-0.01068366	-0.02102055	-0.03109008	-0.04096226	-0.05070024	-0.06036236	-0.07000378	-0.07967797	-0.08943807	-0.09933833	-0.10943853	-0.11984794	-0.13134792	-0.15452863	-0.34494497	-3.01117795	-42.54867640	-632.86973118	-9470.42262554	-142045.62080252	-2134274.97234557
25.65521232	-0.01063580	-0.02092802	-0.03095500	-0.04078585	-0.05048293	-0.06010384	-0.06970304	-0.07933332	-0.08904705	-0.09889768	-0.10894369	-0.11928767	-0.13063008	-0.15242753	-0.32407569	-2.72286420	-38.42714358	-573.72316724	-8620.91684084	-129843.13330272	-1959066.92406537
25.76735778	-0.01058842	-0.02083640	-0.03082124	-0.04061116	-0.05026774	-0.05984786	-0.06940530	-0.07899214	-0.08866005	-0.09846170	-0.10845430	-0.11873447	-0.12993060	-0.15048686	-0.30530412	-2.46329073	-34.70103170	-520.01427344	-7846.05985120	-118662.78812805	-1797806.83395365
25.87937662	-0.01054151	-0.02074568	-0.03068878	-0.04043817	-0.05005464	-0.05959437	-0.06911048	-0.07865437	-0.08827701	-0.09803028	-0.10797024	-0.11818809	-0.12924808	-0.14869015	-0.28841473	-2.22961515	-31.33290553	-471.25176249	-7139.43600998	-108421.33256004	-1649422.80741169
25.99127291	-0.01049507	-0.02065585	-0.03055761	-0.04026683	-0.04984358	-0.05934333	-0.06881854	-0.07831996	-0.08789785	-0.09760334	-0.10749140	-0.11764834	-0.12858128	-0.14702265	-0.27321405	-2.01927347	-28.28882512	-426.98791383	-6495.16761699	-99042.07859273	-1512921.89881098
26.10305065	-0.01044908	-0.02056688	-0.03042768	-0.04009712	-0.04963453	-0.05909469	-0.06852943	-0.07798882	-0.08752248	-0.09718079	-0.10701766	-0.11711500	-0.12792906	-0.14547117	-0.25952842	-1.82995304	-25.53802413	-386.81478857	-5907.87107484	-90454.40516005	-1387384.60399758
26.21471382	-0.01040355	-0.02047877	-0.03029899	-0.03992902	-0.04942745	-0.05884842	-0.06824308	-0.07766091	-0.08715085	-0.09676255	-0.10654892	-0.11658790	-0.12729041	-0.14402392	-0.24720197	-1.65956819	-23.05261739	-350.36076594	-5372.61650142	-82593.29629735	-1271959.70957502
26.32626634	-0.01035845	-0.02039150	-0.03017150	-0.03976248	-0.04922231	-0.05860446	-0.06795947	-0.07733617	-0.08678288	-0.09634853	-0.10608508	-0.11606687	-0.12666442	-0.14267037	-0.23609483	-1.50623819	-20.80733493	-317.28737456	-4884.89053767	-75398.91281694	-1165859.47846464
26.43771210	-0.01031378	-0.02030504	-0.03004521	-0.03959749	-0.04901907	-0.05836277	-0.06767852	-0.07701454	-0.08641850	-0.09593865	-0.10562604	-0.11555173	-0.12605028	-0.14140108	-0.22608146	-1.36826726	-18.77928024	-287.28639414	-4440.56210707	-68816.19520961	-1068355.15195581
26.54905497	-0.01026954	-0.02021940	-0.02992008	-0.03943402	-0.04881770	-0.05812333	-0.06740020	-0.07669596	-0.08605764	-0.09553283	-0.10517170	-0.11504233	-0.12544722	-0.14020763	-0.21704923	-1.24412661	-16.94771055	-260.07720504	-4035.85090057	-62794.49561791	-978772.74928082
26.66029875	-0.01022571	-0.02013455	-0.02979610	-0.03927204	-0.04861818	-0.05788608	-0.06712446	-0.07638037	-0.08570025	-0.09513101	-0.10472197	-0.11453853	-0.12485460	-0.13908247	-0.20889707	-1.13243816	-15.29383709	-235.40436474	-3667.29837711	-57287.23686118	-896489.14667113
26.77144723	-0.01018230	-0.02005048	-0.02967325	-0.03911153	-0.04842045	-0.05765098	-0.06685126	-0.07606773	-0.08534625	-0.09473309	-0.10427676	-0.11404018	-0.12427179	-0.13801886	-0.20153430	-1.03195980	-13.80064363	-213.03539249	-3331.74108549	-52251.59662647	-820928.41883958
26.88250414	-0.01013928	-0.01996717	-0.02955151	-0.03895246	-0.04822451	-0.05741801	-0.06658054	-0.07575798	-0.08499559	-0.09433902	-0.10383598	-0.11354716	-0.12369826	-0.13701077	-0.19487958	-0.94157212	-12.45272159	-192.75874445	-3026.28612851	-47648.21506866	-751558.42683975
26.99347319	-0.01009667	-0.01988463	-0.02943086	-0.03879481	-0.04803031	-0.05718713	-0.06631227	-0.07545107	-0.08464821	-0.09394872	-0.10339955	-0.11305933	-0.12313350	-0.13605280	-0.18885993	-0.86026643	-11.23612023	-174.38196349	-2748.28860377	-43440.92418544	-687887.63723091
27.10435806	-0.01005444	-0.01980282	-0.02931128	-0.03863855	-0.04783782	-0.05695830	-0.06604641	-0.07514695	-0.08430404	-0.09356211	-0.10296739	-0.11257658	-0.12257706	-0.13514013	-0.18340991	-0.78713390	-10.13821066	-157.72998895	-2495.33086859	-39596.49744613	-629462.15838481
27.21516239	-0.01001259	-0.01972174	-0.02919275	-0.03848366	-0.04764703	-0.05673148	-0.06578291	-0.07484557	-0.08396304	-0.09317914	-0.10253940	-0.11209878	-0.12202852	-0.13426842	-0.17847081	-0.72135574	-9.14756222	-142.64361291	-2265.20348773	-36084.41825566	-575862.98058634
27.32588980	-0.00997112	-0.01964137	-0.02907526	-0.03833012	-0.04745789	-0.05650664	-0.06552173	-0.07454689	-0.08362514	-0.09279974	-0.10211552	-0.11162584	-0.12148752	-0.13343381	-0.17398997	-0.66219444	-8.25383043	-128.97807074	-2055.88773338	-32876.66592752	-526703.40729903
27.43654389	-0.00993002	-0.01956172	-0.02895879	-0.03817790	-0.04727038	-0.05628375	-0.06526284	-0.07425086	-0.08329029	-0.09242384	-0.10169567	-0.11115764	-0.12095371	-0.13263284	-0.16992019	-0.60898570	-7.44765507	-116.60175445	-1865.53951593	-29947.51792296	-481626.66560109
27.54712823	-0.00988928	-0.01948275	-0.02884332	-0.03802698	-0.04708448	-0.05606278	-0.06500619	-0.07395742	-0.08295844	-0.09205139	-0.10127977	-0.11069408	-0.12042678	-0.13186241	-0.16621912	-0.56113130	-6.72056788	-105.39503848	-1692.47463325	-27273.36718989	-440303.68437147
27.65764638	-0.00984890	-0.01940446	-0.02872884	-0.03787734	-0.04690015	-0.05584368	-0.06475175	-0.07366655	-0.08262954	-0.09168231	-0.10086775	-0.11023506	-0.11990643	-0.13111974	-0.16284880	-0.51809254	-6.06490868	-95.24920839	-1535.15523377	-24832.55350644	-402431.02934624
27.76810190	-0.00980887	-0.01932685	-0.02861533	-0.03772897	-0.04671738	-0.05562645	-0.06449949	-0.07337819	-0.08230353	-0.09131656	-0.10045955	-0.10978050	-0.11939241	-0.13040234	-0.15977520	-0.47938441	-5.47374932	-86.06548349	-1392.17739654	-22605.20780214	-367728.98469869
27.87849831	-0.00976919	-0.01924989	-0.02850277	-0.03758183	-0.04653613	-0.05541103	-0.06424935	-0.07309231	-0.08198036	-0.09095407	-0.10005508	-0.10933029	-0.11888447	-0.12970799	-0.15696779	-0.44457030	-4.94082467	-77.75412540	-1262.25973840	-20573.10849626	-335939.77133864
27.98883914	-0.00972984	-0.01917358	-0.02839115	-0.03743592	-0.04635638	-0.05519740	-0.06400132	-0.07280885	-0.08165999	-0.09059478	-0.09965429	-0.10888436	-0.11838239	-0.12903468	-0.15439923	-0.41325718	-4.46047007	-70.23362513	-1144.23296541	-18719.54895751	-306825.89268502
28.09912790	-0.00969083	-0.01909791	-0.02828045	-0.03729120	-0.04617811	-0.05498554	-0.06375535	-0.07252779	-0.08134238	-0.09023864	-0.09925711	-0.10844261	-0.11788596	-0.12838063	-0.15204499	-0.38509133	-4.02756451	-63.42996175	-1037.03029205	-17029.21525282	-280168.59923689
28.20936809	-0.00965215	-0.01902287	-0.02817066	-0.03714767	-0.04600130	-0.05477541	-0.06351141	-0.07224908	-0.08102746	-0.08988561	-0.09886347	-0.10800497	-0.11739499	-0.12774422	-0.14988309	-0.35975444	-3.63747922	-57.27592663	-939.67865781	-15488.07341403	-255766.46383988
28.31956320	-0.00961379	-0.01894845	-0.02806176	-0.03700529	-0.04582591	-0.05456699	-0.06326946	-0.07197268	-0.08071520	-0.08953561	-0.09847331	-0.10757136	-0.11690930	-0.12712402	-0.14789384	-0.33696009	-3.28603095	-51.71050740	-851.29067669	-14083.26550960	-233434.06010255
28.42971669	-0.00957575	-0.01887463	-0.02795374	-0.03686406	-0.04565193	-0.05436025	-0.06302949	-0.07169855	-0.08040556	-0.08918860	-0.09808658	-0.10714169	-0.11642873	-0.12651874	-0.14605958	-0.31645059	-2.96943970	-46.67832653	-771.05726015	-12803.01386231	-213000.73694421
28.53983204	-0.00953802	-0.01880141	-0.02784659	-0.03672396	-0.04547934	-0.05415516	-0.06279145	-0.07142666	-0.08009848	-0.08884454	-0.09770320	-0.10671590	-0.11595312	-0.12592720	-0.14436448	-0.29799414	-2.68429031	-42.12912987	-698.24085912	-11636.53280379	-194309.48274043
28.64991270	-0.00950060	-0.01872878	-0.02774029	-0.03658496	-0.04530811	-0.05395170	-0.06255531	-0.07115697	-0.07979394	-0.08850337	-0.09732313	-0.10629391	-0.11548233	-0.12534837	-0.14279438	-0.28138224	-2.42749779	-38.01732064	-632.16927488	-10573.94740170	-177215.87296875
28.75996214	-0.00946349	-0.01865672	-0.02763482	-0.03644705	-0.04513822	-0.05374983	-0.06232104	-0.07088945	-0.07949188	-0.08816504	-0.09694631	-0.10587566	-0.11501622	-0.12478130	-0.14133655	-0.26642738	-2.19627575	-34.30153517	-572.22999257	-9606.21863547	-161587.09564498
28.86998380	-0.00942667	-0.01858524	-0.02753019	-0.03631022	-0.04496965	-0.05354954	-0.06208861	-0.07062405	-0.07919226	-0.08782950	-0.09657268	-0.10546107	-0.11455467	-0.12422515	-0.13997963	-0.25296094	-1.98810794	-30.94425648	-517.86499480	-8725.07453333	-147301.04918631
28.97998116	-0.00939014	-0.01851432	-0.02742636	-0.03617444	-0.04480238	-0.05335080	-0.06185800	-0.07036076	-0.07889505	-0.08749671	-0.09620218	-0.10505008	-0.11409755	-0.12367916	-0.13871340	-0.24083133	-1.80072237	-27.91146265	-468.56601588	-7922.94681624	-134245.50765002
29.08995769	-0.00935391	-0.01844395	-0.02732334	-0.03603970	-0.04463639	-0.05315359	-0.06162917	-0.07009952	-0.07860020	-0.08716663	-0.09583477	-0.10464263	-0.11364476	-0.12314264	-0.13752874	-0.22990224	-1.63206795	-25.17230670	-423.87020023	-7192.91262526	-122317.34858831
29.19991689	-0.00931795	-0.01837412	-0.02722110	-0.03590599	-0.04447166	-0.05295788	-0.06140210	-0.06984031	-0.07830768	-0.08683920	-0.09547038	-0.10423864	-0.11319619	-0.12261497	-0.13641744	-0.22005116	-1.48029326	-22.69882540	-383.35613147	-6528.64093794	-111421.83903848
29.30986224	-0.00928228	-0.01830483	-0.02711964	-0.03577328	-0.04430817	-0.05276364	-0.06117676	-0.06958310	-0.07801745	-0.08651439	-0.09510898	-0.10383806	-0.11275173	-0.12209560	-0.13537218	-0.21116800	-1.34372744	-20.46567422	-346.64020114	-5924.34330689	-101471.97544219
29.41979727	-0.00924689	-0.01823606	-0.02701894	-0.03564156	-0.04414591	-0.05257086	-0.06095311	-0.06932786	-0.07772947	-0.08619215	-0.09475051	-0.10344084	-0.11231129	-0.12158402	-0.13438638	-0.20315379	-1.22086274	-18.44988633	-313.37328849	-5374.72858069	-92387.87356014
29.52972550	-0.00921176	-0.01816782	-0.02691899	-0.03551082	-0.04398484	-0.05237952	-0.06073115	-0.06907454	-0.07744371	-0.08587244	-0.09439492	-0.10304690	-0.11187478	-0.12107977	-0.13345414	-0.19591962	-1.11033891	-16.63065331	-283.23772526	-4874.96129279	-84096.20471844
29.63965048	-0.00917690	-0.01810008	-0.02681978	-0.03538105	-0.04382496	-0.05218958	-0.06051083	-0.06882314	-0.07716013	-0.08555521	-0.09404216	-0.10265620	-0.11144211	-0.12058243	-0.13257021	-0.18938563	-1.01092887	-14.98912573	-255.94452129	-4420.62342887	-76529.67498778
29.74957576	-0.00914231	-0.01803285	-0.02672130	-0.03525222	-0.04366624	-0.05200103	-0.06029213	-0.06857360	-0.07687870	-0.08524044	-0.09369219	-0.10226867	-0.11101321	-0.12009164	-0.13172985	-0.18348005	-0.92152595	-13.50823187	-231.23082924	-4007.67930602	-69626.54415042
29.85950491	-0.00910797	-0.01796611	-0.02662354	-0.03512432	-0.04350867	-0.05181385	-0.06007503	-0.06832591	-0.07659938	-0.08492807	-0.09334496	-0.10188427	-0.11058798	-0.11960706	-0.13092882	-0.17813845	-0.84113214	-12.17251282	-208.85762817	-3632.44331884	-63330.18154837
29.96944151	-0.00907389	-0.01789986	-0.02652648	-0.03499734	-0.04335223	-0.05162802	-0.05985950	-0.06808003	-0.07632213	-0.08461807	-0.09300042	-0.10150294	-0.11016635	-0.11912836	-0.13016333	-0.17330294	-0.76884762	-10.96797267	-188.60760756	-3291.55032696	-57588.65612468
30.07938916	-0.00904006	-0.01783409	-0.02643012	-0.03487127	-0.04319690	-0.05144351	-0.05964552	-0.06783594	-0.07604693	-0.08431040	-0.09265854	-0.10112463	-0.10974825	-0.11865528	-0.12942998	-0.16892155	-0.70386123	-9.88194235	-170.28323521	-2981.92847637	-52354.35816694
30.18935151	-0.00900647	-0.01776879	-0.02633444	-0.03474609	-0.04304266	-0.05126030	-0.05943307	-0.06759361	-0.07577375	-0.08400503	-0.09231926	-0.10074928	-0.10933362	-0.11818754	-0.12872573	-0.16494763	-0.64544183	-8.90295589	-153.70499318	-2700.77426273	-47583.65043750
30.29933221	-0.00897313	-0.01770396	-0.02623944	-0.03462178	-0.04288951	-0.05107839	-0.05922211	-0.06735301	-0.07550254	-0.08370191	-0.09198255	-0.10037685	-0.10892237	-0.11772493	-0.12804783	-0.16133929	-0.59293052	-8.02063808	-138.70976793	-2445.52965929	-43236.54653135
30.40933495	-0.00894003	-0.01763959	-0.02614510	-0.03449834	-0.04273742	-0.05089773	-0.05901264	-0.06711411	-0.07523329	-0.08340102	-0.09164836	-0.10000729	-0.10851445	-0.11726721	-0.12739386	-0.15805893	-0.54573360	-7.22560243	-125.14938138	-2213.86114479	-39276.41444346
30.51936348	-0.00890716	-0.01757566	-0.02605142	-0.03437574	-0.04258637	-0.05071832	-0.05880462	-0.06687689	-0.07496595	-0.08310230	-0.09131665	-0.09964055	-0.10810979	-0.11681420	-0.12676161	-0.15507280	-0.50331622	-6.50935849	-112.88925085	-2003.64047887	-35669.70345680
30.62942157	-0.00887453	-0.01751218	-0.02595838	-0.03425399	-0.04243636	-0.05054014	-0.05859803	-0.06664132	-0.07470050	-0.08280574	-0.09098738	-0.09927658	-0.10770833	-0.11636572	-0.12614911	-0.15235063	-0.46519660	-5.86422781	-101.80716697	-1812.92708321	-32385.69258424
30.73951304	-0.00884212	-0.01744914	-0.02586597	-0.03413306	-0.04228736	-0.05036317	-0.05839285	-0.06640738	-0.07443692	-0.08251130	-0.09066051	-0.09891534	-0.10731001	-0.11592158	-0.12555461	-0.14986525	-0.43094086	-5.28326754	-91.79217916	-1639.95189763	-29396.25891501
30.84964178	-0.00880994	-0.01738653	-0.02577419	-0.03401294	-0.04213935	-0.05018739	-0.05818906	-0.06617504	-0.07417516	-0.08221893	-0.09033601	-0.09855677	-0.10691477	-0.11548165	-0.12497652	-0.14759229	-0.40015833	-4.76020118	-82.74357955	-1483.10258992	-26675.66433106
30.95981171	-0.00877798	-0.01732435	-0.02568303	-0.03389362	-0.04199234	-0.05001278	-0.05798664	-0.06594427	-0.07391520	-0.08192862	-0.09001383	-0.09820085	-0.10652256	-0.11504577	-0.12441342	-0.14550988	-0.37249729	-4.28935573	-74.56997655	-1340.91000812	-24200.35917078
31.07002679	-0.00874624	-0.01726258	-0.02559247	-0.03377509	-0.04184629	-0.04983932	-0.05778556	-0.06571505	-0.07365702	-0.08164032	-0.08969394	-0.09784751	-0.10613332	-0.11461382	-0.12386404	-0.14359842	-0.34764114	-3.86560464	-67.18845057	-1212.03577276	-21948.80152610
31.18029105	-0.00871472	-0.01720122	-0.02550251	-0.03365734	-0.04170119	-0.04966699	-0.05758581	-0.06548736	-0.07340057	-0.08135400	-0.08937630	-0.09749673	-0.10574699	-0.11418567	-0.12332723	-0.14184032	-0.32530495	-3.48431605	-60.52378441	-1095.26091530	-19901.29096312
31.29060856	-0.00868340	-0.01714027	-0.02541313	-0.03354035	-0.04155703	-0.04949579	-0.05738736	-0.06526117	-0.07314585	-0.08106964	-0.08906087	-0.09714845	-0.10536354	-0.11376120	-0.12280198	-0.14021981	-0.30523236	-3.14130589	-54.50776210	-989.47547700	-18039.81555346
31.40098343	-0.00865230	-0.01707972	-0.02532433	-0.03342411	-0.04141380	-0.04932568	-0.05719019	-0.06503647	-0.07289282	-0.08078719	-0.08874761	-0.09680264	-0.10498289	-0.11334031	-0.12228735	-0.13872276	-0.28719271	-2.83279527	-49.07853019	-893.66898930	-16347.91119286
31.51141985	-0.00862140	-0.01701955	-0.02523610	-0.03330861	-0.04127148	-0.04915666	-0.05699429	-0.06481321	-0.07264144	-0.08050664	-0.08843650	-0.09645926	-0.10460501	-0.11292289	-0.12178251	-0.13733650	-0.27097853	-2.55537195	-44.18001597	-806.92176392	-14810.53226431
31.62192206	-0.00859070	-0.01695978	-0.02514844	-0.03319384	-0.04113006	-0.04898871	-0.05679964	-0.06459139	-0.07239171	-0.08022795	-0.08812750	-0.09611825	-0.10422985	-0.11250886	-0.12128673	-0.13604966	-0.25640323	-2.30595535	-39.76139787	-728.39692609	-13413.93277441
31.73249438	-0.00856020	-0.01690039	-0.02506132	-0.03307979	-0.04098951	-0.04882181	-0.05660621	-0.06437098	-0.07214358	-0.07995108	-0.08782056	-0.09577960	-0.10385736	-0.11209812	-0.12079934	-0.13485207	-0.24329904	-2.08176480	-35.77662334	-657.33313004	-12145.55715568
31.84314121	-0.00852989	-0.01684137	-0.02497475	-0.03296645	-0.04084984	-0.04865594	-0.05641398	-0.06415196	-0.07189704	-0.07967601	-0.08751567	-0.09544325	-0.10348748	-0.11169059	-0.12031972	-0.13373460	-0.23151512	-1.88029090	-32.18397020	-593.03790033	-10993.93998413
31.95386702	-0.00849978	-0.01678272	-0.02488871	-0.03285380	-0.04071102	-0.04849109	-0.05622295	-0.06393431	-0.07165206	-0.07940272	-0.08721278	-0.09510916	-0.10312019	-0.11128619	-0.11984734	-0.13268909	-0.22091591	-1.69926950	-28.94564755	-534.88154693	-9948.61391342
32.06467640	-0.00846985	-0.01672443	-0.02480320	-0.03274184	-0.04057305	-0.04832724	-0.05603307	-0.06371799	-0.07140861	-0.07913117	-0.08691186	-0.09477731	-0.10275542	-0.11088484	-0.11938170	-0.13170819	-0.21137954	-1.53665809	-26.02743274	-482.29160588	-9000.02517458
32.17557403	-0.00844012	-0.01666650	-0.02471821	-0.03263055	-0.04043590	-0.04816437	-0.05584435	-0.06350300	-0.07116668	-0.07886133	-0.08661288	-0.09444765	-0.10239314	-0.11048647	-0.11892236	-0.13078536	-0.20279654	-1.39061454	-23.39834133	-434.74776112	-8139.45603623
32.28656468	-0.00841056	-0.01660893	-0.02463373	-0.03251992	-0.04029957	-0.04800248	-0.05565676	-0.06328931	-0.07092622	-0.07859317	-0.08631581	-0.09412014	-0.10203330	-0.11009101	-0.11846892	-0.12991470	-0.19506857	-1.25947775	-21.03032688	-391.77720659	-7358.95366374
32.39765325	-0.00838119	-0.01655169	-0.02454975	-0.03240994	-0.04016403	-0.04784153	-0.05547028	-0.06307691	-0.07068723	-0.07832667	-0.08602061	-0.09379476	-0.10167587	-0.10969839	-0.11802102	-0.12909097	-0.18810727	-1.14175021	-18.89800804	-352.95041085	-6651.26485895
32.50884474	-0.00835199	-0.01649480	-0.02446626	-0.03230061	-0.04002929	-0.04768153	-0.05528490	-0.06286575	-0.07044967	-0.07806180	-0.08572726	-0.09347145	-0.10132079	-0.10930856	-0.11757834	-0.12830944	-0.18183332	-1.03608213	-16.97842055	-317.87725001	-6009.77620279
32.62014426	-0.00832297	-0.01643825	-0.02438326	-0.03219191	-0.03989533	-0.04752245	-0.05510059	-0.06265584	-0.07021352	-0.07779854	-0.08543571	-0.09315019	-0.10096802	-0.10892145	-0.11714056	-0.12756588	-0.17617549	-0.94125716	-15.25079166	-286.20347734	-5428.45916306
32.73155702	-0.00829412	-0.01638202	-0.02430073	-0.03208383	-0.03976213	-0.04736428	-0.05491734	-0.06244715	-0.06997877	-0.07753684	-0.08514595	-0.09283094	-0.10061754	-0.10853700	-0.11670743	-0.12685651	-0.17106985	-0.85617940	-13.69633528	-257.60750098	-4901.81976610
32.84308838	-0.00826544	-0.01632612	-0.02421868	-0.03197636	-0.03962967	-0.04720701	-0.05473513	-0.06223965	-0.06974537	-0.07727670	-0.08485794	-0.09251367	-0.10026928	-0.10815516	-0.11627870	-0.12617795	-0.16645900	-0.77986171	-12.29806582	-231.79744354	-4424.85246548
32.95474379	-0.00823693	-0.01627053	-0.02413709	-0.03186949	-0.03949796	-0.04705061	-0.05455394	-0.06203332	-0.06951332	-0.07701808	-0.08457165	-0.09219834	-0.09992323	-0.10777586	-0.11585414	-0.12552716	-0.16229146	-0.71141510	-11.04062903	-208.50845971	-3992.99787128
33.06652887	-0.00820858	-0.01621526	-0.02405595	-0.03176322	-0.03936697	-0.04689507	-0.05437376	-0.06182816	-0.06928259	-0.07676095	-0.08428705	-0.09188492	-0.09957932	-0.10739906	-0.11543356	-0.12490142	-0.15852102	-0.65003912	-9.91014852	-187.50029012	-3602.10403094
33.17844938	-0.00818039	-0.01616030	-0.02397526	-0.03165752	-0.03923670	-0.04674038	-0.05419457	-0.06162413	-0.06905315	-0.07650529	-0.08400410	-0.09157337	-0.09923754	-0.10702471	-0.11501675	-0.12429830	-0.15510625	-0.59501323	-8.89408631	-168.55503124	-3248.39097682
33.29051124	-0.00815236	-0.01610563	-0.02389501	-0.03155239	-0.03910713	-0.04658652	-0.05401635	-0.06142121	-0.06882498	-0.07625107	-0.08372279	-0.09126366	-0.09889783	-0.10665275	-0.11460356	-0.12371562	-0.15200997	-0.54568893	-7.98111640	-151.47510308	-2928.41827677
33.40272055	-0.00812448	-0.01605127	-0.02381518	-0.03144782	-0.03897824	-0.04643349	-0.05383908	-0.06121940	-0.06859807	-0.07599827	-0.08344308	-0.09095576	-0.09856016	-0.10628314	-0.11419382	-0.12315143	-0.14919888	-0.50148270	-7.16100995	-136.08139761	-2639.05534347
33.51508362	-0.00809676	-0.01599720	-0.02373579	-0.03134381	-0.03885003	-0.04628125	-0.05366274	-0.06101866	-0.06837238	-0.07574686	-0.08316494	-0.09064962	-0.09822449	-0.10591582	-0.11378739	-0.12260398	-0.14664308	-0.46186961	-6.42453122	-122.21159224	-2377.45427551
33.62760695	-0.00806918	-0.01594341	-0.02365680	-0.03124033	-0.03872249	-0.04612981	-0.05348733	-0.06081897	-0.06814789	-0.07549682	-0.08288835	-0.09034523	-0.09789078	-0.10555075	-0.11338413	-0.12207169	-0.14431582	-0.42637756	-5.76334314	-109.71861402	-2141.02501977
33.74029726	-0.00804175	-0.01588991	-0.02357823	-0.03113738	-0.03859559	-0.04597914	-0.05331282	-0.06062032	-0.06792459	-0.07524812	-0.08261327	-0.09004255	-0.09755900	-0.10518789	-0.11298392	-0.12155317	-0.14219308	-0.39458203	-5.16992175	-98.46924126	-1927.41266048
33.85316151	-0.00801447	-0.01583668	-0.02350005	-0.03103496	-0.03846934	-0.04582923	-0.05313919	-0.06042269	-0.06770244	-0.07500073	-0.08233967	-0.08974154	-0.09722911	-0.10482718	-0.11258665	-0.12104715	-0.14025338	-0.36610139	-4.63747856	-88.34283042	-1734.47665535
33.96620689	-0.00798732	-0.01578372	-0.02342227	-0.03093304	-0.03834371	-0.04568007	-0.05296643	-0.06022606	-0.06748144	-0.07475462	-0.08206752	-0.08944217	-0.09690107	-0.10446858	-0.11219220	-0.12055252	-0.13847746	-0.34059265	-4.15989018	-79.23015720	-1560.27185408
34.07944083	-0.00796032	-0.01573103	-0.02334487	-0.03083163	-0.03821870	-0.04553163	-0.05279452	-0.06003040	-0.06726154	-0.07450978	-0.08179680	-0.08914441	-0.09657484	-0.10411204	-0.11180048	-0.12006824	-0.13684807	-0.31774763	-3.73163462	-71.03236171	-1403.03114854
34.19287101	-0.00793345	-0.01567860	-0.02326785	-0.03073070	-0.03809429	-0.04538391	-0.05262345	-0.05983570	-0.06704274	-0.07426618	-0.08152748	-0.08884822	-0.09625039	-0.10375752	-0.11141139	-0.11959342	-0.13534977	-0.29728947	-3.34773338	-63.65998861	-1261.14961729
34.30650539	-0.00790671	-0.01562642	-0.02319120	-0.03063025	-0.03797046	-0.04523689	-0.05245319	-0.05964194	-0.06682500	-0.07402378	-0.08125953	-0.08855357	-0.09592767	-0.10340498	-0.11102483	-0.11912724	-0.13396872	-0.27896953	-3.00369920	-57.03211368	-1133.17003919
34.42035222	-0.00788011	-0.01557449	-0.02311491	-0.03053028	-0.03784722	-0.04509056	-0.05228373	-0.05944909	-0.06660831	-0.07378257	-0.08099291	-0.08826044	-0.09560666	-0.10305438	-0.11064074	-0.11866897	-0.13269257	-0.26256457	-2.69548853	-51.07554957	-1017.76966229
34.53442005	-0.00785363	-0.01552281	-0.02303897	-0.03043076	-0.03772454	-0.04494490	-0.05211505	-0.05925715	-0.06639264	-0.07354252	-0.08072760	-0.08796878	-0.09528731	-0.10270566	-0.11025902	-0.11821794	-0.13151022	-0.24787416	-2.41945863	-45.72412351	-913.74812354
34.64871777	-0.00782727	-0.01547136	-0.02296338	-0.03033169	-0.03760241	-0.04479989	-0.05194713	-0.05906608	-0.06617797	-0.07330360	-0.08046357	-0.08767856	-0.09496958	-0.10235879	-0.10987959	-0.11777357	-0.13041178	-0.23471847	-2.17232866	-40.91802090	-820.01642393
34.76325463	-0.00780104	-0.01542015	-0.02288813	-0.03023306	-0.03748082	-0.04465552	-0.05177995	-0.05887586	-0.06596428	-0.07306579	-0.08020080	-0.08738975	-0.09465345	-0.10201372	-0.10950239	-0.11733532	-0.12938837	-0.22293611	-1.95114450	-36.60318892	-735.58687083
34.87804030	-0.00777493	-0.01536916	-0.02281321	-0.03013486	-0.03735975	-0.04451178	-0.05161351	-0.05868649	-0.06575154	-0.07282906	-0.07993924	-0.08710232	-0.09433887	-0.10167041	-0.10912735	-0.11690270	-0.12843207	-0.21238234	-1.75324693	-32.73079480	-659.56390635
34.99308488	-0.00774893	-0.01531840	-0.02273861	-0.03003708	-0.03723920	-0.04436865	-0.05144777	-0.05849792	-0.06553973	-0.07259338	-0.07967887	-0.08681623	-0.09402580	-0.10132882	-0.10875439	-0.11647529	-0.12753578	-0.20292733	-1.57624280	-29.25673409	-591.13574617
35.10839893	-0.00772304	-0.01526785	-0.02266432	-0.02993970	-0.03711915	-0.04422611	-0.05128273	-0.05831015	-0.06532882	-0.07235873	-0.07941966	-0.08653145	-0.09371421	-0.10098889	-0.10838345	-0.11605269	-0.12669317	-0.19445473	-1.41797905	-26.14118411	-529.56675905
35.22399351	-0.00769727	-0.01521752	-0.02259034	-0.02984272	-0.03699958	-0.04408415	-0.05111836	-0.05812316	-0.06511880	-0.07212508	-0.07916158	-0.08624794	-0.09340406	-0.10065060	-0.10801447	-0.11563454	-0.12589855	-0.18686021	-1.27651915	-23.34819875	-474.19052270
35.33988025	-0.00767160	-0.01516739	-0.02251665	-0.02974613	-0.03688049	-0.04394274	-0.05095464	-0.05793691	-0.06490963	-0.07189239	-0.07890460	-0.08596568	-0.09309530	-0.10031388	-0.10764738	-0.11522052	-0.12514686	-0.18005030	-1.15012181	-20.84534074	-424.40349643
35.45607130	-0.00764604	-0.01511745	-0.02244325	-0.02964991	-0.03676185	-0.04380189	-0.05079155	-0.05775139	-0.06470129	-0.07166065	-0.07864868	-0.08568461	-0.09278790	-0.09997870	-0.10728211	-0.11481034	-0.12443356	-0.17394128	-1.03722178	-18.60334792	-379.65925641
35.57257944	-0.00762057	-0.01506771	-0.02237013	-0.02955404	-0.03664365	-0.04366156	-0.05062907	-0.05756658	-0.06449375	-0.07142982	-0.07839380	-0.08540471	-0.09248182	-0.09964502	-0.10691861	-0.11440373	-0.12375460	-0.16845816	-0.93641246	-16.59583041	-339.46324392
35.68941809	-0.00759521	-0.01501816	-0.02229728	-0.02945853	-0.03652589	-0.04352173	-0.05046719	-0.05738245	-0.06428699	-0.07119987	-0.07813991	-0.08512594	-0.09217701	-0.09931278	-0.10655682	-0.11400043	-0.12310637	-0.16353380	-0.84643018	-14.79899593	-303.36798169
35.80660133	-0.00756994	-0.01496879	-0.02222469	-0.02936336	-0.03640854	-0.04338240	-0.05030589	-0.05719898	-0.06408099	-0.07097078	-0.07788699	-0.08484826	-0.09187344	-0.09898194	-0.10619668	-0.11360023	-0.12248561	-0.15910811	-0.76614003	-13.19140061	-270.96871764
35.92414401	-0.00754476	-0.01491959	-0.02215235	-0.02926851	-0.03629159	-0.04324355	-0.05014513	-0.05701614	-0.06387570	-0.07074250	-0.07763500	-0.08457163	-0.09157106	-0.09865244	-0.10583812	-0.11320292	-0.12188944	-0.15512732	-0.69452304	-11.75372311	-241.89945908
36.04206176	-0.00751966	-0.01487055	-0.02208025	-0.02917397	-0.03617502	-0.04310514	-0.04998490	-0.05683391	-0.06367112	-0.07051502	-0.07738390	-0.08429602	-0.09126982	-0.09832425	-0.10548108	-0.11280830	-0.12131527	-0.15154333	-0.63066459	-10.46855977	-215.82936394
36.16037112	-0.00749466	-0.01482168	-0.02200838	-0.02907973	-0.03605881	-0.04296717	-0.04982518	-0.05665226	-0.06346719	-0.07028830	-0.07713367	-0.08402138	-0.09096969	-0.09799731	-0.10512550	-0.11241619	-0.12076077	-0.14831312	-0.57374401	-9.32023917	-192.45945841
36.27908958	-0.00746973	-0.01477296	-0.02193673	-0.02898578	-0.03594296	-0.04282962	-0.04966594	-0.05647117	-0.06326391	-0.07006229	-0.07688425	-0.08374767	-0.09067061	-0.09767157	-0.10477133	-0.11202644	-0.12022389	-0.14539821	-0.52302511	-8.29465409	-171.51965302
36.39823573	-0.00744487	-0.01472438	-0.02186529	-0.02889210	-0.03582743	-0.04269246	-0.04950716	-0.05629061	-0.06306122	-0.06983698	-0.07663562	-0.08347485	-0.09037254	-0.09734698	-0.10441849	-0.11163888	-0.11970276	-0.14276423	-0.47784773	-7.37910945	-152.76603114
36.51782933	-0.00742009	-0.01467595	-0.02179405	-0.02879867	-0.03571223	-0.04255567	-0.04934881	-0.05611055	-0.06285911	-0.06961232	-0.07638773	-0.08320288	-0.09007543	-0.09702347	-0.10406693	-0.11125336	-0.11919573	-0.14038045	-0.43762004	-6.56218468	-135.97838605
36.63789143	-0.00739538	-0.01462764	-0.02172300	-0.02870549	-0.03559731	-0.04241924	-0.04919088	-0.05593095	-0.06265754	-0.06938827	-0.07614054	-0.08293169	-0.08977923	-0.09670101	-0.10371657	-0.11086975	-0.11870131	-0.13821942	-0.40181168	-5.83360930	-120.95798441
36.75844452	-0.00737074	-0.01457945	-0.02165212	-0.02861253	-0.03548267	-0.04228313	-0.04903332	-0.05575180	-0.06245647	-0.06916480	-0.07589401	-0.08266126	-0.08948388	-0.09637952	-0.10336735	-0.11048789	-0.11821816	-0.13625663	-0.36994751	-5.18415026	-107.52553553
36.87951262	-0.00734615	-0.01453138	-0.02158140	-0.02851977	-0.03536829	-0.04214732	-0.04887611	-0.05557305	-0.06225587	-0.06894186	-0.07564808	-0.08239153	-0.08918932	-0.09605894	-0.10301920	-0.11010768	-0.11774508	-0.13447018	-0.34160204	-4.60551015	-95.51934766
37.00112143	-0.00732161	-0.01448341	-0.02151083	-0.02842721	-0.03525413	-0.04201178	-0.04871923	-0.05539468	-0.06205570	-0.06871941	-0.07540272	-0.08212244	-0.08889551	-0.09573921	-0.10267205	-0.10972897	-0.11728099	-0.13284054	-0.31639434	-4.09023510	-84.79365422
37.12329848	-0.00729713	-0.01443553	-0.02144039	-0.02833482	-0.03514019	-0.04187650	-0.04856263	-0.05521664	-0.06185591	-0.06849741	-0.07515787	-0.08185394	-0.08860238	-0.09542027	-0.10232581	-0.10935164	-0.11682494	-0.13135025	-0.29398351	-3.63163145	-75.21709407
37.24607332	-0.00727269	-0.01438773	-0.02137007	-0.02824258	-0.03502643	-0.04174143	-0.04840630	-0.05503890	-0.06165647	-0.06827581	-0.07491348	-0.08158597	-0.08830986	-0.09510204	-0.10198042	-0.10897557	-0.11637603	-0.12998377	-0.27406461	-3.22369048	-66.67133212
37.36947768	-0.00724829	-0.01434001	-0.02129986	-0.02815047	-0.03491283	-0.04160655	-0.04825018	-0.05486141	-0.06145732	-0.06805455	-0.07466949	-0.08131847	-0.08801789	-0.09478445	-0.10163578	-0.10860064	-0.11593348	-0.12872720	-0.25636492	-2.86102029	-59.04980730
37.49354575	-0.00722393	-0.01429235	-0.02122973	-0.02805847	-0.03479936	-0.04147183	-0.04809425	-0.05468414	-0.06125843	-0.06783359	-0.07442585	-0.08105137	-0.08772639	-0.09446742	-0.10129182	-0.10822671	-0.11549656	-0.12756816	-0.24064065	-2.53878430	-52.25659687
37.61831444	-0.00719959	-0.01424474	-0.02115966	-0.02796656	-0.03468600	-0.04133723	-0.04793846	-0.05450704	-0.06105973	-0.06761286	-0.07418249	-0.08078461	-0.08743529	-0.09415087	-0.10094844	-0.10785367	-0.11506462	-0.12649561	-0.22667394	-2.25264564	-46.20538654
37.74382372	-0.00717527	-0.01419717	-0.02108965	-0.02787470	-0.03457270	-0.04120272	-0.04778277	-0.05433006	-0.06086119	-0.06739231	-0.07393935	-0.08051812	-0.08714452	-0.09383470	-0.10060554	-0.10748138	-0.11463706	-0.12549970	-0.21427019	-1.99871703	-40.81853739
37.87011700	-0.00715096	-0.01414961	-0.02101967	-0.02778289	-0.03445945	-0.04106825	-0.04762714	-0.05415315	-0.06066273	-0.06717187	-0.07369634	-0.08025180	-0.08685398	-0.09351884	-0.10026302	-0.10710972	-0.11421333	-0.12457165	-0.20325561	-1.77351546	-36.02624080
37.99724158	-0.00712666	-0.01410207	-0.02094969	-0.02769107	-0.03434621	-0.04093379	-0.04747152	-0.05397626	-0.06046430	-0.06695148	-0.07345341	-0.07998559	-0.08656358	-0.09320317	-0.09992077	-0.10673854	-0.11379292	-0.12370360	-0.19347508	-1.57392145	-31.76575381
38.12524914	-0.00710236	-0.01405452	-0.02087969	-0.02759923	-0.03423292	-0.04079929	-0.04731585	-0.05379932	-0.06026582	-0.06673105	-0.07321046	-0.07971938	-0.08627322	-0.09288759	-0.09957867	-0.10636770	-0.11337534	-0.12288858	-0.18479017	-1.39714221	-27.98070741
38.25419627	-0.00707805	-0.01400694	-0.02080966	-0.02750733	-0.03411957	-0.04066470	-0.04716008	-0.05362227	-0.06006723	-0.06651051	-0.07296740	-0.07945308	-0.08598279	-0.09257197	-0.09923659	-0.10599704	-0.11296016	-0.12212034	-0.17707743	-1.24067857	-24.62048100
38.38414514	-0.00705371	-0.01395931	-0.02073955	-0.02741534	-0.03400609	-0.04052996	-0.04700414	-0.05344504	-0.05986845	-0.06628977	-0.07272414	-0.07918659	-0.08569219	-0.09225620	-0.09889440	-0.10562641	-0.11254694	-0.12139330	-0.17022678	-1.10229507	-21.63963680
38.51516416	-0.00702935	-0.01391162	-0.02066934	-0.02732321	-0.03389244	-0.04039502	-0.04684798	-0.05326754	-0.05966938	-0.06606873	-0.07248057	-0.07891978	-0.08540127	-0.09194014	-0.09855194	-0.10525564	-0.11213526	-0.12070247	-0.16414010	-0.97999310	-18.99740835
38.64732882	-0.00700494	-0.01386384	-0.02059900	-0.02723090	-0.03377857	-0.04025982	-0.04669150	-0.05308971	-0.05946994	-0.06584728	-0.07223658	-0.07865254	-0.08510991	-0.09162363	-0.09820906	-0.10488453	-0.11172475	-0.12004340	-0.15873000	-0.87198666	-16.65723783
38.78072257	-0.00698047	-0.01381595	-0.02052849	-0.02713836	-0.03366441	-0.04012428	-0.04653464	-0.05291144	-0.05927002	-0.06562532	-0.07199203	-0.07838471	-0.08481795	-0.09130652	-0.09786556	-0.10451288	-0.11131499	-0.11941209	-0.15391864	-0.77668047	-14.58635754
38.91543798	-0.00695594	-0.01376792	-0.02045777	-0.02704555	-0.03354991	-0.03998832	-0.04637731	-0.05273263	-0.05906951	-0.06540272	-0.07174680	-0.07811616	-0.08452523	-0.09098861	-0.09752127	-0.10414048	-0.11090561	-0.11880495	-0.14963673	-0.69265035	-12.75541130
39.05157801	-0.00693132	-0.01371972	-0.02038679	-0.02695239	-0.03343499	-0.03985187	-0.04621939	-0.05255318	-0.05886828	-0.06517933	-0.07150072	-0.07784671	-0.08423156	-0.09066972	-0.09717596	-0.10376709	-0.11049621	-0.11821874	-0.14582260	-0.61862547	-11.13811207
39.18925759	-0.00690660	-0.01367132	-0.02031551	-0.02685884	-0.03331957	-0.03971482	-0.04606080	-0.05237295	-0.05866619	-0.06495501	-0.07125363	-0.07757617	-0.08393674	-0.09034962	-0.09682939	-0.10339243	-0.11008638	-0.11765053	-0.14242140	-0.55347236	-9.71093256
39.32860555	-0.00688176	-0.01362267	-0.02024387	-0.02676480	-0.03320356	-0.03957708	-0.04590139	-0.05219182	-0.05846309	-0.06472957	-0.07100533	-0.07730434	-0.08364055	-0.09002806	-0.09648130	-0.10301624	-0.10967572	-0.11709769	-0.13938432	-0.49618057	-8.45282588
39.46976687	-0.00685678	-0.01357375	-0.02017181	-0.02667022	-0.03308686	-0.03943852	-0.04574105	-0.05200961	-0.05825881	-0.06450284	-0.07075563	-0.07703099	-0.08334273	-0.08970479	-0.09613139	-0.10263817	-0.10926377	-0.11655778	-0.13666794	-0.44584976	-7.34497370
39.61290537	-0.00683163	-0.01352449	-0.02009927	-0.02657499	-0.03296937	-0.03929901	-0.04557961	-0.05182617	-0.05805315	-0.06427458	-0.07050427	-0.07675586	-0.08304300	-0.08937948	-0.09577935	-0.10225787	-0.10885007	-0.11602857	-0.13423366	-0.40167815	-6.37055939
39.75820697	-0.00680629	-0.01347486	-0.02002616	-0.02647902	-0.03285096	-0.03915840	-0.04541690	-0.05164130	-0.05784589	-0.06404457	-0.07025099	-0.07647865	-0.08274105	-0.08905180	-0.09542478	-0.10187495	-0.10843411	-0.11550799	-0.13204715	-0.36295209	-5.51456392
39.90588339	-0.00678072	-0.01342479	-0.01995240	-0.02638218	-0.03273148	-0.03901654	-0.04525274	-0.05145477	-0.05763678	-0.06381252	-0.06999549	-0.07619904	-0.08243651	-0.08872136	-0.09506727	-0.10148893	-0.10801534	-0.11499411	-0.13007785	-0.32903679	-4.76358248
40.05617661	-0.00675490	-0.01337421	-0.01987788	-0.02628436	-0.03261078	-0.03887321	-0.04508689	-0.05126633	-0.05742555	-0.06357813	-0.06973743	-0.07591665	-0.08212898	-0.08838771	-0.09470635	-0.10109930	-0.10759314	-0.11448509	-0.12829856	-0.29936797	-4.10565948
40.20936402	-0.00672879	-0.01332304	-0.01980251	-0.02618540	-0.03248867	-0.03872822	-0.04491910	-0.05107570	-0.05721186	-0.06334103	-0.06947641	-0.07563105	-0.08181799	-0.08805035	-0.09434148	-0.10070549	-0.10716684	-0.11397913	-0.12668508	-0.27344438	-3.53014021
40.36576454	-0.00670233	-0.01327121	-0.01972614	-0.02608513	-0.03236494	-0.03858130	-0.04474910	-0.05088255	-0.05699536	-0.06310083	-0.06921199	-0.07534176	-0.08150301	-0.08770871	-0.09397202	-0.10030681	-0.10673568	-0.11347451	-0.12521579	-0.25082108	-3.02753726
40.52574592	-0.00667549	-0.01321860	-0.01964862	-0.02598335	-0.03223935	-0.03843217	-0.04457654	-0.05068651	-0.05677563	-0.06285704	-0.06894366	-0.07504822	-0.08118344	-0.08736213	-0.09359728	-0.09990251	-0.10629880	-0.11296949	-0.12387142	-0.23110342	-2.58940996
40.68973347	-0.00664819	-0.01316511	-0.01956980	-0.02587985	-0.03211163	-0.03828051	-0.04440104	-0.05048714	-0.05655217	-0.06260916	-0.06867082	-0.07474977	-0.08085857	-0.08700985	-0.09321644	-0.09949170	-0.10585522	-0.11246232	-0.12263467	-0.21394157	-2.20825549
40.85822079	-0.00662038	-0.01311060	-0.01948947	-0.02577436	-0.03198145	-0.03812593	-0.04422218	-0.05028395	-0.05632445	-0.06235654	-0.06839281	-0.07444570	-0.08052761	-0.08665102	-0.09282856	-0.09907339	-0.10540383	-0.11195118	-0.12149005	-0.19902565	-1.87741030
41.03178310	-0.00659197	-0.01305492	-0.01940741	-0.02566660	-0.03184846	-0.03796801	-0.04403945	-0.05007636	-0.05609181	-0.06209849	-0.06810884	-0.07413514	-0.08018963	-0.08628462	-0.09243258	-0.09864641	-0.10494337	-0.11143415	-0.12042353	-0.18608128	-1.59096083
41.21109395	-0.00656287	-0.01299788	-0.01932335	-0.02555620	-0.03171222	-0.03780623	-0.04385226	-0.04986372	-0.05585352	-0.06183419	-0.06781801	-0.07381711	-0.07984356	-0.08590950	-0.09202722	-0.09820942	-0.10447237	-0.11090919	-0.11942237	-0.17486554	-1.34366257
41.39694660	-0.00653299	-0.01293929	-0.01923699	-0.02544278	-0.03157224	-0.03764000	-0.04365992	-0.04964524	-0.05560869	-0.06156266	-0.06751926	-0.07349045	-0.07948814	-0.08552430	-0.09161104	-0.09776084	-0.10398913	-0.11037404	-0.11847490	-0.16516342	-1.13086684
41.59028167	-0.00650218	-0.01287890	-0.01914797	-0.02532586	-0.03142794	-0.03746864	-0.04346165	-0.04942001	-0.05535632	-0.06128278	-0.06721134	-0.07315380	-0.07912190	-0.08512744	-0.09118233	-0.09729883	-0.10349165	-0.10982620	-0.11757028	-0.15678445	-0.94845449
41.79222328	-0.00647032	-0.01281642	-0.01905586	-0.02520487	-0.03127861	-0.03729132	-0.04325647	-0.04918696	-0.05509520	-0.06099321	-0.06689279	-0.07280556	-0.07874310	-0.08471702	-0.09073905	-0.09682122	-0.10297759	-0.10926284	-0.11669829	-0.14955980	-0.79277610
42.00412728	-0.00643721	-0.01275150	-0.01896015	-0.02507916	-0.03112344	-0.03710705	-0.04304327	-0.04894480	-0.05482387	-0.06069235	-0.06656185	-0.07244382	-0.07834966	-0.08429080	-0.09027878	-0.09632541	-0.10244415	-0.10868067	-0.11584912	-0.14333954	-0.66059792
42.22764630	-0.00640266	-0.01268374	-0.01886024	-0.02494790	-0.03096144	-0.03691466	-0.04282066	-0.04869196	-0.05454060	-0.06037827	-0.06621640	-0.07206626	-0.07793908	-0.08384608	-0.08979861	-0.09580827	-0.10188797	-0.10807586	-0.11501309	-0.13799015	-0.54905309
42.46481974	-0.00636640	-0.01261262	-0.01875536	-0.02481013	-0.03079137	-0.03671269	-0.04258698	-0.04842656	-0.05424327	-0.06004862	-0.06585386	-0.07167007	-0.07750829	-0.08337954	-0.08929498	-0.09526597	-0.10130495	-0.10744380	-0.11418038	-0.13339227	-0.45559753
42.71820124	-0.00632811	-0.01253751	-0.01864460	-0.02466461	-0.03061174	-0.03649936	-0.04234016	-0.04814623	-0.05392924	-0.05970048	-0.06547102	-0.07125176	-0.07705351	-0.08288711	-0.08876350	-0.09469380	-0.10069002	-0.10677888	-0.11334070	-0.12943851	-0.37796970
42.99104490	-0.00628740	-0.01245762	-0.01852678	-0.02450981	-0.03042064	-0.03627242	-0.04207758	-0.04784802	-0.05359519	-0.05933019	-0.06506387	-0.07080692	-0.07656997	-0.08236363	-0.08819861	-0.09408581	-0.10003681	-0.10607413	-0.11248279	-0.12603135	-0.31415394
43.28758798	-0.00624373	-0.01237195	-0.01840041	-0.02434375	-0.03021564	-0.03602895	-0.04179589	-0.04752812	-0.05323687	-0.05893301	-0.06462720	-0.07032991	-0.07605153	-0.08180247	-0.08759320	-0.09343436	-0.09933714	-0.10532066	-0.11159377	-0.12308096	-0.26234646
43.61350006	-0.00619644	-0.01227913	-0.01826349	-0.02416382	-0.02999350	-0.03576513	-0.04149065	-0.04718149	-0.05284862	-0.05850271	-0.06415417	-0.06981325	-0.07549010	-0.08119490	-0.08693786	-0.09272936	-0.09858021	-0.10450681	-0.11065820	-0.12050283	-0.22092378
43.97663993	-0.00614458	-0.01217734	-0.01811331	-0.02396645	-0.02974981	-0.03547570	-0.04115579	-0.04680123	-0.05242274	-0.05803075	-0.06363540	-0.06924671	-0.07487459	-0.08052894	-0.08621971	-0.09195700	-0.09775125	-0.10361668	-0.10965646	-0.11821487	-0.18841280
44.38843165	-0.00608680	-0.01206392	-0.01794595	-0.02374648	-0.02947822	-0.03515313	-0.04078258	-0.04637743	-0.05194814	-0.05750484	-0.06305743	-0.06861563	-0.07418908	-0.07978741	-0.08542028	-0.09109748	-0.09682907	-0.10262757	-0.10856192	-0.11613332	-0.16346193
44.86664634	-0.00602105	-0.01193482	-0.01775543	-0.02349604	-0.02916895	-0.03478580	-0.04035759	-0.04589487	-0.05140777	-0.05690613	-0.06239953	-0.06789741	-0.07340910	-0.07894391	-0.08451118	-0.09012037	-0.09578113	-0.10150465	-0.10733526	-0.11416568	-0.14481104
45.44200389	-0.00594379	-0.01178307	-0.01753144	-0.02320156	-0.02880530	-0.03435385	-0.03985785	-0.04532745	-0.05077243	-0.05620228	-0.06162623	-0.06705339	-0.07249272	-0.07795319	-0.08344377	-0.08897353	-0.09455169	-0.10018837	-0.10591107	-0.11219559	-0.13125357
46.17884898	-0.00584763	-0.01159416	-0.01725254	-0.02283483	-0.02835237	-0.03381583	-0.03923537	-0.04462070	-0.04998117	-0.05532583	-0.06066351	-0.06600288	-0.07135250	-0.07672090	-0.08211661	-0.08754824	-0.09302452	-0.09855464	-0.10415529	-0.11003638	-0.12155836
47.29822872	-0.00570688	-0.01131755	-0.01684403	-0.02229757	-0.02768871	-0.03302743	-0.03832322	-0.04358515	-0.04882195	-0.05404207	-0.05925376	-0.06446511	-0.06968408	-0.07491861	-0.08017662	-0.08546607	-0.09079503	-0.09617175	-0.10160617	-0.10714969	-0.11401832
48.65874329	-0.00554481	-0.01099890	-0.01637328	-0.02167830	-0.02692366	-0.03211856	-0.03727173	-0.04239156	-0.04748610	-0.05256314	-0.05763029	-0.06269499	-0.06776457	-0.07284632	-0.07794750	-0.08307537	-0.08823729	-0.09344072	-0.09869331	-0.10400516	-0.10946945
50.30506243	-0.00536054	-0.01063639	-0.01583752	-0.02097326	-0.02605242	-0.03108333	-0.03607393	-0.04103182	-0.04596433	-0.05087853	-0.05578132	-0.06067944	-0.06557953	-0.07048817	-0.07541188	-0.08035721	-0.08533074	-0.09033913	-0.09538912	-0.10048720	-0.10562616
52.47278132	-0.00513508	-0.01019262	-0.01518135	-0.02010948	-0.02498480	-0.02981467	-0.03460615	-0.03936602	-0.04410081	-0.04881688	-0.05352045	-0.05821761	-0.06291440	-0.06761680	-0.07233081	-0.07706246	-0.08181782	-0.08660310	-0.09142462	-0.09628927	-0.10121605
53.58588303	-0.00503022	-0.00998603	-0.01487564	-0.01970679	-0.02448679	-0.02922258	-0.03392079	-0.03858775	-0.04322956	-0.04785210	-0.05246109	-0.05706206	-0.06166041	-0.06626142	-0.07087026	-0.07549201	-0.08013165	-0.08479409	-0.08948413	-0.09420661	-0.09896865
54.69898473	-0.00492663	-0.00978188	-0.01457348	-0.01930870	-0.02399445	-0.02863729	-0.03324348	-0.03781902	-0.04236974	-0.04690124	-0.05141901	-0.05592845	-0.06043486	-0.06494355	-0.06945984	-0.07398911	-0.07853689	-0.08310890	-0.08771114	-0.09234998	-0.09703275
56.09015964	-0.00480268	-0.00953758	-0.01421186	-0.01883230	-0.02340529	-0.02793695	-0.03243310	-0.03689934	-0.04134105	-0.04576342	-0.05017149	-0.05457012	-0.05896403	-0.06335775	-0.06775561	-0.07216168	-0.07657967	-0.08101281	-0.08546363	-0.08993374	-0.09442345
57.32007096	-0.00469903	-0.00933322	-0.01390927	-0.01843353	-0.02291200	-0.02735041	-0.03175424	-0.03612875	-0.04047901	-0.04480995	-0.04912637	-0.05343300	-0.05773454	-0.06203573	-0.06634146	-0.07065691	-0.07498774	-0.07934040	-0.08372262	-0.08814400	-0.09261695
58.54998228	-0.00459927	-0.00913645	-0.01361783	-0.01804935	-0.02243667	-0.02678518	-0.03110002	-0.03538616	-0.03964837	-0.04389127	-0.04811933	-0.05233689	-0.05654814	-0.06075709	-0.06496745	-0.06918255	-0.07340500	-0.07763626	-0.08187590	-0.08612044	-0.09036145
59.76693254	-0.00450476	-0.00894998	-0.01334159	-0.01768517	-0.02198605	-0.02624930	-0.03047979	-0.03468219	-0.03886101	-0.04302061	-0.04716527	-0.05129914	-0.05542637	-0.05955116	-0.06367784	-0.06781117	-0.07195666	-0.07612133	-0.08031481	-0.08455140	-0.08885336
60.93181624	-0.00441787	-0.00877852	-0.01308751	-0.01735012	-0.02157140	-0.02575612	-0.02990891	-0.03403416	-0.03813617	-0.04221905	-0.04628681	-0.05034337	-0.05439250	-0.05843784	-0.06248281	-0.06653043	-0.07058293	-0.07464104	-0.07870261	-0.08276011	-0.08679605
62.07267145	-0.00433594	-0.00861678	-0.01284779	-0.01703396	-0.02118007	-0.02529066	-0.02937008	-0.03342254	-0.03745210	-0.04146266	-0.04545806	-0.04944202	-0.05341821	-0.05739030	-0.06136200	-0.06533728	-0.06932069	-0.07331808	-0.07733803	-0.08139465	-0.08551293
63.26468824	-0.00425345	-0.00845390	-0.01260633	-0.01671545	-0.02078578	-0.02482161	-0.02882708	-0.03280616	-0.03676269	-0.04070038	-0.04462286	-0.04853364	-0.05243616	-0.05633374	-0.06022959	-0.06412661	-0.06802712	-0.07193211	-0.07583963	-0.07974134	-0.08361548
64.49339900	-0.00417166	-0.00829237	-0.01236682	-0.01639946	-0.02039455	-0.02435617	-0.02828822	-0.03219447	-0.03607855	-0.03994398	-0.04379419	-0.04763252	-0.05146226	-0.05528666	-0.05910900	-0.06293276	-0.06676196	-0.07060205	-0.07446191	-0.07835841	-0.08232636
65.71593041	-0.00409339	-0.00813774	-0.01213749	-0.01609685	-0.02001984	-0.02391033	-0.02777201	-0.03160846	-0.03542312	-0.03921932	-0.04300033	-0.04676930	-0.05052932	-0.05428341	-0.05803446	-0.06178512	-0.06553747	-0.06929208	-0.07304572	-0.07678576	-0.08047707
66.90070301	-0.00402031	-0.00799333	-0.01192327	-0.01581412	-0.01966971	-0.02349369	-0.02728959	-0.03106078	-0.03481056	-0.03854210	-0.04225849	-0.04596274	-0.04965780	-0.05334658	-0.05703201	-0.06071710	-0.06440531	-0.06810136	-0.07181354	-0.07555951	-0.07938100
68.09103838	-0.00394942	-0.00785324	-0.01171542	-0.01553976	-0.01932989	-0.02308928	-0.02682129	-0.03052914	-0.03421593	-0.03788471	-0.04153839	-0.04517986	-0.04881192	-0.05243729	-0.05605864	-0.05967848	-0.06329893	-0.06692098	-0.07054230	-0.07415132	-0.07771115
69.31227063	-0.00387924	-0.00771449	-0.01150953	-0.01526794	-0.01899318	-0.02268855	-0.02635723	-0.03000227	-0.03362665	-0.03723324	-0.04082483	-0.04440416	-0.04797389	-0.05153664	-0.05509503	-0.05865171	-0.06220964	-0.06577279	-0.06934840	-0.07295356	-0.07663393
70.55969342	-0.00381008	-0.00757775	-0.01130658	-0.01499997	-0.01866120	-0.02229340	-0.02589959	-0.02948268	-0.03304550	-0.03659076	-0.04012115	-0.04363923	-0.04714756	-0.05064861	-0.05414480	-0.05763843	-0.06113149	-0.06462490	-0.06811610	-0.07159145	-0.07500311
71.79074765	-0.00374424	-0.00744754	-0.01111328	-0.01474471	-0.01834492	-0.02191690	-0.02546352	-0.02898756	-0.03249170	-0.03597854	-0.03945061	-0.04291039	-0.04636029	-0.04980269	-0.05323993	-0.05667438	-0.06010866	-0.06354630	-0.06699418	-0.07047073	-0.07403200
73.00874597	-0.00368129	-0.00732302	-0.01092840	-0.01450052	-0.01804233	-0.02155667	-0.02504627	-0.02851378	-0.03196176	-0.03539269	-0.03880899	-0.04221301	-0.04560705	-0.04899338	-0.05237419	-0.05575162	-0.05912755	-0.06250305	-0.06587610	-0.06923351	-0.07252334
74.23366812	-0.00362007	-0.00720190	-0.01074854	-0.01426293	-0.01774788	-0.02120609	-0.02464018	-0.02805266	-0.03144598	-0.03482250	-0.03818453	-0.04153431	-0.04487406	-0.04820591	-0.05153201	-0.05485448	-0.05817558	-0.06149826	-0.06482824	-0.06818203	-0.07161587
75.48642799	-0.00355952	-0.00708208	-0.01057058	-0.01402782	-0.01745647	-0.02085911	-0.02423822	-0.02759621	-0.03093541	-0.03425807	-0.03756639	-0.04086252	-0.04414855	-0.04742655	-0.05069851	-0.05396641	-0.05723201	-0.06049645	-0.06375810	-0.06700412	-0.07017803
76.74604786	-0.00350067	-0.00696559	-0.01039754	-0.01379917	-0.01717304	-0.02052160	-0.02384721	-0.02715218	-0.03043871	-0.03370897	-0.03696506	-0.04020902	-0.04344285	-0.04666852	-0.04988796	-0.05310311	-0.05631597	-0.05952914	-0.06274788	-0.06598904	-0.06931743
77.99891552	-0.00344403	-0.00685347	-0.01023097	-0.01357905	-0.01690014	-0.02019660	-0.02347067	-0.02672455	-0.02996035	-0.03318015	-0.03638593	-0.03957966	-0.04276326	-0.04593859	-0.04910749	-0.05227176	-0.05543305	-0.05859249	-0.06174867	-0.06488863	-0.06794901
79.24410375	-0.00338952	-0.00674556	-0.01007062	-0.01336712	-0.01663738	-0.01988364	-0.02310806	-0.02631272	-0.02949967	-0.03267085	-0.03582820	-0.03897358	-0.04210883	-0.04523574	-0.04835607	-0.05147156	-0.05458404	-0.05769572	-0.06081106	-0.06394548	-0.06716494
80.50330086	-0.00333612	-0.00663981	-0.00991346	-0.01315939	-0.01637980	-0.01957682	-0.02275254	-0.02590893	-0.02904795	-0.03217147	-0.03528133	-0.03837932	-0.04146719	-0.04454666	-0.04761940	-0.05068707	-0.05375121	-0.05681298	-0.05987144	-0.06291496	-0.06587976
81.77666863	-0.00328380	-0.00653619	-0.00975946	-0.01295579	-0.01612732	-0.01927607	-0.02240402	-0.02551307	-0.02860510	-0.03168189	-0.03474519	-0.03779674	-0.04083819	-0.04387119	-0.04689735	-0.04991828	-0.05293559	-0.05595124	-0.05896914	-0.06200389	-0.06512522
83.05619792	-0.00323286	-0.00643529	-0.00960946	-0.01275748	-0.01588136	-0.01898305	-0.02206444	-0.02512736	-0.02817358	-0.03120482	-0.03422277	-0.03722906	-0.04022530	-0.04321306	-0.04619388	-0.04916927	-0.05214067	-0.05510919	-0.05807405	-0.06102372	-0.06388822
84.32855164	-0.00318376	-0.00633801	-0.00946483	-0.01256623	-0.01564414	-0.01870042	-0.02173689	-0.02475528	-0.02775730	-0.03074460	-0.03371879	-0.03668144	-0.03963409	-0.04257824	-0.04551537	-0.04844694	-0.05137443	-0.05429957	-0.05722577	-0.06016682	-0.06319586
85.60331571	-0.00313603	-0.00624343	-0.00932421	-0.01238026	-0.01541345	-0.01842555	-0.02141830	-0.02439337	-0.02735239	-0.03029694	-0.03322857	-0.03614877	-0.03905903	-0.04196079	-0.04485546	-0.04774443	-0.05062904	-0.05351038	-0.05638797	-0.05925142	-0.06203053
86.88723473	-0.00308938	-0.00615099	-0.00918673	-0.01219843	-0.01518787	-0.01815676	-0.02110674	-0.02403943	-0.02695638	-0.02985911	-0.03274911	-0.03562781	-0.03849663	-0.04135695	-0.04421013	-0.04705752	-0.04990046	-0.05274047	-0.05558050	-0.05843307	-0.06137165
88.18337548	-0.00304367	-0.00606040	-0.00905199	-0.01202021	-0.01496675	-0.01789325	-0.02080129	-0.02369240	-0.02656810	-0.02942982	-0.03227900	-0.03511700	-0.03794520	-0.04076492	-0.04357746	-0.04638410	-0.04918607	-0.05198443	-0.05477886	-0.05755950	-0.06025293
89.47973045	-0.00299929	-0.00597243	-0.00892114	-0.01184712	-0.01475197	-0.01763728	-0.02050455	-0.02335527	-0.02619087	-0.02901274	-0.03182225	-0.03462073	-0.03740948	-0.04018977	-0.04296285	-0.04572996	-0.04849233	-0.05125133	-0.05400957	-0.05677894	-0.05963666
90.77568557	-0.00295621	-0.00588700	-0.00879406	-0.01167898	-0.01454333	-0.01738860	-0.02021625	-0.02302771	-0.02582434	-0.02860748	-0.03137845	-0.03413852	-0.03688894	-0.03963093	-0.04236570	-0.04509443	-0.04781826	-0.05053818	-0.05325405	-0.05595673	-0.05857109
92.07384683	-0.00291427	-0.00580385	-0.00867034	-0.01151528	-0.01434017	-0.01714644	-0.01993549	-0.02270869	-0.02546736	-0.02821278	-0.03094620	-0.03366887	-0.03638197	-0.03908668	-0.04178416	-0.04447555	-0.04716198	-0.04984467	-0.05252589	-0.05521642	-0.05799322
93.38232244	-0.00287318	-0.00572237	-0.00854910	-0.01135484	-0.01414104	-0.01690907	-0.01966028	-0.02239596	-0.02511740	-0.02782583	-0.03052245	-0.03320844	-0.03588496	-0.03855314	-0.04121408	-0.04386889	-0.04651861	-0.04916421	-0.05180564	-0.05443456	-0.05697504
94.69627026	-0.00283307	-0.00564282	-0.00843072	-0.01119819	-0.01394659	-0.01667726	-0.01939148	-0.02209052	-0.02477558	-0.02744787	-0.03010853	-0.03275870	-0.03539950	-0.03803200	-0.04065728	-0.04327639	-0.04589037	-0.04850034	-0.05110829	-0.05372434	-0.05642776
96.01272233	-0.00279399	-0.00556531	-0.00831536	-0.01104551	-0.01375706	-0.01645130	-0.01912946	-0.02179275	-0.02444235	-0.02707939	-0.02970499	-0.03232024	-0.03492621	-0.03752395	-0.04011447	-0.04269880	-0.04527791	-0.04785270	-0.05042322	-0.05298163	-0.05544961
97.32853178	-0.00275600	-0.00548994	-0.00820318	-0.01089701	-0.01357271	-0.01623149	-0.01887456	-0.02150307	-0.02411815	-0.02672090	-0.02931238	-0.03189366	-0.03446575	-0.03702967	-0.03958640	-0.04213691	-0.04468218	-0.04722321	-0.04976177	-0.05230715	-0.05493928
98.65009066	-0.00271886	-0.00541626	-0.00809350	-0.01075182	-0.01339245	-0.01601656	-0.01862530	-0.02121978	-0.02380109	-0.02637028	-0.02892840	-0.03147644	-0.03401540	-0.03654625	-0.03906994	-0.04158740	-0.04409956	-0.04660724	-0.04911059	-0.05160248	-0.05400457
99.97755541	-0.00268255	-0.00534422	-0.00798625	-0.01060983	-0.01321615	-0.01580633	-0.01838147	-0.02094266	-0.02349092	-0.02602729	-0.02855275	-0.03106828	-0.03357483	-0.03607334	-0.03856472	-0.04104987	-0.04352969	-0.04600510	-0.04847768	-0.05095599	-0.05352077
100.00000000	-0.00268195	-0.00534303	-0.00798447	-0.01060748	-0.01321322	-0.01580284	-0.01837743	-0.02093806	-0.02348578	-0.02602160	-0.02854653	-0.03106152	-0.03356753	-0.03606550	-0.03855635	-0.04104096	-0.04352024	-0.04599512	-0.04846712	-0.05094450	-0.05350469


==> anc/irred_moments_rank_1_t0_1.dat <==
1.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000	0.00000000
1.00165534	-0.00066058	-0.00132054	-0.00197987	-0.00263858	-0.00329668	-0.00395417	-0.00461104	-0.00526731	-0.00592298	-0.00657804	-0.00723251	-0.00788638	-0.00853966	-0.00919236	-0.00984447	-0.01049599	-0.01114694	-0.01179731	-0.01244711	-0.01309634	-0.01374501
1.01000755	-0.00394667	-0.00787067	-0.01177266	-0.01565331	-0.01951329	-0.02335326	-0.02717388	-0.03097579	-0.03475965	-0.03852610	-0.04227578	-0.04600932	-0.04972737	-0.05343054	-0.05711946	-0.06079475	-0.06445703	-0.06810692	-0.07174501	-0.07537192	-0.07898825
1.01934737	-0.00753037	-0.01497675	-0.02234383	-0.02963618	-0.03685829	-0.04401454	-0.05110925	-0.05814662	-0.06513078	-0.07206577	-0.07895556	-0.08580403	-0.09261499	-0.09939219	-0.10613930	-0.11285992	-0.11955758	-0.12623578	-0.13289791	-0.13954735	-0.14618740
1.02977884	-0.01142265	-0.02264846	-0.03369390	-0.04457487	-0.05530673	-0.06590433	-0.07638205	-0.08675379	-0.09703304	-0.10723288	-0.11736602	-0.12744480	-0.13748124	-0.14748702	-0.15747357	-0.16745200	-0.17743322	-0.18742785	-0.19744634	-0.20749891	-0.21759561
1.04150898	-0.01566487	-0.03095211	-0.04590465	-0.06056331	-0.07496700	-0.08915286	-0.10315637	-0.11701154	-0.13075100	-0.14440612	-0.15800713	-0.17158324	-0.18516270	-0.19877295	-0.21244065	-0.22619183	-0.24005191	-0.25404583	-0.26819806	-0.28253275	-0.29707371
1.05473526	-0.02028313	-0.03991948	-0.05900331	-0.07762286	-0.09586097	-0.11379561	-0.13150044	-0.14904525	-0.16649643	-0.18391738	-0.20136886	-0.21890936	-0.23659544	-0.25448202	-0.27262267	-0.29106986	-0.30987524	-0.32908987	-0.34876443	-0.36894942	-0.38969541
1.06950280	-0.02524075	-0.04945693	-0.07283253	-0.09553678	-0.11772595	-0.13954509	-0.16112956	-0.18260639	-0.20409553	-0.22571103	-0.24756198	-0.26975356	-0.29238781	-0.31556448	-0.33938178	-0.36393700	-0.38932723	-0.41564991	-0.44300341	-0.47148762	-0.50120444
1.08550520	-0.03038594	-0.05925200	-0.08692367	-0.11369451	-0.13983115	-0.16557752	-0.19115866	-0.21678410	-0.24265081	-0.26894585	-0.29584870	-0.32353345	-0.35217069	-0.38192931	-0.41297809	-0.44548728	-0.47962999	-0.51558355	-0.55353085	-0.59366160	-0.63617358
1.10219245	-0.03551086	-0.06889760	-0.10068706	-0.13134509	-0.16128756	-0.19088982	-0.22049475	-0.25041981	-0.28096301	-0.31240833	-0.34503033	-0.37909836	-0.41488032	-0.45264614	-0.49267092	-0.53523799	-0.58064177	-0.62919056	-0.68120932	-0.73704238	-0.79705629
1.11916353	-0.04048245	-0.07814256	-0.11377179	-0.14805614	-0.18159787	-0.21493371	-0.24855008	-0.28289596	-0.31839386	-0.35544928	-0.39445894	-0.43581811	-0.47992724	-0.52719801	-0.57805905	-0.63296146	-0.69238412	-0.75683910	-0.82687705	-0.90309285	-0.98613146
1.13624870	-0.04525354	-0.08690492	-0.12607503	-0.16371616	-0.20065100	-0.23760442	-0.27522937	-0.31412845	-0.35487190	-0.39801289	-0.44410086	-0.49369328	-0.54736636	-0.60572504	-0.66941261	-0.73912008	-0.81559570	-0.89965471	-0.99218957	-1.09418075	-1.20670837
1.15339329	-0.04981586	-0.09517780	-0.13760144	-0.17834917	-0.21849478	-0.25897482	-0.30062957	-0.34423638	-0.39053714	-0.44026140	-0.49414639	-0.55295489	-0.61749163	-0.68861892	-0.76727200	-0.85447456	-0.95135489	-1.05916287	-1.17928833	-1.31328098	-1.46287231
1.17058389	-0.05417378	-0.10297816	-0.14838849	-0.19201810	-0.23521909	-0.27916028	-0.32488826	-0.37337594	-0.42556211	-0.48238459	-0.54480887	-0.61385390	-0.69061631	-0.77629396	-0.87220969	-0.97983616	-1.10082220	-1.23702154	-1.39052437	-1.56369242	-1.75919833
1.18782012	-0.05833503	-0.11032886	-0.15848054	-0.20479190	-0.25091696	-0.29827472	-0.34813558	-0.40168895	-0.46009765	-0.52454332	-0.59626594	-0.67659994	-0.76700868	-0.86911911	-0.98475760	-1.11598836	-1.26515544	-1.43492938	-1.62835964	-1.84893385	-2.10064537
1.20510480	-0.06230765	-0.11725300	-0.16792102	-0.21673592	-0.26567373	-0.31641908	-0.37048266	-0.42929176	-0.49426244	-0.56685969	-0.64865038	-0.74135237	-0.84688280	-0.96740769	-1.10539485	-1.26367190	-1.44549121	-1.65460339	-1.89534129	-2.17271659	-2.49253116
1.22244074	-0.06609923	-0.12377245	-0.17675041	-0.22790968	-0.27956509	-0.33368006	-0.39202131	-0.45627612	-0.52814530	-0.60942079	-0.70205492	-0.80822601	-0.93040460	-1.07142318	-1.23455269	-1.42358812	-1.64294621	-1.89777798	-2.19409923	-2.53894259	-2.94053505
1.23982983	-0.06971674	-0.12990757	-0.18500598	-0.23836698	-0.29265762	-0.35013150	-0.41282654	-0.48271303	-0.56181037	-0.65228512	-0.75653988	-0.87729958	-1.01770074	-1.18138809	-1.37262280	-1.59640612	-1.85862292	-2.16620932	-2.52734982	-2.95170971	-3.45070946
1.25727287	-0.07316654	-0.13567731	-0.19272210	-0.24815642	-0.30501005	-0.36583640	-0.43295954	-0.50865677	-0.59530226	-0.69548881	-0.81214028	-0.94862343	-1.10886675	-1.29749202	-1.51996482	-1.78276951	-2.09361523	-2.46167992	-2.89790042	-3.41531844	-4.02949341
1.27476967	-0.07645456	-0.14109941	-0.19993059	-0.25732215	-0.31667437	-0.38084878	-0.45247036	-0.53414846	-0.62865046	-0.73905087	-0.86887171	-1.02222601	-1.20397367	-1.41989827	-1.67691264	-1.98330189	-2.34901309	-2.78600256	-3.30865344	-3.93427853	-4.68372656
1.29231922	-0.07958633	-0.14619062	-0.20666103	-0.26590448	-0.32769693	-0.39521526	-0.47140015	-0.55921899	-0.66187297	-0.78297734	-0.92673509	-1.09811886	-1.30307331	-1.54874905	-1.84377930	-2.19861128	-2.62590610	-3.14102343	-3.76260999	-4.51331542	-5.42066344
1.30991986	-0.08256709	-0.15096676	-0.21294106	-0.27394034	-0.33811931	-0.40897642	-0.48978295	-0.58389133	-0.69497907	-0.82726464	-0.98572033	-1.17630073	-1.40620245	-1.68416969	-2.02086090	-2.42929351	-2.92538654	-3.52862478	-4.26287322	-5.15737676	-6.24798819
1.32756945	-0.08540184	-0.15544294	-0.21879658	-0.28146375	-0.34797896	-0.42216783	-0.50764721	-0.60818244	-0.72797165	-0.87190215	-1.04580924	-1.25676062	-1.51338612	-1.82627190	-2.20843978	-2.67593518	-3.24855184	-3.95072742	-4.81265170	-5.87163923	-7.17383015
1.34526545	-0.08809543	-0.15963354	-0.22425194	-0.28850615	-0.35730990	-0.43482095	-0.52501693	-0.63210469	-0.76084890	-0.91687424	-1.10697784	-1.33948035	-1.62464024	-1.97515652	-2.40678720	-2.93911610	-3.59650691	-4.40929307	-5.41526306	-6.66151596	-8.20678052
1.36300512	-0.09065251	-0.16355235	-0.22933008	-0.29509667	-0.36614310	-0.44696381	-0.54191258	-0.65566706	-0.79360572	-0.96216183	-1.16919811	-1.42443649	-1.73997380	-2.13091575	-2.61616561	-3.21941150	-3.97036627	-4.90632689	-6.07413785	-7.53266458	-9.35591029
1.38078551	-0.09307763	-0.16721259	-0.23405262	-0.30126240	-0.37450694	-0.45862164	-0.55835191	-0.67887603	-0.82623480	-1.00774369	-1.23243943	-1.51160197	-1.85939056	-2.29363505	-2.83683055	-3.51739407	-4.37125622	-5.44388010	-6.79282399	-8.49099615	-10.63078978
1.39860360	-0.09537525	-0.17062694	-0.23843997	-0.30702853	-0.38242749	-0.46981725	-0.57435047	-0.70173632	-0.85872739	-1.05359730	-1.29666960	-1.60094730	-1.98289049	-2.46339470	-3.06903247	-3.83363577	-4.80031691	-6.02405280	-7.57499147	-9.54268495	-12.04150962
1.41645634	-0.09754970	-0.17380754	-0.24251143	-0.31241859	-0.38992883	-0.48057148	-0.58992212	-0.72425139	-0.89107401	-1.09969963	-1.36185578	-1.69244162	-2.11047099	-2.64027122	-3.31301827	-4.16870965	-5.25870450	-6.64899700	-8.42443770	-10.69417917	-13.59870357
1.43434068	-0.09960525	-0.17676609	-0.24628520	-0.31745452	-0.39703327	-0.49090347	-0.60507940	-0.74642390	-0.92326484	-1.14602767	-1.42796508	-1.78605346	-2.24212783	-2.82433853	-3.56903266	-4.52319154	-5.74759328	-7.32091980	-9.34509322	-11.95221254	-15.31357305
1.45225365	-0.10154607	-0.17951378	-0.24977849	-0.32215687	-0.40376151	-0.50083092	-0.61983379	-0.76825599	-0.95529015	-1.19255888	-1.49496510	-1.88175139	-2.37785597	-3.01566898	-3.83731952	-4.89766164	-6.26817796	-8.04208686	-10.34102800	-13.32381702	-17.19791371
1.47019235	-0.10337625	-0.18206134	-0.25300756	-0.32654484	-0.41013286	-0.51037031	-0.63419597	-0.78974960	-0.98714051	-1.23927145	-1.56282431	-1.97950456	-2.51765030	-3.21433429	-4.11812307	-5.29270619	-6.82167588	-8.81482612	-11.41645827	-14.81633663	-19.26414412
1.48815400	-0.10509979	-0.18441906	-0.25598777	-0.33063643	-0.41616533	-0.51953703	-0.64817598	-0.81090655	-1.01880703	-1.28614455	-1.63151235	-2.07928313	-2.66150619	-3.42040640	-4.41168908	-5.70891909	-7.40932957	-9.64153189	-12.57575414	-16.43744265	-21.52533709
1.50613597	-0.10672063	-0.18659677	-0.25873362	-0.33444852	-0.42187579	-0.52834557	-0.66178337	-0.83172875	-1.05028146	-1.33315850	-1.70100028	-2.18105858	-2.80942010	-3.63395830	-4.71826603	-6.14690366	-8.03240941	-10.52466946	-13.82344819	-18.19515058	-23.99525413
1.52413581	-0.10824260	-0.18860391	-0.26125878	-0.33799694	-0.42728007	-0.53680958	-0.67502729	-0.85221830	-1.08155632	-1.38029494	-1.77126078	-2.28480413	-2.96139008	-3.85506483	-5.03810642	-6.60727461	-8.69221675	-11.46678045	-15.16424530	-20.09783941	-26.68838399
1.54215129	-0.10966946	-0.19044948	-0.26357618	-0.34129655	-0.43239304	-0.54494201	-0.68791663	-0.87237752	-1.11262501	-1.42753688	-1.84226838	-2.39049502	-3.11741639	-4.08380368	-5.37146824	-7.09066034	-9.39008769	-12.47048920	-16.60303438	-22.15427399	-29.61998656
1.56018043	-0.11100488	-0.19214207	-0.26569801	-0.34436129	-0.43722870	-0.55275521	-0.70046004	-0.89220908	-1.14348180	-1.47486887	-1.91399961	-2.49810893	-3.27750212	-4.32025643	-5.71861665	-7.59770570	-10.12739762	-13.53851068	-18.14490253	-24.37363155	-32.80614388
1.57822157	-0.11225246	-0.19368991	-0.26763576	-0.34720429	-0.44180027	-0.56026094	-0.71266602	-0.91171600	-1.17412201	-1.52227712	-1.98643328	-2.60762640	-3.44165396	-4.56450986	-6.07982623	-8.12907555	-10.90556711	-14.67366041	-19.79515262	-26.76553398	-36.26382065
1.59627344	-0.11341569	-0.19510081	-0.26940028	-0.34983788	-0.44612026	-0.56747050	-0.72454300	-0.93090178	-1.20454201	-1.56974961	-2.05955077	-2.71903136	-3.60988321	-4.81665758	-6.45538360	-8.68545923	-11.72606925	-15.87886708	-21.55932541	-29.34008761	-40.01093744
1.61433524	-0.11449798	-0.19638224	-0.27100178	-0.35227368	-0.45020050	-0.57439476	-0.73609935	-0.94977040	-1.23473938	-1.61727631	-2.13333635	-2.83231182	-3.78220691	-5.07680210	-6.84559089	-9.26757618	-12.59043922	-17.15718868	-23.44322748	-32.10793270	-44.06646016
1.63240677	-0.11550267	-0.19754132	-0.27244991	-0.35452261	-0.45405222	-0.58104421	-0.74734348	-0.96832640	-1.26471296	-1.66484941	-2.20777767	-2.94746066	-3.95864932	-5.34505731	-7.25076999	-9.87618322	-13.50028637	-18.51183303	-25.45296667	-35.08030562	-48.45051075
1.65048849	-0.11643298	-0.19858479	-0.27375372	-0.35659498	-0.45768610	-0.58742903	-0.75828386	-0.98657500	-1.29446303	-1.71246354	-2.28286621	-3.06447663	-4.13924371	-5.62155164	-7.67126792	-10.51208349	-14.45730943	-19.94618374	-27.59499664	-38.26911647	-53.18450417
1.66858173	-0.11729207	-0.19951907	-0.27492177	-0.35850047	-0.46111230	-0.59355910	-0.76892908	-1.00452208	-1.32399143	-1.76011611	-2.35859795	-3.18336551	-4.32403444	-5.90643170	-8.10746321	-11.17613752	-15.46331539	-21.46383238	-29.87617238	-41.68704559	-58.29131767
1.68668879	-0.11808297	-0.20035026	-0.27596206	-0.36024821	-0.46434051	-0.59944406	-0.77928786	-1.02217436	-1.35330174	-1.80780762	-2.43497402	-3.30414138	-4.51307941	-6.19986674	-8.55977361	-11.86927652	-16.52024238	-23.06861805	-32.30381858	-45.34766238	-63.79549869
1.70481314	-0.11880865	-0.20108410	-0.27688213	-0.36184680	-0.46737994	-0.60509332	-0.78936915	-1.03953936	-1.38239940	-1.85554205	-2.51200145	-3.42682815	-4.70645280	-6.50205361	-9.02866501	-12.59251807	-17.63018703	-24.76467480	-34.88581217	-49.26556945	-69.72351754
1.72295951	-0.11947192	-0.20172601	-0.27768902	-0.36330429	-0.47023938	-0.61051611	-0.79918209	-1.05662556	-1.41129188	-1.90332716	-2.58969392	-3.55146105	-4.90424808	-6.81322231	-9.51466149	-13.34698405	-18.79543617	-26.55648753	-37.63068045	-53.45657493	-76.10407046
1.74113413	-0.12007554	-0.20228110	-0.27838929	-0.36462825	-0.47292721	-0.61572143	-0.80873602	-1.07344233	-1.43998880	-1.95117486	-2.66807254	-3.67808827	-5.10658113	-7.13364197	-10.01835640	-14.13392073	-20.01850295	-28.44895626	-40.54771521	-57.93789470	-82.96843772
1.75934478	-0.12062209	-0.20275413	-0.27898905	-0.36582575	-0.47545137	-0.62071807	-0.81804052	-1.09000002	-1.46850200	-1.99910145	-2.74716651	-3.80677243	-5.31359337	-7.46362703	-10.54042406	-14.95472060	-21.30216668	-30.44746838	-43.64710269	-62.72838526	-90.35089979
1.77760091	-0.12111404	-0.20314955	-0.27949394	-0.36690335	-0.47781938	-0.62551460	-0.82710531	-1.10630986	-1.49684556	-2.04712780	-2.82701369	-3.93759198	-5.52545479	-7.80354336	-11.08163180	-15.81094530	-22.64951576	-32.55797779	-46.94006836	-67.84880664	-98.28921223
1.79591371	-0.12155374	-0.20347144	-0.27990916	-0.36786714	-0.48003832	-0.63011931	-0.83594021	-1.12238395	-1.52503576	-2.09527942	-2.90766096	-4.07064230	-5.74236661	-8.15381408	-11.64285183	-16.70434890	-24.06399251	-34.78708959	-50.43903461	-73.32211332	-106.82513857
1.81429606	-0.12194334	-0.20372359	-0.28023946	-0.36872270	-0.48211480	-0.63454019	-0.84455508	-1.13823507	-1.55309089	-2.14358636	-2.98916439	-4.20603647	-5.96456341	-8.51492465	-12.22507236	-17.63690094	-25.54943875	-37.14214839	-54.15778894	-79.17377030	-116.00503807
1.83276249	-0.12228486	-0.20390943	-0.28048913	-0.36947515	-0.48405499	-0.63878483	-0.85295969	-1.15387654	-1.58103107	-2.19208298	-3.07158909	-4.34390560	-6.19231472	-8.88742716	-12.82940767	-18.61080821	-27.11014093	-39.63132847	-58.11166004	-85.43209086	-125.88050488
1.85132906	-0.12258015	-0.20403206	-0.28066205	-0.37012910	-0.48586452	-0.64286043	-0.86116358	-1.16932202	-1.60887795	-2.24080755	-3.15500884	-4.48439874	-6.42592580	-9.27194357	-13.45710671	-19.62853488	-28.75087377	-42.26372431	-62.31769944	-92.12859313	-136.50905549
1.87001320	-0.12283086	-0.20409426	-0.28076168	-0.37068869	-0.48754853	-0.64677366	-0.86917596	-1.18458527	-1.63665428	-2.28980172	-3.23950547	-4.62768230	-6.66573776	-9.66916771	-14.10956015	-20.69282059	-30.47694191	-45.04944040	-66.79486750	-99.29837367	-147.95486328
1.88883345	-0.12303850	-0.20409852	-0.28079106	-0.37115758	-0.48911164	-0.65053065	-0.87700556	-1.19967988	-1.66438355	-2.33910990	-3.32516798	-4.77393915	-6.91212703	-10.07986644	-14.78830582	-21.80669658	-32.29421953	-47.99968035	-71.56422347	-106.98049866	-160.28954259
1.90780927	-0.12320439	-0.20404701	-0.28075288	-0.37153899	-0.49055790	-0.65413692	-0.88466050	-1.21461903	-1.69208950	-2.38877855	-3.41209157	-4.92336739	-7.16550427	-10.50487977	-15.49503299	-22.97350012	-34.20918833	-51.12683606	-76.64912126	-115.21841571	-173.59298860
1.92696079	-0.12332967	-0.20394163	-0.28064944	-0.37183569	-0.49189085	-0.65759735	-0.89214817	-1.22941526	-1.71979573	-2.43885548	-3.50037661	-5.07617900	-7.42631301	-10.94512057	-16.23158571	-24.19688806	-36.22897512	-54.44457868	-82.07541387	-124.06039164	-187.95428433
1.94630856	-0.12341533	-0.20378405	-0.28048276	-0.37205005	-0.49311351	-0.66091615	-0.89947515	-1.24408021	-1.74752526	-2.48938917	-3.59012751	-5.23259835	-7.69502808	-11.40157389	-16.99996589	-25.48085004	-38.36139011	-57.96795355	-87.87167047	-133.55998436	-203.47268983
1.96587333	-0.12346223	-0.20357568	-0.28025453	-0.37218406	-0.49422838	-0.66409682	-0.90664712	-1.25862451	-1.77530017	-2.54042810	-3.68145177	-5.39286085	-7.97215412	-11.87529636	-17.80233639	-26.82972246	-40.61496749	-61.71348191	-94.06941134	-143.77655801	-220.25873224
1.98567591	-0.12347105	-0.20331774	-0.27996619	-0.37223934	-0.49523746	-0.66714222	-0.91366883	-1.27305757	-1.80314133	-2.59202020	-3.77445904	-5.55721167	-8.25822420	-12.36741587	-18.64102484	-28.24820386	-42.99900977	-65.69927194	-100.70336547	-154.77585184	-238.43541768
2.00573696	-0.12344239	-0.20301129	-0.27961894	-0.37221723	-0.49614233	-0.67005449	-0.92054404	-1.28738751	-1.83106809	-2.64421237	-3.86926035	-5.72590462	-8.55379878	-12.87913169	-19.51852824	-29.74137233	-45.52363703	-69.94514176	-107.81175651	-166.63061373	-258.13958802
2.02607691	-0.12337672	-0.20265722	-0.27921380	-0.37211875	-0.49694411	-0.67283514	-0.92727554	-1.30162104	-1.85909809	-2.69705009	-3.96596740	-5.89920128	-8.85946491	-13.41171513	-20.43751881	-31.31470561	-48.19984230	-74.47275672	-115.43662176	-179.42130938	-279.52344626
2.04671586	-0.12327443	-0.20225629	-0.27875161	-0.37194471	-0.49764354	-0.67548506	-0.93386514	-1.31576348	-1.88724714	-2.75057704	-4.06469205	-6.07737021	-9.17583572	-13.96651082	-21.40085102	-32.97410398	-51.03955371	-79.30578289	-123.62416907	-193.23691814	-302.75627603
2.06767351	-0.12313582	-0.20180917	-0.27823305	-0.37169566	-0.49824102	-0.67800452	-0.94031367	-1.32981863	-1.91552906	-2.80483492	-4.16554583	-6.26068645	-9.50355032	-14.54493856	-22.41156999	-34.72591632	-54.05570425	-84.47005863	-132.42517631	-208.17582678	-328.02638179
2.08896913	-0.12296114	-0.20131642	-0.27765870	-0.37137200	-0.49873661	-0.68039325	-0.94662106	-1.34378888	-1.94395563	-2.85986315	-4.26863958	-6.44943104	-9.84327380	-15.14849568	-23.47292114	-36.57696934	-57.26230941	-89.99378568	-141.89543772	-224.34683276	-355.54327815
2.11062152	-0.12275059	-0.20077857	-0.27702905	-0.37097395	-0.49913009	-0.68265047	-0.95278629	-1.35767509	-1.97253649	-2.91569873	-4.37408311	-6.64389070	-10.19569752	-15.77875993	-24.58836103	-38.53460002	-60.67455330	-95.90774146	-152.09626180	-241.87026938	-385.54015948
2.13264901	-0.12250432	-0.20019608	-0.27634449	-0.37050161	-0.49942099	-0.68477489	-0.95880750	-1.37147669	-2.00127910	-2.97237609	-4.48198496	-6.84435755	-10.56153952	-16.43739270	-25.76156939	-40.60669124	-64.30888336	-102.24551395	-163.09502540	-260.87926577	-418.27668378
2.15506944	-0.12222248	-0.19956938	-0.27560538	-0.36995497	-0.49960861	-0.68676481	-0.96468196	-1.38519165	-2.03018871	-3.02992692	-4.59245204	-7.05112884	-10.94154497	-17.12614254	-26.99646209	-42.80171066	-68.18311424	-109.04376073	-174.96578925	-281.52115650	-454.04210878
2.17790017	-0.12190519	-0.19889889	-0.27481205	-0.36933392	-0.49969207	-0.68861807	-0.97040616	-1.39881650	-2.05926829	-3.08837999	-4.70558943	-7.26450671	-11.33648671	-17.84684892	-28.29720513	-45.12875271	-72.31654112	-116.34249394	-187.78998035	-303.95905653	-493.15882260
2.20115808	-0.12155258	-0.19818502	-0.27396478	-0.36863833	-0.49967032	-0.69033219	-0.97597579	-1.41234634	-2.08851852	-3.14776107	-4.82150005	-7.48479792	-11.74716575	-18.60144616	-29.66822945	-47.59758374	-76.73006278	-124.18539300	-201.65714756	-328.37361962	-535.98631694
2.22485957	-0.12116479	-0.19742819	-0.27306386	-0.36786797	-0.49954218	-0.69190432	-0.98138585	-1.42577489	-2.11793771	-3.20809272	-4.94028437	-7.71231347	-12.17441172	-19.39196746	-31.11424654	-50.21869042	-81.44631509	-132.62014717	-216.66579710	-354.96499996	-582.92565642
2.24902055	-0.12074197	-0.19662884	-0.27210960	-0.36702265	-0.49930637	-0.69333131	-0.98663060	-1.43909447	-2.14752180	-3.26939413	-5.06204001	-7.94736826	-12.61908324	-20.22054892	-32.64026479	-53.00333132	-86.48981545	-141.69883029	-232.92431583	-383.95503952	-634.42450498
2.27365645	-0.12028429	-0.19578743	-0.27110230	-0.36610212	-0.49896151	-0.69460975	-0.99170366	-1.45229600	-2.17726426	-3.33168094	-5.18686146	-8.19028060	-13.08206822	-21.08943367	-34.25160655	-55.96359186	-91.88711862	-151.47831032	-250.55199066	-415.58970636	-690.98277838
2.29878224	-0.11979198	-0.19490446	-0.27004231	-0.36510618	-0.49850618	-0.69573598	-0.99659802	-1.46536910	-2.20715610	-3.39496506	-5.31483956	-8.44137168	-13.56428399	-22.00097582	-35.95392584	-59.11244268	-97.66698504	-162.02069668	-269.68013386	-450.14181202	-753.15900051
2.32441241	-0.11926529	-0.19398046	-0.26893002	-0.36403461	-0.49793890	-0.69670615	-1.00130606	-1.47830200	-2.23718578	-3.45925445	-5.44606113	-8.70096495	-14.06667736	-22.95764457	-37.75322675	-62.46380160	-103.86056217	-173.39382855	-290.45332500	-487.91404014	-821.57745239
2.35056097	-0.11870453	-0.19301603	-0.26776584	-0.36288728	-0.49725821	-0.69751623	-1.00581964	-1.49108164	-2.26733917	-3.52455292	-5.58060845	-8.96938539	-14.59022448	-23.96202804	-39.65588253	-66.03259942	-110.50158007	-185.67180798	-313.03078156	-529.24232215	-896.93621409
2.37724147	-0.11811004	-0.19201180	-0.26655026	-0.36166407	-0.49646265	-0.69816204	-1.01013008	-1.50369368	-2.29759952	-3.59085992	-5.71855877	-9.24695878	-15.13593062	-25.01683721	-41.66865539	-69.83484972	-117.62656222	-198.93558199	-337.58787188	-574.49960074	-980.01621410
2.40446701	-0.11748224	-0.19096847	-0.26528382	-0.36036494	-0.49555076	-0.69863931	-1.01422823	-1.51612249	-2.32794739	-3.65817033	-5.85998380	-9.53401080	-15.70482979	-26.12490969	-43.79871701	-73.88772299	-125.27505293	-213.27357819	-364.31778573	-624.10002703	-1071.69141625
2.43225025	-0.11682161	-0.18988678	-0.26396712	-0.35898992	-0.49452116	-0.69894369	-1.01810451	-1.52835121	-2.35836066	-3.72647421	-6.00494911	-9.83086614	-16.29798420	-27.28921353	-46.05366999	-78.20962546	-133.48986275	-228.78239939	-393.43337963	-678.50364356	-1172.94029247
2.46060340	-0.11612866	-0.18876753	-0.26260082	-0.35753911	-0.49337254	-0.69907078	-1.02174894	-1.54036180	-2.38881447	-3.79575665	-6.15351362	-10.13784749	-16.91648371	-28.51285093	-48.44157011	-82.82028303	-142.31733357	-245.56758305	-425.16921645	-738.22161192	-1284.85875066
2.48953830	-0.11540401	-0.18761161	-0.26118566	-0.35601271	-0.49210365	-0.69901617	-1.02515121	-1.55213504	-2.41928119	-3.86599755	-6.30572898	-10.45527455	-17.56144501	-29.79906198	-50.97094960	-87.74083063	-151.80762520	-263.74443219	-459.78382104	-803.82205189	-1408.67471097
2.51906641	-0.11464830	-0.18641993	-0.25972244	-0.35441100	-0.49071335	-0.69877546	-1.02830069	-1.56365062	-2.44973047	-3.93717139	-6.46163906	-10.78346291	-18.23401087	-31.15122842	-53.65084161	-92.99390774	-162.01502550	-283.43892523	-497.56217650	-875.93656782	-1545.76455113
2.54919885	-0.11386227	-0.18519346	-0.25821204	-0.35273438	-0.48920062	-0.69834430	-1.03118650	-1.57488714	-2.48012916	-4.00924710	-6.62127930	-11.12272297	-18.93534917	-32.57287744	-56.49080583	-98.60376041	-172.99828643	-304.78871313	-538.81848876	-955.26754811	-1697.67167333
2.57994646	-0.11304670	-0.18393326	-0.25665538	-0.35098331	-0.48756455	-0.69771841	-1.03379755	-1.58582222	-2.51044138	-4.08218787	-6.78467621	-11.47335879	-19.66665194	-34.06768556	-59.50095553	-104.59635049	-184.82098834	-327.94421296	-583.89925062	-1042.59633523	-1866.12748143
2.61131985	-0.11220244	-0.18264039	-0.25505348	-0.34915840	-0.48580438	-0.69689362	-1.03612260	-1.59643250	-2.54062849	-4.15595101	-6.95184675	-11.83566689	-20.42913429	-35.63948257	-62.69198602	-110.99947274	-197.55193549	-353.06980833	-633.18664012	-1138.79237670	-2053.07509869
2.64332946	-0.11133038	-0.18131598	-0.25340740	-0.34726032	-0.48391948	-0.69586586	-1.03815028	-1.60669375	-2.57064917	-4.23048776	-7.12279778	-12.20993503	-21.22403324	-37.29225563	-66.07520481	-117.84288037	-211.26558562	-380.34516805	-687.10229254	-1244.82348236	-2260.69620435
2.67598562	-0.11043149	-0.17996120	-0.25171825	-0.34528987	-0.48190938	-0.69463122	-1.03986914	-1.61658090	-2.60045939	-4.30574323	-7.29752550	-12.59644102	-22.05260651	-39.03015340	-69.66256340	-125.15841996	-226.04251693	-409.96669560	-746.11148997	-1361.76732990	-2491.44142210
2.70929862	-0.10950676	-0.17857725	-0.24998721	-0.34324792	-0.47977375	-0.69318596	-1.04126772	-1.62606809	-2.63001249	-4.38165620	-7.47601489	-12.99545136	-22.91613120	-40.85749035	-73.46669093	-132.98017621	-241.96993605	-442.14912355	-810.72781783	-1490.82437972	-2748.06475649
2.74327881	-0.10855725	-0.17716534	-0.24821550	-0.34113546	-0.47751244	-0.69152652	-1.04233457	-1.63512879	-2.65925923	-4.45815906	-7.65823913	-13.40721995	-23.81590231	-42.77875102	-77.50092975	-141.34462753	-259.14223060	-477.12726810	-881.51834358	-1633.33238189	-3033.66264626
2.77793667	-0.10758402	-0.17572674	-0.24640435	-0.33895356	-0.47512544	-0.68964952	-1.04305828	-1.64373582	-2.68814777	-4.53517763	-7.84415899	-13.83198664	-24.75323119	-44.79859445	-81.77937288	-150.29081309	-277.66157080	-515.15796098	-959.10937962	-1790.78268258	-3351.71828672
2.81328288	-0.10658820	-0.17426269	-0.24455507	-0.33670336	-0.47261292	-0.68755182	-1.04342753	-1.65186139	-2.71662380	-4.61263113	-8.03372228	-14.26997575	-25.72944373	-46.92185845	-86.31690352	-159.86051223	-297.63856419	-556.52217749	-1044.19289987	-1964.83856522	-3706.15197035
2.84932846	-0.10557092	-0.17277447	-0.24266896	-0.33438609	-0.46997519	-0.68523049	-1.04343115	-1.65947722	-2.74463052	-4.69043197	-8.22686317	-14.72139449	-26.74587837	-49.15356390	-91.12923656	-170.09843691	-319.19296848	-601.52738124	-1137.53368803	-2157.35589425	-4101.37830592
2.88608480	-0.10453334	-0.17126334	-0.24074736	-0.33200307	-0.46721272	-0.68268284	-1.04305810	-1.66655457	-2.77210872	-4.76848567	-8.42350153	-15.18643126	-27.80388387	-51.49891882	-96.23296209	-181.05243818	-342.45446763	-650.51010877	-1239.97730512	-2370.40636543	-4542.37130582
2.92356380	-0.10347663	-0.16973055	-0.23879160	-0.32955564	-0.46432614	-0.67990642	-1.04229754	-1.67306427	-2.79899681	-4.84669075	-8.62354227	-15.66525375	-28.90481666	-53.96332212	-101.64559086	-192.77372741	-367.56351669	-703.83881942	-1352.45897482	-2606.30370955	-5034.73848102
2.96177796	-0.10240196	-0.16817736	-0.23680303	-0.32704524	-0.46131622	-0.67689904	-1.04113886	-1.67897683	-2.82523086	-4.92493851	-8.82687455	-16.15800698	-30.05003794	-56.55236703	-107.38560161	-205.31711315	-394.67226149	-761.91703845	-1476.01349750	-2867.63324432	-5584.80525718
3.00074044	-0.10131051	-0.16660501	-0.23478300	-0.32447333	-0.45818388	-0.67365875	-1.03957169	-1.68426243	-2.85074463	-5.00311297	-9.03337095	-16.66481107	-31.24091022	-59.27184402	-113.47249032	-218.74125456	-423.94553975	-825.18682498	-1611.78631799	-3157.28522553	-6199.71122776
3.04046519	-0.10020345	-0.16501468	-0.23273284	-0.32184143	-0.45493018	-0.67018386	-1.03758591	-1.68889103	-2.87546964	-5.08109062	-9.24288667	-17.18575885	-32.47879341	-62.12774296	-119.92682101	-233.10893236	-455.56197082	-894.13259936	-1761.04588819	-3478.49251274	-6887.51999656
3.08096706	-0.09908194	-0.16340757	-0.23065389	-0.31915110	-0.45155631	-0.66647296	-1.03517171	-1.69283238	-2.89933514	-5.15874027	-9.45525853	-17.72091323	-33.76504034	-65.12625461	-126.77027820	-248.48733817	-489.71514175	-969.28536885	-1925.19748427	-3834.87313948	-7657.34463728
3.12226185	-0.09794712	-0.16178483	-0.22854744	-0.31640392	-0.44806359	-0.66252488	-1.03231959	-1.69605608	-2.92226819	-5.23592288	-9.67030401	-18.27030428	-35.10099162	-68.27377099	-134.02572071	-264.94838334	-526.61489845	-1051.22739497	-2105.79865898	-4230.47846406	-8519.49112084
3.16436647	-0.09680012	-0.16014755	-0.22641479	-0.31360150	-0.44445347	-0.65833874	-1.02902041	-1.69853161	-2.94419367	-5.31249128	-9.88782012	-18.83392614	-36.48796971	-71.57688463	-141.71723660	-282.56902830	-566.48875108	-1140.59735080	-2304.57653420	-4669.84767729	-9485.62243900
3.20729896	-0.09564203	-0.15849681	-0.22425718	-0.31074546	-0.44072749	-0.65391392	-1.02526535	-1.70022843	-2.96503431	-5.38829002	-10.10758231	-19.41173349	-37.92727229	-75.04238640	-149.87019912	-301.43163350	-609.58340424	-1238.09602252	-2523.44716622	-5158.06955932	-10568.94659666
3.25107871	-0.09447393	-0.15683365	-0.22207586	-0.30783744	-0.43688735	-0.64925007	-1.02104599	-1.70111596	-2.98471070	-5.46315507	-10.32934316	-20.00363780	-39.42016463	-78.67726180	-158.51132321	-321.62433315	-656.16642302	-1344.49261589	-2764.53724878	-5700.85251370	-11784.43216802
3.29572646	-0.09329685	-0.15515903	-0.21987200	-0.30487908	-0.43293481	-0.64434711	-1.01635432	-1.70116366	-3.00314134	-5.53691360	-10.55283108	-20.60950321	-40.96787100	-82.48868521	-167.66872228	-343.24143280	-706.52804753	-1460.63173600	-3030.20845524	-6304.60406378	-13149.05572691
3.34126448	-0.09211181	-0.15347390	-0.21764676	-0.30187205	-0.42887175	-0.63920524	-1.01118274	-1.70034109	-3.02024266	-5.60938373	-10.77774891	-21.22914204	-42.57156498	-86.48401212	-177.37196494	-366.38383217	-760.98316957	-1587.44111682	-3323.08476423	-6976.52118152	-14682.08618963
3.38771667	-0.09091976	-0.15177915	-0.21540126	-0.29881797	-0.42470015	-0.63382494	-1.00552408	-1.69861794	-3.03592906	-5.68037421	-11.00377236	-21.86230986	-44.23235853	-90.67076883	-187.65213106	-391.15947433	-819.87348644	-1725.94018713	-3646.08316226	-7724.69303482	-16405.41197027
3.43510872	-0.08972165	-0.15007561	-0.21313656	-0.29571849	-0.42042209	-0.62820694	-0.99937166	-1.69596411	-3.05011292	-5.74968419	-11.23054848	-22.50870021	-45.95128976	-95.05663925	-198.54186665	-417.68382254	-883.56984874	-1877.24957025	-4002.44817395	-8558.21799240	-18343.91787061
3.48346821	-0.08851836	-0.14836406	-0.21085370	-0.29257524	-0.41603972	-0.62235227	-0.99271926	-1.69234972	-3.06270468	-5.81710292	-11.45769390	-23.16793878	-47.72930920	-99.64944847	-210.07543686	-446.08036598	-952.47482034	-2042.60162761	-4395.79073705	-9487.33702460	-20525.91984467
3.53282479	-0.08731072	-0.14664523	-0.20855363	-0.28938982	-0.41155527	-0.61626225	-0.98556119	-1.68774521	-3.07361286	-5.88240944	-11.68479305	-23.83957719	-49.56726442	-104.45714267	-222.28877634	-476.48115570	-1027.02547097	-2223.35217109	-4830.13201695	-10523.58599021	-22983.66723036
3.58321037	-0.08609955	-0.14491980	-0.20623730	-0.28616383	-0.40697106	-0.60993845	-0.97789227	-1.68212140	-3.08274410	-5.94537229	-11.91139627	-24.52308613	-51.46588287	-109.48776470	-235.21953590	-509.02737181	-1107.69642385	-2420.99348524	-5309.95284574	-11679.96971627	-25753.92377822
3.63465927	-0.08488559	-0.14318839	-0.20390558	-0.28289883	-0.40228948	-0.60338274	-0.96970791	-1.67544952	-3.09000328	-6.00574923	-12.13701774	-25.21784800	-53.42575274	-114.74942482	-248.90712438	-543.86992322	-1195.00318324	-2637.16882056	-5840.24957782	-12971.16127377	-28878.64089707
3.68720845	-0.08366955	-0.14145157	-0.20155927	-0.27959636	-0.39751299	-0.59659727	-0.96100406	-1.66770132	-3.09529352	-6.06328689	-12.36113343	-25.92314893	-55.44730154	-120.25026593	-263.39274437	-581.17008066	-1289.50576954	-2873.68854056	-6426.59727752	-14413.73043898	-32405.73904299
3.74089774	-0.08245209	-0.13970984	-0.19919914	-0.27625793	-0.39264409	-0.58958448	-0.95177729	-1.65884910	-3.09851629	-6.11772053	-12.58317877	-26.63817003	-57.53077233	-125.99842245	-278.71942007	-621.10014400	-1391.81269237	-3132.54813174	-7075.22130290	-16026.40603621	-36390.01621895
3.79577013	-0.08123382	-0.13796366	-0.19682590	-0.27288500	-0.38768535	-0.58234706	-0.94202479	-1.64886583	-3.09957150	-6.16877365	-12.80254628	-27.36197804	-59.67619706	-132.00197193	-294.93201538	-663.84414414	-1502.58529568	-3415.94831554	-7793.07852282	-17830.37769908	-40894.20622677
3.85187202	-0.08001530	-0.13621341	-0.19444019	-0.26947901	-0.38263941	-0.57488801	-0.93174443	-1.63772520	-3.09835760	-6.21615776	-13.01858307	-28.09351503	-61.88336700	-138.26887829	-312.07723990	-709.59857975	-1622.54251268	-3726.31753682	-8587.94961241	-19849.64360419	-45990.21379578
3.90925358	-0.07879703	-0.13445943	-0.19204257	-0.26604132	-0.37750891	-0.56721061	-0.92093472	-1.62540168	-3.09477165	-6.25957201	-13.23058811	-28.83158727	-64.15179958	-144.80692555	-330.20363988	-758.57318837	-1752.46607231	-4066.33714382	-9468.54411704	-22111.41195225	-51760.55917167
3.96796911	-0.07757947	-0.13270200	-0.18963356	-0.26257325	-0.37229656	-0.55931841	-0.90959488	-1.61187067	-3.08870946	-6.29870290	-13.43780938	-29.57485309	-66.48070146	-151.62364044	-349.36157084	-810.99175072	-1893.20620398	-4438.96962363	-10444.62027064	-24646.56545885	-58300.07146124
4.02807752	-0.07636302	-0.13094131	-0.18721358	-0.25907608	-0.36700507	-0.55121522	-0.89772488	-1.59710853	-3.08006575	-6.33322393	-13.63944087	-30.32180967	-68.86892715	-158.72620225	-369.60314764	-867.09292608	-2045.68789193	-4847.49031193	-11527.12190332	-27490.19991147	-65717.87825523
4.08964276	-0.07514804	-0.12917751	-0.18478301	-0.25555101	-0.36163719	-0.54290514	-0.88532541	-1.58109268	-3.06873421	-6.36279534	-13.83461925	-31.07077846	-71.31493270	-166.12133787	-390.98216684	-927.13111529	-2210.91773639	-5295.52306407	-12728.33520129	-30682.25006085	-74139.74927442
4.15273442	-0.07393481	-0.12741068	-0.18234212	-0.25199914	-0.35619565	-0.53439252	-0.87239793	-1.56380171	-3.05460770	-6.38706370	-14.02242045	-31.81988940	-73.81672368	-173.81519953	-413.55399538	-991.37734600	-2389.99148469	-5787.08045102	-14062.06859119	-34268.21880690	-83710.86442861
4.21742837	-0.07272358	-0.12564083	-0.17989111	-0.24842152	-0.35068321	-0.52568197	-0.85894470	-1.54521548	-3.03757839	-6.40566159	-14.20185585	-32.56706335	-76.37179668	-181.81322233	-437.37541757	-1060.12017232	-2584.10230092	-6326.60913578	-15543.85963869	-38300.02895635	-94599.09245788
4.28380750	-0.07151452	-0.12386788	-0.17743008	-0.24481911	-0.34510257	-0.51677834	-0.84496879	-1.52531520	-3.01753795	-6.41820726	-14.37186827	-33.30999284	-78.97707325	-190.11995795	-462.50443118	-1133.66657738	-2794.54984844	-6919.04119131	-17191.21359744	-42837.02091640	-106998.88606374
4.35196258	-0.07030775	-0.12209169	-0.17495903	-0.24119273	-0.33945642	-0.50768672	-0.83047409	-1.50408354	-2.99437768	-6.42430423	-14.53132751	-34.04612075	-81.62882519	-198.73888021	-488.99998017	-1212.34286189	-3022.75026305	-7569.85224245	-19023.87914133	-47947.12472894	-121135.92419697
4.42199329	-0.06910332	-0.12031203	-0.17247786	-0.23754312	-0.33374740	-0.49841240	-0.81546534	-1.48150473	-2.96798873	-6.42354086	-14.67902555	-34.77261645	-84.32258959	-207.67215707	-516.92160905	-1296.49549550	-3270.24709780	-8285.12745953	-21064.16791869	-53708.24115395	-137272.66354930
4.49400935	-0.06790124	-0.11852859	-0.16998635	-0.23387088	-0.32797808	-0.48896091	-0.79994813	-1.45756469	-2.93826231	-6.41548997	-14.81367130	-35.48634937	-87.05307194	-216.92038237	-546.32901920	-1386.49189666	-3538.72331565	-9071.63658325	-23337.32586493	-60209.87424242	-155715.00074579
4.56813187	-0.06670142	-0.11674096	-0.16748417	-0.23017645	-0.32215094	-0.47933793	-0.78392896	-1.43225113	-2.90508987	-6.39970834	-14.93388475	-36.18385911	-89.81403500	-226.48225885	-577.28150159	-1482.72109260	-3830.01439611	-9936.91933568	-25871.96579837	-67555.06752618	-176820.29702720
4.64449495	-0.06550372	-0.11494862	-0.16497084	-0.22646014	-0.31626835	-0.46954934	-0.76741519	-1.40555367	-2.86836342	-6.37573621	-15.03819058	-36.86132185	-92.59817071	-236.35422159	-609.83721191	-1585.59418685	-4146.12258564	-10889.38271417	-28700.57259121	-75862.70761927	-201007.08014695
4.72324753	-0.06430791	-0.11315096	-0.16244572	-0.22272205	-0.31033254	-0.45960113	-0.75041511	-1.37746403	-2.82797575	-6.34309685	-15.12501100	-37.51451224	-95.39695167	-246.52998803	-644.05224327	-1695.54453114	-4489.23227235	-11938.41181994	-31860.09435722	-85270.27366670	-228766.81886550
4.80455548	-0.06311368	-0.11134722	-0.15990801	-0.21896210	-0.30434561	-0.44949946	-0.73293797	-1.34797615	-2.78382081	-6.30129599	-15.19265792	-38.13875992	-98.20045783	-257.00001649	-679.97943526	-1813.02744672	-4861.72635238	-13094.49589614	-35392.63527968	-95937.12822316	-260678.26545814
4.88860415	-0.06192067	-0.10953655	-0.15735676	-0.21518000	-0.29830945	-0.43925060	-0.71499399	-1.31708645	-2.73579416	-6.24982148	-15.23932424	-38.72889989	-100.99717293	-267.75084943	-717.66683530	-1938.51926539	-5266.20326860	-14369.37110396	-39346.26787253	-108048.46525251	-297424.98608088
4.97560119	-0.06072838	-0.10771793	-0.15479078	-0.21137519	-0.29222578	-0.42886093	-0.69659452	-1.28479412	-2.68379362	-6.18814306	-15.26307439	-39.27921555	-103.77374373	-278.76430927	-757.15569308	-2072.51533463	-5705.49404301	-15776.18092763	-43775.98368387	-121820.05184445	-339816.84577607
5.06577976	-0.05953625	-0.10589020	-0.15220871	-0.20754689	-0.28609609	-0.41833698	-0.67775208	-1.25110158	-2.62772013	-6.11571257	-15.26183443	-39.78337352	-106.51469346	-290.01650421	-798.47781980	-2215.52644525	-6182.67803430	-17329.65372455	-48744.80089002	-137503.91991356	-388816.38312352
5.15940210	-0.05834363	-0.10405206	-0.14960897	-0.20369406	-0.27992170	-0.40768550	-0.65848064	-1.21601508	-2.56747923	-6.03196498	-15.23338197	-40.23434949	-109.20207888	-301.47658601	-841.65206825	-2368.07283312	-6701.09508968	-19046.29392433	-54325.04179680	-155395.17302269	-445571.17434660
5.25676316	-0.05714978	-0.10220205	-0.14698975	-0.19981541	-0.27370374	-0.39691354	-0.63879599	-1.17954578	-2.50298317	-5.93632100	-15.17533746	-40.62434509	-111.81507900	-313.10518215	-886.67958093	-2530.67442904	-7264.34996634	-20944.57759564	-60599.77854283	-175840.05610563	-511453.40082040
5.35819394	-0.05595388	-0.10033860	-0.14434908	-0.19590945	-0.26744333	-0.38602876	-0.61871638	-1.14171127	-2.43415455	-5.82819237	-15.08515903	-40.94469804	-114.32950193	-324.85239532	-933.53727406	-2703.83519919	-7876.30156303	-23045.13124753	-67664.40866389	-199245.34662914	-588107.74291660
5.46406361	-0.05475510	-0.09846005	-0.14168489	-0.19197463	-0.26114171	-0.37503983	-0.59826355	-1.10253822	-2.36093217	-5.70699232	-14.96014560	-41.18579177	-116.71720025	-336.65523335	-982.16878473	-2888.01816509	-8541.02403145	-25370.85151005	-75628.24831650	-226088.90088388	-677508.18295184
5.57477866	-0.05355262	-0.09656477	-0.13899514	-0.18800953	-0.25480068	-0.36395720	-0.57746447	-1.06206650	-2.28328077	-5.57215483	-14.79745722	-41.33698016	-118.94539619	-348.43430259	-1032.47175895	-3083.60567155	-9262.71737099	-27946.88396795	-84615.88159066	-256930.67140940	-782022.69729177
5.69077579	-0.05234578	-0.09465137	-0.13627811	-0.18401330	-0.24842326	-0.35279444	-0.55635421	-1.02035595	-2.20120710	-5.42316939	-14.59416864	-41.38656024	-120.97594984	-360.08959176	-1084.27991346	-3290.83642007	-10045.52947030	-30800.30947623	-94767.71857406	-292422.42799332	-904481.00302069
5.81250292	-0.05113431	-0.09271901	-0.13353290	-0.17998637	-0.24201487	-0.34157033	-0.53498046	-0.97749716	-2.11478625	-5.25964179	-14.34738422	-41.32185874	-122.76467647	-371.49525638	-1137.33789636	-3509.70669555	-10893.22760546	-33959.26947261	-106238.70083869	-333312.31291622	-1048232.44484586
5.94037933	-0.04991864	-0.09076804	-0.13076027	-0.17593163	-0.23558515	-0.33031221	-0.51341052	-0.93362795	-2.02420320	-5.08139616	-14.05445918	-41.12955326	-124.26097680	-382.49366092	-1191.26721481	-3739.81987974	-11808.62892964	-37451.09851072	-119193.29358489	-380436.79428754	-1217166.21867621
6.07472379	-0.04870047	-0.08880086	-0.12796388	-0.17185629	-0.22915074	-0.31906071	-0.49174102	-0.88895689	-1.92981403	-4.88863551	-13.71338809	-40.79642330	-125.40832170	-392.88980436	-1245.52359974	-3980.17047470	-12792.68239965	-41298.86755881	-133793.90818716	-434687.51219187	-1415642.69943070
6.21564306	-0.04748342	-0.08682308	-0.12515200	-0.16777407	-0.22273858	-0.30787534	-0.47010942	-0.84379163	-1.83222484	-4.68216611	-13.32341163	-40.31077633	-126.14651871	-402.44905238	-1299.35296284	-4228.87046624	-13843.14891267	-45515.80961465	-150179.55158381	-496936.75247612	-1648261.13696062
6.36289613	-0.04627365	-0.08484468	-0.12233902	-0.16370737	-0.21638871	-0.29683866	-0.44870220	-0.79856157	-1.73236570	-4.46364487	-12.88579926	-39.66467198	-126.41688680	-410.90364943	-1351.76718985	-4482.88784078	-14953.06618324	-50097.93458911	-168434.09598035	-567912.09187716	-1919400.87211810
6.51579668	-0.04507988	-0.08288012	-0.11954574	-0.15968730	-0.21015369	-0.28605416	-0.42775011	-0.75381225	-1.63150560	-4.23572176	-12.40453847	-38.85655044	-126.17066538	-417.97432598	-1401.57669337	-4737.96463354	-16109.66198842	-55017.21048595	-188551.85783781	-648041.94951631	-2232583.74649921
6.67325585	-0.04391228	-0.08094664	-0.11679684	-0.15574980	-0.20409187	-0.27563303	-0.40750048	-0.71014742	-1.53114214	-4.00188974	-11.88642018	-37.89303144	-125.37846866	-423.40732029	-1447.50959803	-4988.91803929	-17294.75116051	-60219.92038004	-210419.34866320	-737344.41261146	-2589919.99297822
6.83401456	-0.04278024	-0.07906062	-0.11411574	-0.15192816	-0.19825525	-0.26567198	-0.38817114	-0.66812521	-1.43276353	-3.76597336	-11.34015161	-36.78841622	-124.03591017	-427.01348793	-1488.39277888	-5230.34048361	-18487.10327332	-65633.58447367	-233831.27425799	-835444.35886457	-2992007.40099162
6.99695619	-0.04169028	-0.07723401	-0.11151945	-0.14824573	-0.19267848	-0.25623390	-0.36991007	-0.62816090	-1.33759786	-3.53148536	-10.77483665	-35.56181920	-122.16177291	-428.68852950	-1523.30452231	-5457.36635474	-19665.70623045	-71179.48351936	-258534.78480081	-941718.08798826	-3438365.94346965
7.16131765	-0.04064521	-0.07547274	-0.10901643	-0.14471313	-0.18737517	-0.24734229	-0.35278304	-0.59048929	-1.24648457	-3.30119979	-10.19866780	-34.23363468	-119.79045846	-428.40623868	-1551.62461508	-5666.10411569	-20812.11198885	-76783.36818204	-284273.74405199	-1055464.22800358	-3928065.35792514
7.32672018	-0.03964477	-0.07377755	-0.10660772	-0.14133020	-0.18234171	-0.23898883	-0.33678851	-0.55518933	-1.15989618	-3.07707919	-9.61836577	-32.82313055	-116.96382629	-426.19601027	-1572.99061639	-5853.63828707	-21911.04526960	-82379.72166808	-310810.66754876	-1176002.31416960	-4460136.15397317
7.49308705	-0.03868671	-0.07214581	-0.10428949	-0.13808990	-0.17756379	-0.23114572	-0.32188234	-0.52223488	-1.07803572	-2.86042363	-9.03923235	-31.34753387	-113.72571418	-422.12034566	-1587.22106481	-6017.80451226	-22949.86052837	-87910.89438428	-337927.52283187	-1302688.73436458	-5033670.52623069
7.66053588	-0.03776787	-0.07057315	-0.10205551	-0.13498183	-0.17302212	-0.22377609	-0.30799919	-0.49154120	-1.00093786	-2.65207296	-8.46546129	-29.82207084	-110.11940971	-416.25974241	-1594.25002318	-6156.94299895	-23917.68430067	-93324.25077340	-365416.38266851	-1434885.91382062	-5647720.61764361
7.82929460	-0.03688482	-0.06905465	-0.09989869	-0.13199457	-0.16869610	-0.21684067	-0.29506627	-0.46299617	-0.92854180	-2.45256958	-7.90045160	-28.26033591	-106.18692103	-408.70479240	-1594.08612529	-6269.72383448	-24804.72728975	-98569.52253673	-393069.11206677	-1571921.04137188	-6301131.21243653
7.99964685	-0.03603424	-0.06758541	-0.09781199	-0.12911692	-0.16456579	-0.21030126	-0.28301080	-0.43647827	-0.86073616	-2.26226744	-7.34704501	-26.67468602	-101.96907319	-399.55293643	-1586.79167377	-6355.04814896	-25601.85764388	-103596.97619012	-420669.22525437	-1713048.62276968	-6992366.77233435
8.17190054	-0.03521307	-0.06616085	-0.09578885	-0.12633850	-0.16061273	-0.20412234	-0.27176353	-0.41186573	-0.79738404	-2.08139778	-6.80768293	-25.07654977	-97.50585833	-388.90764815	-1572.47446585	-6412.00495693	-26300.39529930	-108356.39331716	-447986.47213670	-1857420.91805381	-7719354.02119386
8.34636978	-0.03441858	-0.06477688	-0.09382336	-0.12364997	-0.15682031	-0.19827161	-0.26126018	-0.38904084	-0.73833632	-1.91010768	-6.28450607	-23.47664844	-92.83681653	-376.87875699	-1551.28678059	-6439.86284732	-26892.05714286	-112796.64912904	-474773.56967535	-2004064.85789247	-8479336.84137048
8.52336380	-0.03364837	-0.06342987	-0.09191032	-0.12104310	-0.15317381	-0.19272006	-0.25144176	-0.36789173	-0.68343853	-1.74848229	-5.77941649	-21.88514639	-88.00136671	-363.58325110	-1523.42829929	-6438.08337552	-27369.00532935	-116865.73230249	-500764.60221875	-2151864.04262723	-9268738.73094003
8.70317815	-0.03290038	-0.06211673	-0.09004524	-0.11851075	-0.14966032	-0.18744186	-0.24225452	-0.34831295	-0.63253435	-1.59655796	-5.29411678	-20.31175322	-83.03907916	-349.14628312	-1489.15132426	-6406.34890458	-27723.97107491	-120511.11160144	-525674.79086259	-2299544.82066919	-10083028.21600248
8.88608609	-0.03217288	-0.06083484	-0.08822437	-0.11604688	-0.14626872	-0.18241421	-0.23364970	-0.33020542	-0.58546725	-1.45432971	-4.83013345	-18.76578638	-77.98987478	-333.70219897	-1448.76737338	-6344.60138905	-27950.44413422	-123680.43775479	-549201.71435999	-2445667.19109843	-10916590.38318938
9.07232636	-0.03146446	-0.05958212	-0.08644467	-0.11364651	-0.14298958	-0.17761720	-0.22558329	-0.31347639	-0.54208145	-1.32175638	-4.38883310	-17.25621543	-72.89419382	-317.39563832	-1402.65502760	-6253.09101555	-28042.92386194	-126322.57346014	-571027.99919189	-2588620.62480088	-11762603.00680363
9.26208927	-0.03077403	-0.05835702	-0.08470389	-0.11130581	-0.13981520	-0.17303368	-0.21801581	-0.29803900	-0.50222197	-1.19876194	-3.97142569	-15.79166408	-67.79303863	-300.38235964	-1351.26797191	-6132.43280088	-27997.23859938	-128389.05752423	-590826.29581356	-2726629.78921781	-12612943.25931048
9.45549540	-0.03010085	-0.05715858	-0.08300060	-0.10902208	-0.13673962	-0.16864931	-0.21091215	-0.28381221	-0.46573473	-1.08523686	-3.57896608	-14.38040301	-62.72798278	-282.83001402	-1295.14363464	-5983.67133385	-27810.93141782	-129835.99852020	-608266.58146998	-2857770.56553727	-13458125.66985443
9.65257416	-0.02944454	-0.05598641	-0.08133423	-0.10679384	-0.13375863	-0.16445238	-0.20424136	-0.27072020	-0.43246551	-0.98103440	-3.21233629	-13.03026745	-57.74089457	-264.91793782	-1234.90927179	-5808.34504722	-27483.70401724	-130626.52517165	-623027.20507064	-2980006.77590597	-14287335.77213951
9.85323616	-0.02880509	-0.05484080	-0.07970514	-0.10462091	-0.13086981	-0.16043389	-0.19797649	-0.25869207	-0.40225897	-0.88596688	-2.87222420	-11.74854778	-52.87350736	-246.83623297	-1171.28550791	-5608.54615640	-27017.89182688	-130733.67005218	-634809.29345458	-3091247.36105086	-15088566.05538060
10.05725358	-0.02818283	-0.05372266	-0.07811457	-0.10250429	-0.12807245	-0.15658729	-0.19209414	-0.24766082	-0.37495623	-0.79979618	-2.55907745	-10.54176742	-48.16647759	-228.78262389	-1105.08114763	-5386.95274993	-26418.89511875	-130143.55407825	-643355.21751626	-3189434.76232500	-15848944.31399451
10.26424768	-0.02757839	-0.05263342	-0.07656457	-0.10044609	-0.12536731	-0.15290811	-0.18657391	-0.23756240	-0.35039243	-0.72222394	-2.27305130	-9.41540738	-43.65808699	-210.95729970	-1037.17803980	-5146.81887881	-25695.47272149	-128858.38476206	-648469.04668683	-3272658.07818534	-16555250.24098097
10.47369642	-0.02699265	-0.05157494	-0.07505774	-0.09844916	-0.12275620	-0.14939344	-0.18139752	-0.22833435	-0.32839393	-0.65288092	-2.01394873	-8.37356633	-39.38250061	-193.55508972	-968.50169564	-4891.89714708	-24859.76225489	-126898.62640534	-650036.47631680	-3339284.63964729	-17194633.22344565
10.68496754	-0.02642651	-0.05054916	-0.07359688	-0.09651665	-0.12024135	-0.14604101	-0.17654775	-0.21991443	-0.30877640	-0.59131985	-1.78117054	-7.41862624	-35.36782921	-176.75566623	-899.97829267	-4626.28326807	-23926.91449503	-124303.56038518	-648039.78412814	-3388088.68154887	-17755449.70022804
10.89736724	-0.02588082	-0.04955792	-0.07218457	-0.09465144	-0.11782474	-0.14284845	-0.17200750	-0.21223993	-0.29134527	-0.53701809	-1.57370296	-6.55104756	-31.63453793	-160.71398151	-832.48596993	-4354.20405950	-22914.35293884	-121129.81901506	-642563.65187216	-3418348.48068375	-18228056.63737566
11.11020369	-0.02535618	-0.04860260	-0.07082284	-0.09285570	-0.11550749	-0.13981251	-0.16775905	-0.20524741	-0.27589829	-0.48938919	-1.39014443	-5.76932545	-28.19443552	-145.55226521	-766.80669850	-4079.77332476	-21840.72401418	-117447.86039553	-633789.73808202	-3429892.25197555	-18605427.68129221
11.32284163	-0.02485287	-0.04768400	-0.06951286	-0.09113051	-0.11328947	-0.13692864	-0.16378376	-0.19887346	-0.26223064	-0.44780497	-1.22878166	-5.07017715	-25.05067846	-131.35602755	-703.59127702	-3806.77391159	-20724.77525239	-113337.14789492	-621981.05549245	-3423081.93872729	-18883451.96606055
11.53473813	-0.02437083	-0.04680228	-0.06825488	-0.08947582	-0.11116920	-0.13419098	-0.16006235	-0.19305601	-0.25014128	-0.41162277	-1.08769623	-4.44890464	-22.19869337	-118.17439282	-643.34237119	-3538.50208685	-19584.36986873	-108881.04753485	-607460.20768040	-3398746.00114443	-19060907.88586325
11.74545990	-0.02390968	-0.04595700	-0.06704831	-0.08789047	-0.10914398	-0.13159255	-0.15657525	-0.18773579	-0.23943880	-0.38021133	-0.96487593	-3.89983275	-19.62766225	-106.02373583	-586.41414591	-3277.68372516	-18435.75329200	-104162.24852995	-590585.94694290	-3358081.74617436	-19139185.49639144
11.95467855	-0.02346878	-0.04514724	-0.06589191	-0.08637251	-0.10721019	-0.12912562	-0.15330330	-0.18285755	-0.22994607	-0.35297247	-0.85831610	-3.41675415	-17.32228600	-94.89361252	-533.02597686	-3026.46343411	-17293.14355795	-99259.34766274	-571732.21314506	-3302549.63403124	-19121858.56304345
12.16215658	-0.02304734	-0.04437176	-0.06478392	-0.08491936	-0.10536362	-0.12678217	-0.15022817	-0.17837096	-0.22150305	-0.32935537	-0.76609539	-2.99330058	-15.26442697	-84.75315500	-483.28263094	-2786.43927422	-16168.57314226	-94244.58277470	-551271.28876391	-3233775.31446709	-19014214.13319283
12.36772959	-0.02264445	-0.04362909	-0.06372232	-0.08352813	-0.10359976	-0.12455418	-0.14733274	-0.17423095	-0.21396779	-0.30886393	-0.68642512	-2.62322019	-13.43447636	-75.55702053	-437.19634162	-2558.72326502	-15071.91214726	-89182.56095342	-529561.42186470	-3153466.82213761	-18822801.76339961
12.57128576	-0.02225917	-0.04291768	-0.06270491	-0.08219574	-0.10191400	-0.12243390	-0.14460135	-0.17039771	-0.20721624	-0.29105915	-0.61767688	-2.30056913	-11.81242287	-67.25054996	-394.70841731	-2344.01521969	-14011.01961831	-84129.81444113	-506938.77990108	-3063350.26969986	-18555038.92003040
12.77275117	-0.02189056	-0.04223593	-0.06172950	-0.08091913	-0.10030186	-0.12041401	-0.14201981	-0.16683645	-0.20114111	-0.27555733	-0.55839154	-2.01982044	-10.37858285	-59.77370201	-355.70734644	-2142.67228175	-12991.93328014	-79134.78371083	-483712.24398781	-2965120.37232524	-18218878.09924619
12.97207858	-0.02153769	-0.04158231	-0.06079388	-0.07969528	-0.09875902	-0.11848770	-0.13957538	-0.16351688	-0.19565025	-0.26202610	-0.50727692	-1.77591763	-9.11408474	-53.06402516	-320.04383005	-1954.77284456	-12019.07943037	-74238.10939143	-460160.47094153	-2860403.68806898	-17822530.96525183
13.16923981	-0.02119968	-0.04095529	-0.05989595	-0.07852132	-0.09728138	-0.11664864	-0.13725668	-0.16041279	-0.19066488	-0.25017946	-0.46319865	-1.56429024	-8.00116667	-47.05882435	-287.54288177	-1780.17279741	-11095.48258420	-69473.10379723	-436530.57185093	-2750731.94093728	-17374242.20492277
13.36422068	-0.02087570	-0.04035345	-0.05903369	-0.07739450	-0.09586510	-0.11489105	-0.13505351	-0.15750143	-0.18611780	-0.23977243	-0.42516748	-1.38084490	-7.02334088	-41.69670210	-258.01343096	-1618.55410605	-10222.96593959	-64866.32711700	-413037.97190278	-2637523.43332664	-16882106.24154152
13.55701790	-0.02056494	-0.03977542	-0.05820518	-0.07631221	-0.09450658	-0.11320956	-0.13295679	-0.15476311	-0.18195181	-0.23059592	-0.39232507	-1.22194195	-6.16546582	-36.91862525	-231.25587275	-1469.46634858	-9402.33860377	-60438.22115057	-389867.14657783	-2522071.05724498	-16353921.39200558
13.74763713	-0.02026666	-0.03921990	-0.05740860	-0.07527199	-0.09320247	-0.11159929	-0.13095835	-0.15218072	-0.17811821	-0.22247184	-0.36392968	-1.08436397	-5.41375563	-32.66863501	-207.06794806	-1332.36196569	-8633.56780140	-56203.76915216	-367173.01084287	-2405535.76150861	-15797077.26724136
13.93609180	-0.01998017	-0.03868567	-0.05664224	-0.07427155	-0.09194960	-0.11005569	-0.12905086	-0.14973937	-0.17457553	-0.21524881	-0.33934240	-0.96528047	-4.75574785	-28.89428910	-185.24926337	-1206.62594063	-7915.93528788	-52173.15899095	-345082.78606542	-2288944.53895239	-15218471.90972423
14.12240228	-0.01970479	-0.03817158	-0.05590446	-0.07330870	-0.09074503	-0.10857461	-0.12722772	-0.14742601	-0.17128837	-0.20879827	-0.31801437	-0.86221146	-4.18024393	-25.54690222	-165.60469734	-1091.60053574	-7248.17765571	-48352.43192700	-323698.19825397	-2173192.11031295	-14624455.40653542
14.30659520	-0.01943992	-0.03767654	-0.05519374	-0.07238138	-0.08958603	-0.10715219	-0.12548295	-0.14522925	-0.16822653	-0.20301112	-0.29947508	-0.77299160	-3.67723274	-22.58163502	-147.94689278	-986.60563470	-6628.61051669	-44744.10289410	-303097.88121307	-2059045.54690318	-14020796.70030759
14.48870278	-0.01918495	-0.03719952	-0.05450862	-0.07148768	-0.08847001	-0.10578486	-0.12381114	-0.14313902	-0.16536413	-0.19779480	-0.28332195	-0.69573588	-3.23780450	-19.95747020	-132.09799766	-890.95518739	-6055.23681884	-41347.74130575	-283339.87541747	-1947151.12661335	-13412670.22646377
14.66876227	-0.01893935	-0.03673956	-0.05384773	-0.07062576	-0.08739455	-0.10446930	-0.12220734	-0.14114643	-0.16267900	-0.19307079	-0.26921096	-0.62880754	-2.85406024	-17.63710605	-117.89079331	-803.97022144	-5525.83984474	-38160.50442655	-264464.13063003	-1838042.77625021	-12804658.96130150
14.84681520	-0.01870260	-0.03629573	-0.05320980	-0.06979392	-0.08635739	-0.10320246	-0.12066705	-0.13924361	-0.16015204	-0.18877242	-0.25684854	-0.57078848	-2.51902059	-15.58679151	-105.16932851	-724.98886331	-5038.06171923	-35177.61829005	-246494.93811269	-1732151.52457509	-12200770.53685759
15.02290671	-0.01847421	-0.03586717	-0.05259359	-0.06899054	-0.08535643	-0.10198148	-0.11918616	-0.13742354	-0.15776678	-0.18484310	-0.24598431	-0.52045225	-2.22653656	-13.77612209	-93.78916228	-653.37379202	-4589.46849762	-32392.80386521	-229443.23614689	-1629815.47332185	-11604463.27838049
15.19708486	-0.01825373	-0.03545308	-0.05199797	-0.06821411	-0.08438966	-0.10080370	-0.11776089	-0.13567994	-0.15550897	-0.18123470	-0.23640487	-0.47673986	-1.97120421	-12.17781188	-83.61730376	-588.51752571	-4177.60308560	-29798.64852785	-213308.74952091	-1531289.88249946	-11018679.32766582
15.36939997	-0.01804073	-0.03505269	-0.05142186	-0.06746321	-0.08345524	-0.09966666	-0.11638777	-0.13400719	-0.15336624	-0.17790627	-0.22792844	-0.43873794	-1.74828443	-10.76745376	-74.53192503	-529.84591252	-3800.02734827	-27386.92477788	-198081.93875646	-1436757.05486514	-10445882.39285726
15.53990398	-0.01783481	-0.03466529	-0.05086424	-0.06673648	-0.08255141	-0.09856806	-0.11506361	-0.13240023	-0.15132782	-0.17482289	-0.22040010	-0.40565955	-1.55362852	-9.52327699	-66.42190999	-476.82016316	-3454.35479802	-25148.85952205	-183745.74754214	-1346335.78694783	-9888098.07230278
15.70864986	-0.01763559	-0.03429019	-0.05032415	-0.06603267	-0.08167656	-0.09750576	-0.11378549	-0.13085451	-0.14938428	-0.17195476	-0.21368790	-0.37682717	-1.38361003	-8.42590904	-59.18629174	-428.93772410	-3138.27522093	-23075.35814010	-170277.14689015	-1260090.22660464	-9346955.10257938
15.87569115	-0.01744272	-0.03392677	-0.04980071	-0.06535061	-0.08082914	-0.09647778	-0.11255068	-0.12936589	-0.14752738	-0.16927640	-0.20767936	-0.35165775	-1.23506285	-7.45814654	-52.73362031	-385.73225123	-2849.57252356	-21157.18803504	-157648.48201249	-1178038.03794436	-8823726.25462935
16.04108143	-0.01725587	-0.03357443	-0.04929306	-0.06468917	-0.08000775	-0.09548225	-0.11135669	-0.12793064	-0.14574984	-0.16676596	-0.20227855	-0.32964976	-1.10522546	-6.60473869	-46.98129381	-346.77290423	-2586.13697277	-19385.12652057	-145828.63310322	-1100157.82325508	-8319367.93268440
16.20487402	-0.01707474	-0.03323261	-0.04880042	-0.06404733	-0.07921103	-0.09451745	-0.11020121	-0.12654535	-0.14404525	-0.16440466	-0.19740363	-0.31037182	-0.99169110	-5.85218519	-41.85487855	-311.66314528	-2345.97287439	-17750.07780424	-134784.00448275	-1026395.78905691	-7834557.81174716
16.36712162	-0.01689903	-0.03290079	-0.04832205	-0.06342411	-0.07843773	-0.09358176	-0.10908209	-0.12520691	-0.14240791	-0.16217636	-0.19298470	-0.29345292	-0.89236337	-5.18854964	-37.28743661	-280.03919213	-2127.20260357	-16243.16356189	-124479.35830016	-956671.67086421	-7369730.07988770
16.52787607	-0.01672846	-0.03257848	-0.04785724	-0.06281859	-0.07768669	-0.09267368	-0.10799736	-0.12391250	-0.14083278	-0.16006711	-0.18896203	-0.27857390	-0.80541702	-4.60328878	-33.21887481	-251.56824557	-1928.06776879	-14855.79122933	-114878.50956686	-890883.95023656	-6925108.03424384
16.68718812	-0.01656280	-0.03226522	-0.04740534	-0.06222991	-0.07695680	-0.09179181	-0.10694517	-0.12265951	-0.13931533	-0.15806483	-0.18528447	-0.26546018	-0.72926328	-4.08709745	-29.59532402	-225.94658597	-1746.92816816	-13579.70371230	-105944.89903547	-828914.40984541	-6500733.91952148
16.84510731	-0.01640179	-0.03196057	-0.04696574	-0.06165728	-0.07624704	-0.09093484	-0.10592381	-0.12144556	-0.13785153	-0.15615903	-0.18190824	-0.25387543	-0.66251952	-3.63176850	-26.36855487	-202.89761160	-1582.25908475	-12407.01377390	-97642.05962056	-770632.07913848	-6096496.00140936
17.00168183	-0.01624521	-0.03166412	-0.04653787	-0.06109992	-0.07555644	-0.09010154	-0.10493170	-0.12026847	-0.13643774	-0.15434061	-0.17879576	-0.24361619	-0.60398250	-3.23006692	-23.49543310	-182.16987387	-1432.64736845	-11330.22592650	-89933.99090292	-715896.62614118	-5712152.94144513
17.15695842	-0.01609286	-0.03137550	-0.04612117	-0.06055714	-0.07488410	-0.08929076	-0.10396736	-0.11912620	-0.13507070	-0.15260160	-0.17591476	-0.23450715	-0.55260514	-2.87561725	-20.93741598	-163.53514961	-1296.78666642	-10342.24825066	-82785.45493597	-664561.25114976	-5347355.59083506
17.31098235	-0.01594454	-0.03109435	-0.04571515	-0.06002826	-0.07422918	-0.08850143	-0.10302940	-0.11801690	-0.13374744	-0.15093502	-0.17323748	-0.22639725	-0.50747614	-2.56280312	-18.66008960	-146.78657937	-1173.47209135	-9436.39619565	-76162.20519525	-616475.13643676	-5001666.35390362
17.46379738	-0.01580006	-0.03082033	-0.04531932	-0.05951266	-0.07359087	-0.08773256	-0.10211655	-0.11693885	-0.13246527	-0.14933474	-0.17073999	-0.21915619	-0.46780224	-2.28667790	-16.63274624	-131.73689125	-1061.59455582	-8606.39008878	-70031.15915422	-571485.50325653	-4674576.29147953
17.61544572	-0.01565925	-0.03055312	-0.04493323	-0.05900976	-0.07296844	-0.08698319	-0.10122761	-0.11589044	-0.13122177	-0.14779537	-0.16840165	-0.21267154	-0.43289279	-2.04288548	-14.82799986	-118.21672272	-960.13495060	-7846.34779253	-64360.52367578	-529439.32386585	-4365520.14388161
17.76596809	-0.01552195	-0.03029243	-0.04455646	-0.05851900	-0.07236118	-0.08625246	-0.10036145	-0.11487020	-0.13001470	-0.14631213	-0.16620463	-0.20684620	-0.40214635	-1.82759005	-13.22143772	-106.07304744	-868.15830308	-7150.77369936	-59119.88120276	-490184.73229543	-4073889.45483692
17.91540369	-0.01538800	-0.03003798	-0.04418862	-0.05803985	-0.07176842	-0.08553952	-0.09951703	-0.11387674	-0.12884203	-0.14488078	-0.16413347	-0.20159626	-0.37503899	-1.63741410	-11.79130562	-95.16770994	-784.80801821	-6514.54503907	-54280.24362972	-453572.17347498	-3799043.97379360
18.06379024	-0.01525726	-0.02978950	-0.04382931	-0.05757183	-0.07118956	-0.08484360	-0.09869337	-0.11290879	-0.12770189	-0.14349757	-0.16217476	-0.19684915	-0.35111418	-1.46938355	-10.51822434	-85.37606808	-709.30027697	-5932.89629114	-49814.07974766	-419455.32622406	-3540321.50650176
18.21116403	-0.01512960	-0.02954674	-0.04347820	-0.05711447	-0.07062401	-0.08416397	-0.09788953	-0.11196515	-0.12659257	-0.14215912	-0.16031685	-0.19254206	-0.32997396	-1.32087951	-9.38493469	-76.58574065	-640.91864585	-5401.40234129	-45695.32127807	-387691.83171615	-3297046.37392881
18.35755994	-0.01500488	-0.02930947	-0.04313495	-0.05666734	-0.07007121	-0.08349995	-0.09710467	-0.11104471	-0.12551247	-0.14086241	-0.15854960	-0.18862059	-0.31127134	-1.18959564	-8.37606872	-68.69545656	-579.00893340	-4915.96089320	-41899.35174783	-358143.85539456	-3068536.62866614
18.50301150	-0.01488298	-0.02907746	-0.04279923	-0.05623002	-0.06953065	-0.08285088	-0.09633797	-0.11014641	-0.12446015	-0.13960475	-0.15686414	-0.18503756	-0.29470361	-1.07350062	-7.47794471	-61.61400038	-522.97431679	-4472.77454083	-38402.98179463	-330678.50700533	-2854110.16670571
18.64755094	-0.01476380	-0.02885052	-0.04247076	-0.05580213	-0.06900183	-0.08221616	-0.09558866	-0.10926930	-0.12343425	-0.13838370	-0.15525274	-0.18175206	-0.28000664	-0.97080518	-6.67838373	-55.25924894	-472.27075096	-4068.33281930	-35184.41392215	-305168.14041259	-2653089.86121747
18.79120922	-0.01464723	-0.02862843	-0.04214926	-0.05538330	-0.06848430	-0.08159520	-0.09485603	-0.10841244	-0.12243351	-0.13719704	-0.15370860	-0.17872854	-0.26694984	-0.87993300	-5.96654563	-49.55729305	-426.40266484	-3699.39448049	-32223.19923316	-281490.55215624	-2464807.83392307
18.93401608	-0.01453315	-0.02841102	-0.04183444	-0.05497319	-0.06797761	-0.08098747	-0.09413939	-0.10757498	-0.12145677	-0.13604278	-0.15222576	-0.17593611	-0.25533181	-0.79949518	-5.33278262	-44.44163835	-384.91894364	-3362.97018062	-29500.18824564	-259529.09527240	-2288608.96894191
19.07600013	-0.01442148	-0.02819810	-0.04152607	-0.05457145	-0.06748135	-0.08039245	-0.09343812	-0.10675611	-0.12050295	-0.13491909	-0.15079896	-0.17334788	-0.24497662	-0.72826774	-4.76850858	-39.85247954	-347.40919100	-3056.30571856	-26997.47753343	-239172.72270472	-2123853.76367759
19.21718883	-0.01431213	-0.02798951	-0.04122391	-0.05417778	-0.06699513	-0.07980965	-0.09275161	-0.10595508	-0.11957102	-0.13382432	-0.14942358	-0.17094045	-0.23573049	-0.66517186	-4.26608249	-35.73604200	-313.50026236	-2776.86592399	-24698.35362156	-220315.97267721	-1969920.60155020
19.35760863	-0.01420501	-0.02778509	-0.04092772	-0.05379189	-0.06651858	-0.07923862	-0.09207928	-0.10517116	-0.11866005	-0.13275694	-0.14809550	-0.16869342	-0.22745893	-0.60925648	-3.81870457	-32.04398546	-282.85305798	-2522.31926317	-22587.23530223	-202858.90666808	-1826207.52230383
19.49728491	-0.01410003	-0.02758469	-0.04063729	-0.05341349	-0.06605135	-0.07867892	-0.09142061	-0.10440369	-0.11776914	-0.13171557	-0.14681109	-0.16658897	-0.22004432	-0.55968306	-3.42032372	-28.73286439	-255.15956293	-2290.52320444	-20649.61531501	-186707.00911067	-1692133.55733302
19.63624213	-0.01399712	-0.02738816	-0.04035242	-0.05304232	-0.06559310	-0.07813013	-0.09077507	-0.10365202	-0.11689747	-0.13069891	-0.14556713	-0.16461154	-0.21338372	-0.51571209	-3.06555509	-25.76364013	-230.14012039	-2079.51036584	-18872.00214918	-171771.05663429	-1567139.69001232
19.77450381	-0.01389621	-0.02719537	-0.04007291	-0.05267813	-0.06514352	-0.07759187	-0.09014219	-0.10291556	-0.11604426	-0.12970579	-0.14436071	-0.16274754	-0.20738698	-0.47669128	-2.74960665	-23.10124024	-207.54092429	-1887.47545198	-17241.86257132	-157966.96352263	-1450689.49433604
19.91209256	-0.01379723	-0.02700619	-0.03979859	-0.05232067	-0.06470230	-0.07706377	-0.08952152	-0.10219374	-0.11520877	-0.12873511	-0.14318926	-0.16098505	-0.20197518	-0.44204520	-2.46821391	-20.71416079	-187.13171717	-1712.76297511	-15747.56535286	-145215.60908349	-1342269.49918281
20.04903021	-0.01370010	-0.02682050	-0.03952926	-0.05196971	-0.06426915	-0.07654546	-0.08891261	-0.10148602	-0.11439031	-0.12778586	-0.14205048	-0.15931363	-0.19707913	-0.41126608	-2.21758172	-18.57410751	-168.70367931	-1553.85574643	-14378.32656388	-133442.65176517	-1241389.32009861
20.18533774	-0.01360477	-0.02663817	-0.03926477	-0.05162505	-0.06384381	-0.07603662	-0.08831505	-0.10079188	-0.11358823	-0.12685709	-0.14094228	-0.15772412	-0.19263819	-0.38390581	-1.99433254	-16.65567237	-152.06749584	-1409.36411665	-13124.15670948	-122578.33410203	-1147581.59555096
20.32103540	-0.01351118	-0.02645910	-0.03900496	-0.05128646	-0.06342602	-0.07553692	-0.08772846	-0.10011085	-0.11280191	-0.12594794	-0.13986279	-0.15620848	-0.18859918	-0.35956885	-1.79546044	-14.93604211	-137.05158860	-1278.01593964	-11975.80990806	-112557.28190947	-1060401.76009265
20.45614271	-0.01341926	-0.02628319	-0.03874967	-0.05095375	-0.06301552	-0.07504606	-0.08715245	-0.09944247	-0.11203078	-0.12505759	-0.13881033	-0.15475961	-0.18491542	-0.33790596	-1.61829005	-13.39473573	-123.50050037	-1158.64722903	-10924.73524818	-103318.30057020	-979427.68277392
20.59067850	-0.01332897	-0.02611032	-0.03849876	-0.05062674	-0.06261208	-0.07456375	-0.08658668	-0.09878629	-0.11127428	-0.12418526	-0.13778334	-0.15337128	-0.18154596	-0.31860880	-1.46044023	-12.01336818	-111.27341965	-1050.19347550	-9963.03040761	-94804.17075207	-904259.19546369
20.72466095	-0.01324025	-0.02594041	-0.03825210	-0.05030525	-0.06221548	-0.07408972	-0.08603081	-0.09814191	-0.11053190	-0.12333025	-0.13678046	-0.15203798	-0.17845482	-0.30140501	-1.31979156	-10.77543756	-100.24283484	-951.68159063	-9083.39757666	-86961.44547047	-834517.53248753
20.85810761	-0.01315305	-0.02577335	-0.03800954	-0.04998909	-0.06182550	-0.07362369	-0.08548451	-0.09750893	-0.10980314	-0.12249187	-0.13580039	-0.15075485	-0.17561039	-0.28605402	-1.19445755	-9.66613381	-90.29330730	-862.22244285	-8279.10169415	-79740.25004613	-769844.70014897
20.99103545	-0.01306733	-0.02560907	-0.03777096	-0.04967811	-0.06144194	-0.07316542	-0.08494748	-0.09688697	-0.10908752	-0.12166951	-0.13484198	-0.14951757	-0.17298488	-0.27234331	-1.08275899	-8.67216648	-81.32035353	-781.00395086	-7543.93097851	-73094.08620603	-709902.79223029
21.12346086	-0.01298303	-0.02544748	-0.03753625	-0.04937215	-0.06106459	-0.07271468	-0.08441943	-0.09627568	-0.10838462	-0.12086257	-0.13390418	-0.14832234	-0.17055385	-0.26008505	-0.98320110	-7.78160996	-73.22942747	-707.28470066	-6872.15971612	-66979.64131865	-654373.26541220
21.25539970	-0.01290012	-0.02528849	-0.03730528	-0.04907106	-0.06069328	-0.07227121	-0.08390007	-0.09567471	-0.10769399	-0.12007049	-0.13298600	-0.14716577	-0.16829582	-0.24911327	-0.89445324	-6.98376421	-65.93499430	-640.38805292	-6258.51325371	-61356.60353746	-602956.18664587
21.38686731	-0.01281855	-0.02513203	-0.03707795	-0.04877470	-0.06032782	-0.07183482	-0.08338914	-0.09508374	-0.10701525	-0.11929273	-0.13208654	-0.14604485	-0.16619184	-0.23928124	-0.81533085	-6.26902967	-59.35968818	-579.69670875	-5698.13512874	-56187.48343842	-555369.46280409
21.51787858	-0.01273829	-0.02497802	-0.03685414	-0.04848292	-0.05996804	-0.07140528	-0.08288638	-0.09450246	-0.10634800	-0.11852880	-0.13120498	-0.14495688	-0.16422524	-0.23045926	-0.74477940	-5.62879478	-53.43354650	-524.64770289	-5186.55626296	-51437.44257504	-511348.06139682
21.64844788	-0.01265929	-0.02482640	-0.03663377	-0.04819559	-0.05961377	-0.07098240	-0.08239154	-0.09393057	-0.10569188	-0.11777822	-0.13034054	-0.14389947	-0.16238133	-0.22253262	-0.68186004	-5.05533493	-48.09331414	-474.72779485	-4719.66613645	-47074.12923357	-470643.22974631
21.77858920	-0.01258152	-0.02467709	-0.03641672	-0.04791260	-0.05926486	-0.07056598	-0.08190440	-0.09336778	-0.10504655	-0.11704055	-0.12949251	-0.14287048	-0.16064716	-0.21539988	-0.62573694	-4.54172164	-43.28181155	-429.46922967	-4293.68585483	-43067.52155198	-433021.71877808
21.90831607	-0.01250494	-0.02453004	-0.03620291	-0.04763381	-0.05892115	-0.07015584	-0.08142473	-0.09281383	-0.10441165	-0.11631536	-0.12866024	-0.14186799	-0.15901127	-0.20897133	-0.57566594	-4.08174104	-38.94736097	-388.44584148	-3905.14301904	-39389.77806638	-398265.01650034
22.03764164	-0.01242952	-0.02438517	-0.03599225	-0.04735911	-0.05858251	-0.06975180	-0.08095231	-0.09226844	-0.10378689	-0.11560224	-0.12784309	-0.14089027	-0.15746360	-0.20316759	-0.53098449	-3.66982057	-35.04326568	-351.26947474	-3550.84830589	-36015.09566934	-366168.59531534
22.16657868	-0.01235523	-0.02424242	-0.03578464	-0.04708838	-0.05824878	-0.06935368	-0.08048694	-0.09173139	-0.10317195	-0.11490081	-0.12704050	-0.13993577	-0.15599521	-0.19791842	-0.49110268	-3.30096317	-31.52733752	-317.58669913	-3227.87366766	-32919.57490116	-336541.17652146
22.29513960	-0.01228204	-0.02410175	-0.03558002	-0.04682152	-0.05791984	-0.06896133	-0.08002841	-0.09120241	-0.10256655	-0.11421070	-0.12625191	-0.13900308	-0.15459822	-0.19316168	-0.45549527	-2.97068824	-28.36146832	-287.07579587	-2933.53206050	-30081.09244691	-309204.01470510
22.42333646	-0.01220991	-0.02396309	-0.03537829	-0.04655843	-0.05759555	-0.06857458	-0.07957654	-0.09068129	-0.10197039	-0.11353156	-0.12547684	-0.13809095	-0.15326566	-0.18884234	-0.42369460	-2.67497852	-25.51124124	-259.44399469	-2665.35861347	-27479.18067473	-283990.20416211
22.55118100	-0.01213882	-0.02382638	-0.03517938	-0.04629901	-0.05727579	-0.06819329	-0.07913115	-0.09016780	-0.10138322	-0.11286306	-0.12471479	-0.13719823	-0.15199135	-0.18491172	-0.39528424	-2.41023248	-22.94557851	-234.42494193	-2421.09315284	-25094.91402145	-260744.00900329
22.67868465	-0.01206874	-0.02369159	-0.03498321	-0.04604315	-0.05696045	-0.06781731	-0.07869206	-0.08966173	-0.10080478	-0.11220488	-0.12396531	-0.13632387	-0.15076982	-0.18132669	-0.36989343	-2.17322153	-20.63642214	-211.77638172	-2198.66399879	-22910.80200776	-239320.21816979
22.80585853	-0.01199964	-0.02355865	-0.03478972	-0.04579076	-0.05664940	-0.06744650	-0.07825910	-0.08916288	-0.10023482	-0.11155671	-0.12322800	-0.13546692	-0.14959622	-0.17804907	-0.34719201	-1.96105164	-18.55844467	-191.27803336	-1996.17295511	-20910.68864647	-219583.52619984
22.93271350	-0.01193150	-0.02342752	-0.03459884	-0.04554177	-0.05634253	-0.06708073	-0.07783210	-0.08867106	-0.09967311	-0.11091826	-0.12250243	-0.13462652	-0.14846624	-0.17504503	-0.32688600	-1.77112886	-16.68878713	-172.72964927	-1811.88141519	-19079.65799186	-201407.94024504
23.05926015	-0.01186429	-0.02329815	-0.03441050	-0.04529607	-0.05603975	-0.06671985	-0.07741092	-0.08818607	-0.09911942	-0.11028925	-0.12178824	-0.13380187	-0.14737606	-0.17228462	-0.30871362	-1.60112840	-15.00682182	-155.94923890	-1644.19751090	-17403.94556718	-184676.21353508
23.18550881	-0.01179799	-0.02317050	-0.03422463	-0.04505359	-0.05574094	-0.06636376	-0.07699539	-0.08770773	-0.09857353	-0.10966942	-0.12108507	-0.13299226	-0.14632228	-0.16974129	-0.29244180	-1.44896686	-13.49393744	-140.77144506	-1491.66423444	-15870.85540074	-169279.30523714
23.31146957	-0.01173258	-0.02304453	-0.03404118	-0.04481425	-0.05544600	-0.06601233	-0.07658539	-0.08723587	-0.09803523	-0.10905850	-0.12039257	-0.13219701	-0.14530186	-0.16739151	-0.27786296	-1.31277731	-12.13334467	-127.04606022	-1352.94846638	-14468.68239843	-155115.86645250
23.43715231	-0.01166803	-0.02292020	-0.03386008	-0.04457797	-0.05515485	-0.06566544	-0.07618075	-0.08677032	-0.09750432	-0.10845626	-0.11971042	-0.13141550	-0.14431210	-0.16521443	-0.26479230	-1.19088696	-10.90990019	-114.63667118	-1226.83084718	-13186.63978228	-142091.75193443
23.56256667	-0.01160432	-0.02279745	-0.03368128	-0.04434468	-0.05486738	-0.06532297	-0.07578136	-0.08631092	-0.09698060	-0.10786245	-0.11903831	-0.13064717	-0.14335060	-0.16319155	-0.25306523	-1.08179707	-9.80994742	-103.41942141	-1112.19643265	-12014.79132880	-130119.55699310
23.68772210	-0.01154143	-0.02267627	-0.03350472	-0.04411429	-0.05458351	-0.06498483	-0.07538708	-0.08585752	-0.09646390	-0.10727684	-0.11837594	-0.12989149	-0.14241521	-0.16130650	-0.24253521	-0.98416496	-8.82117245	-93.28188131	-1008.02607773	-10943.98814823	-119118.17896392
23.81262783	-0.01147935	-0.02255660	-0.03333035	-0.04388676	-0.05430315	-0.06465090	-0.07499778	-0.08540996	-0.09595402	-0.10669922	-0.11772304	-0.12914798	-0.14150400	-0.15954472	-0.23307175	-0.89678785	-7.93247379	-84.12201727	-913.38849635	-9965.80975296	-109012.40254761
23.93729294	-0.01141804	-0.02243841	-0.03315812	-0.04366199	-0.05402622	-0.06432109	-0.07461334	-0.08496810	-0.09545079	-0.10612939	-0.11707933	-0.12841616	-0.14061524	-0.15789330	-0.22455865	-0.81858841	-7.13384448	-75.84725131	-827.43294840	-9072.50917223	-99732.50827391
24.06172631	-0.01135751	-0.02232167	-0.03298797	-0.04343994	-0.05375263	-0.06399530	-0.07423365	-0.08453179	-0.09495406	-0.10556712	-0.11644457	-0.12769563	-0.13974739	-0.15634081	-0.21689245	-0.74860173	-6.41626560	-68.37360353	-749.38250791	-8256.96187788	-91213.90329269
24.18593665	-0.01129771	-0.02220634	-0.03281986	-0.04322054	-0.05348231	-0.06367342	-0.07385859	-0.08410091	-0.09446364	-0.10501224	-0.11581849	-0.12698598	-0.13889905	-0.15487708	-0.20998102	-0.68596366	-5.77160990	-61.62491044	-678.52786950	-7512.61829448	-83396.77365490
24.30993255	-0.01123865	-0.02209240	-0.03265374	-0.04300372	-0.05321519	-0.06335538	-0.07348805	-0.08367532	-0.09397940	-0.10446455	-0.11520087	-0.12628685	-0.13806899	-0.15349307	-0.20374230	-0.62990037	-5.19255484	-55.53211256	-614.22165280	-6833.45967484	-76225.75721187
24.43372243	-0.01118029	-0.02197980	-0.03248957	-0.04278943	-0.05295118	-0.06304107	-0.07312193	-0.08325489	-0.09350117	-0.10392387	-0.11459148	-0.12559787	-0.13725606	-0.15218078	-0.19810327	-0.57971898	-4.67250387	-50.03260550	-555.87316720	-6213.95713086	-69649.63623847
24.55731458	-0.01112264	-0.02186852	-0.03232730	-0.04257761	-0.05269022	-0.06273043	-0.07276011	-0.08283951	-0.09302882	-0.10339002	-0.11399010	-0.12491873	-0.13645926	-0.15093308	-0.19299886	-0.53479915	-4.20551536	-45.06964887	-502.94360173	-5649.03361821	-63621.04887458
24.68071715	-0.01106566	-0.02175853	-0.03216688	-0.04236821	-0.05243224	-0.06242335	-0.07240251	-0.08242905	-0.09256219	-0.10286284	-0.11339653	-0.12424911	-0.13567765	-0.14974365	-0.18837116	-0.49458550	-3.78623846	-40.59182804	-454.94160733	-5134.02868333	-58096.21848103
24.80393818	-0.01100934	-0.02164979	-0.03200829	-0.04216117	-0.05217717	-0.06211976	-0.07204903	-0.08202340	-0.09210116	-0.10234217	-0.11281056	-0.12358872	-0.13491041	-0.14860684	-0.18416860	-0.45858091	-3.40985504	-36.55256423	-411.41924115	-4664.66579083	-53034.70001949
24.92698561	-0.01095367	-0.02154229	-0.03185146	-0.04195643	-0.05192495	-0.06181959	-0.07169957	-0.08162244	-0.09164559	-0.10182784	-0.11223199	-0.12293727	-0.13415678	-0.14751765	-0.18034525	-0.42634042	-3.07202736	-32.90966863	-371.96824449	-4237.02205975	-48399.14258723
25.04986723	-0.01089864	-0.02143599	-0.03169638	-0.04175396	-0.05167552	-0.06152275	-0.07135404	-0.08122608	-0.09119536	-0.10131970	-0.11166065	-0.12229452	-0.13341605	-0.14647162	-0.17686022	-0.39746579	-2.76885075	-29.62493669	-336.21662843	-3847.50024718	-44155.06726448
25.17259078	-0.01084423	-0.02133087	-0.03154300	-0.04155369	-0.05142881	-0.06122918	-0.07101235	-0.08083420	-0.09075034	-0.10081761	-0.11109635	-0.12166021	-0.13268762	-0.14546479	-0.17367710	-0.37160065	-2.49681095	-26.66377909	-303.82554292	-3492.80282717	-40270.65946010
25.29516388	-0.01079042	-0.02122690	-0.03139128	-0.04135558	-0.05118476	-0.06093879	-0.07067443	-0.08044671	-0.09031041	-0.10032142	-0.11053892	-0.12103409	-0.13197088	-0.14449361	-0.17076347	-0.34842611	-2.25274553	-23.99488620	-274.48640690	-3169.90802193	-36716.57496872
25.41759408	-0.01073721	-0.02112406	-0.03124118	-0.04115959	-0.05094332	-0.06065153	-0.07034017	-0.08006351	-0.08987545	-0.09983100	-0.10998819	-0.12041595	-0.13126533	-0.14355494	-0.16809046	-0.32765689	-2.03380912	-21.58992297	-247.91827880	-2876.04765061	-33465.75897801
25.53988885	-0.01068457	-0.02102232	-0.03109268	-0.04096566	-0.05070443	-0.06036732	-0.07000952	-0.07968449	-0.08944535	-0.09934621	-0.10944400	-0.11980556	-0.13057047	-0.14264596	-0.16563236	-0.30903772	-1.83744206	-19.42325168	-223.86544805	-2608.68666882	-30493.27728918
25.66205559	-0.01063251	-0.02092167	-0.03094574	-0.04077376	-0.05046804	-0.06008610	-0.06968238	-0.07930958	-0.08902001	-0.09886691	-0.10890620	-0.11920272	-0.12988586	-0.14176416	-0.16336628	-0.29234031	-1.66134203	-17.47168001	-202.09523004	-2365.50427915	-27776.15903756
25.78410166	-0.01058100	-0.02082206	-0.03080032	-0.04058385	-0.05023409	-0.05980781	-0.06935868	-0.07893867	-0.08859932	-0.09839300	-0.10837462	-0.11860724	-0.12921109	-0.14090729	-0.16127182	-0.27736043	-1.50343850	-15.71423211	-182.39594774	-2144.37650027	-25293.25022507
25.90603434	-0.01053003	-0.02072349	-0.03065640	-0.04039587	-0.05000253	-0.05953238	-0.06903835	-0.07857169	-0.08818316	-0.09792434	-0.10784913	-0.11801891	-0.12854577	-0.14007336	-0.15933085	-0.26391546	-1.36186976	-14.13194076	-164.57508498	-1943.36008882	-23025.07740389
26.02786089	-0.01047960	-0.02062594	-0.03051394	-0.04020980	-0.04977332	-0.05925975	-0.06872132	-0.07820854	-0.08777145	-0.09746081	-0.10732959	-0.11743756	-0.12788955	-0.13926057	-0.15752718	-0.25184206	-1.23496205	-12.70765858	-148.45759713	-1760.67771532	-20953.72087993
26.14958851	-0.01042969	-0.02052937	-0.03037291	-0.04002558	-0.04954640	-0.05898987	-0.06840751	-0.07784915	-0.08736409	-0.09700230	-0.10681585	-0.11686301	-0.12724210	-0.13846730	-0.15584642	-0.24099423	-1.12121090	-11.42588666	-133.88436629	-1594.70430166	-19062.69683662
26.27122437	-0.01038029	-0.02043378	-0.03023328	-0.03984319	-0.04932172	-0.05872267	-0.06809686	-0.07749343	-0.08696098	-0.09654871	-0.10630778	-0.11629510	-0.12660311	-0.13769213	-0.15427575	-0.23124139	-1.01926417	-10.27261899	-120.71078905	-1443.95443429	-17336.84781216
26.39277562	-0.01033139	-0.02033914	-0.03009503	-0.03966258	-0.04909925	-0.05845810	-0.06778930	-0.07714131	-0.08656203	-0.09609991	-0.10580526	-0.11573366	-0.12597230	-0.13693376	-0.15280374	-0.22246685	-0.92790687	-9.23520129	-108.80548575	-1307.07077339	-15762.24099562
26.51424936	-0.01028298	-0.02024543	-0.02995812	-0.03948373	-0.04887893	-0.05819611	-0.06748477	-0.07679271	-0.08616715	-0.09565580	-0.10530816	-0.11517853	-0.12534941	-0.13619102	-0.15142021	-0.21456628	-0.84604740	-8.30220290	-98.04912136	-1182.81338361	-14326.07383826
26.63565272	-0.01023505	-0.02015263	-0.02982253	-0.03930658	-0.04866072	-0.05793665	-0.06718320	-0.07644755	-0.08577625	-0.09521629	-0.10481635	-0.11462957	-0.12473417	-0.13546288	-0.15011611	-0.20744644	-0.77270520	-7.46330068	-88.33332846	-1070.04991754	-13016.58650492
26.75699280	-0.01018758	-0.02006072	-0.02968824	-0.03913112	-0.04844458	-0.05767965	-0.06688454	-0.07610577	-0.08538925	-0.09478127	-0.10432973	-0.11408662	-0.12412635	-0.13474838	-0.14888336	-0.20102403	-0.70699959	-6.70917355	-79.55972391	-967.74658767	-11822.98071645
26.87827670	-0.01014058	-0.01996970	-0.02955520	-0.03895730	-0.04823046	-0.05742508	-0.06658872	-0.07576729	-0.08500606	-0.09435065	-0.10384817	-0.11354955	-0.12352573	-0.13404668	-0.14771475	-0.19522459	-0.64813974	-6.03140706	-71.63901143	-874.95986687	-10735.34455807
26.99951155	-0.01009403	-0.01987952	-0.02942341	-0.03878509	-0.04801833	-0.05717287	-0.06629568	-0.07543205	-0.08462661	-0.09392433	-0.10337156	-0.11301821	-0.12293210	-0.13335701	-0.14660388	-0.18998161	-0.59541562	-5.42240677	-64.49016256	-790.82886171	-9744.58285108
27.12070447	-0.01004792	-0.01979019	-0.02929284	-0.03861445	-0.04780814	-0.05692300	-0.06600537	-0.07509997	-0.08425082	-0.09350221	-0.10289979	-0.11249249	-0.12234525	-0.13267869	-0.14554503	-0.18523566	-0.54818985	-4.87531980	-58.03966975	-714.56830651	-8842.35270678
27.24186264	-0.01000224	-0.01970169	-0.02916345	-0.03844537	-0.04759986	-0.05667540	-0.06571774	-0.07477100	-0.08387860	-0.09308422	-0.10243276	-0.11197224	-0.12176500	-0.13201106	-0.14453310	-0.18093368	-0.50589038	-4.38396373	-52.22086495	-645.46212988	-8021.00390308
27.36299324	-0.00995699	-0.01961399	-0.02903523	-0.03827780	-0.04739345	-0.05643003	-0.06543272	-0.07444506	-0.08350989	-0.09267025	-0.10197036	-0.11145734	-0.12119117	-0.13135358	-0.14356354	-0.17702825	-0.46800387	-3.94276221	-46.97329856	-582.85754864	-7273.52374542
27.48410351	-0.00991215	-0.01952708	-0.02890816	-0.03811172	-0.04718887	-0.05618685	-0.06515027	-0.07412210	-0.08314461	-0.09226023	-0.10151250	-0.11094768	-0.12062357	-0.13070571	-0.14263231	-0.17347703	-0.43406975	-3.54668661	-42.24217315	-526.15964782	-6593.48609538
27.60520073	-0.00986771	-0.01944095	-0.02878221	-0.03794710	-0.04698608	-0.05594581	-0.06487033	-0.07380206	-0.08278270	-0.09185408	-0.10105908	-0.11044313	-0.12006206	-0.13006698	-0.14173579	-0.17024224	-0.40367488	-3.19120324	-37.97782748	-474.82640815	-5975.00427115
27.72629224	-0.00982368	-0.01935557	-0.02865735	-0.03778390	-0.04678505	-0.05570686	-0.06459285	-0.07348487	-0.08242407	-0.09145170	-0.10060999	-0.10994358	-0.11950647	-0.12943695	-0.14087075	-0.16729011	-0.37644871	-2.87222545	-34.13526642	-428.36414571	-5412.68754449
27.84738542	-0.00978004	-0.01927095	-0.02853357	-0.03762211	-0.04658574	-0.05546998	-0.06431778	-0.07317048	-0.08206867	-0.09105302	-0.10016516	-0.10944892	-0.11895664	-0.12881524	-0.14003431	-0.16459052	-0.35205898	-2.58607044	-30.67373275	-386.32333109	-4901.60097748
27.96848775	-0.00973678	-0.01918705	-0.02841085	-0.03746168	-0.04638812	-0.05523511	-0.06404508	-0.07285883	-0.08171642	-0.09065797	-0.09972448	-0.10895904	-0.11841244	-0.12820146	-0.13922389	-0.16211656	-0.33020780	-2.32942001	-27.55631732	-348.29475785	-4437.22836026
28.08960678	-0.00969389	-0.01910387	-0.02828916	-0.03730260	-0.04619216	-0.05500222	-0.06377469	-0.07254986	-0.08136726	-0.09026647	-0.09928786	-0.10847384	-0.11787373	-0.12759530	-0.13843720	-0.15984424	-0.31062813	-2.09928512	-24.74960415	-313.90603247	-4015.43802624
28.21075015	-0.00965138	-0.01902138	-0.02816849	-0.03714484	-0.04599781	-0.05477127	-0.06350657	-0.07224352	-0.08102113	-0.08987843	-0.09885523	-0.10799320	-0.11734036	-0.12699643	-0.13767219	-0.15775212	-0.29308065	-1.89297388	-22.22334750	-282.81836001	-3632.45133591
28.33192562	-0.00960922	-0.01893959	-0.02804881	-0.03698837	-0.04580506	-0.05454221	-0.06324068	-0.07193976	-0.08067797	-0.08949380	-0.09842649	-0.10751704	-0.11681221	-0.12640458	-0.13692700	-0.15582108	-0.27735093	-1.70806251	-19.95017809	-254.72360144	-3284.81363343
28.45314107	-0.00956742	-0.01885847	-0.02793010	-0.03683316	-0.04561387	-0.05431501	-0.06297696	-0.07163851	-0.08033770	-0.08911250	-0.09800157	-0.10704526	-0.11628916	-0.12581947	-0.13620001	-0.15403406	-0.26324687	-1.54236916	-17.90533586	-229.34158080	-2969.36749252
28.57440448	-0.00952596	-0.01877801	-0.02781235	-0.03667919	-0.04542420	-0.05408963	-0.06271537	-0.07133974	-0.08000028	-0.08873445	-0.09758037	-0.10657775	-0.11577108	-0.12524087	-0.13548973	-0.15237583	-0.25059637	-1.39393017	-16.06642705	-206.41762140	-2683.22807991
28.69572400	-0.00948484	-0.01869819	-0.02769553	-0.03652644	-0.04523602	-0.05386603	-0.06245587	-0.07104339	-0.07966564	-0.08835959	-0.09716282	-0.10611442	-0.11525786	-0.12466853	-0.13479484	-0.15083283	-0.23924535	-1.26097871	-14.41320329	-185.72029241	-2423.76047635
28.81710791	-0.00944406	-0.01861901	-0.02757963	-0.03637488	-0.04504931	-0.05364419	-0.06219842	-0.07074941	-0.07933373	-0.08798786	-0.09674885	-0.10565518	-0.11474937	-0.12410224	-0.13411416	-0.14939292	-0.22905583	-1.14192536	-12.92736086	-167.03934828	-2188.55880621
28.93856467	-0.00940360	-0.01854045	-0.02746463	-0.03622449	-0.04486404	-0.05342405	-0.06194298	-0.07045774	-0.07900448	-0.08761918	-0.09633837	-0.10519995	-0.11424552	-0.12354180	-0.13344663	-0.14804529	-0.21990430	-1.03534070	-11.59235823	-150.18384512	-1975.42703768
29.06010290	-0.00936345	-0.01846250	-0.02735050	-0.03607523	-0.04468017	-0.05320559	-0.06168949	-0.07016835	-0.07867784	-0.08725348	-0.09593131	-0.10474863	-0.11374618	-0.12298702	-0.13279128	-0.14678032	-0.21168022	-0.93993943	-10.39325037	-134.98041913	-1782.36132621
29.18173141	-0.00932362	-0.01838514	-0.02723724	-0.03592710	-0.04449767	-0.05298877	-0.06143793	-0.06988118	-0.07835376	-0.08689072	-0.09552759	-0.10430113	-0.11325126	-0.12243773	-0.13214727	-0.14558939	-0.20428467	-0.85456617	-9.31653819	-121.27171398	-1607.53378302
29.30345922	-0.00928410	-0.01830836	-0.02712482	-0.03578006	-0.04431653	-0.05277356	-0.06118825	-0.06959619	-0.07803218	-0.08653081	-0.09512714	-0.10385738	-0.11276065	-0.12189374	-0.13151380	-0.14446483	-0.19762917	-0.77818255	-8.35003188	-108.91494436	-1449.27756004
29.42529558	-0.00924487	-0.01823216	-0.02701322	-0.03563409	-0.04413670	-0.05255992	-0.06094041	-0.06931333	-0.07771304	-0.08617371	-0.09472990	-0.10341728	-0.11227425	-0.12135490	-0.13089019	-0.14339981	-0.19163454	-0.70985559	-7.48272687	-97.78058469	-1306.07315013
29.54724998	-0.00920594	-0.01815651	-0.02690243	-0.03548917	-0.04395817	-0.05234782	-0.06069437	-0.06903255	-0.07739630	-0.08581935	-0.09433578	-0.10298076	-0.11179196	-0.12082106	-0.13027580	-0.14238821	-0.18623002	-0.64874720	-6.70469124	-87.75117229	-1176.53580889
29.66933217	-0.00916729	-0.01808141	-0.02679244	-0.03534528	-0.04378089	-0.05213723	-0.06045009	-0.06875381	-0.07708190	-0.08546766	-0.09394472	-0.10254773	-0.11131368	-0.12029207	-0.12967006	-0.14142459	-0.18135230	-0.59410474	-6.00696360	-78.72021555	-1059.40401087
29.79155220	-0.00912892	-0.01800684	-0.02668321	-0.03520240	-0.04360485	-0.05192811	-0.06020753	-0.06847706	-0.07676979	-0.08511859	-0.09355665	-0.10211811	-0.11083933	-0.11976779	-0.12907244	-0.14050410	-0.17694480	-0.54525242	-5.38146045	-70.59119804	-953.52885898
29.91392043	-0.00909083	-0.01793280	-0.02657474	-0.03506049	-0.04343003	-0.05172043	-0.05996666	-0.06820226	-0.07645991	-0.08477208	-0.09317150	-0.10169183	-0.11036880	-0.11924808	-0.12848248	-0.13962239	-0.17295698	-0.50158369	-4.82089226	-63.27667052	-857.86437147
30.03644755	-0.00905300	-0.01785927	-0.02646702	-0.03491955	-0.04325638	-0.05151416	-0.05972744	-0.06792936	-0.07615222	-0.08442806	-0.09278920	-0.10126881	-0.10990200	-0.11873281	-0.12789975	-0.13877561	-0.16934363	-0.46255419	-4.31868724	-56.69742318	-771.45857632
30.15914462	-0.00901544	-0.01778624	-0.02636001	-0.03477954	-0.04308388	-0.05130926	-0.05948983	-0.06765833	-0.07584667	-0.08408649	-0.09240969	-0.10084896	-0.10943885	-0.11822187	-0.12732385	-0.13796030	-0.16606439	-0.42767558	-3.86892243	-50.78173127	-693.44534827
30.28202306	-0.00897813	-0.01771369	-0.02625371	-0.03464045	-0.04291251	-0.05110571	-0.05925378	-0.06738910	-0.07554320	-0.08374730	-0.09203289	-0.10043222	-0.10897925	-0.11771512	-0.12675442	-0.13717337	-0.16308322	-0.39650986	-3.46626111	-45.46466778	-623.03692840
30.40509473	-0.00894107	-0.01764162	-0.02614809	-0.03450225	-0.04274225	-0.05090346	-0.05901927	-0.06712165	-0.07524176	-0.08341044	-0.09165875	-0.10001850	-0.10852311	-0.11721245	-0.12619113	-0.13641209	-0.16036792	-0.36866425	-3.10589619	-40.68747732	-559.51707144
30.52837192	-0.00890426	-0.01757002	-0.02604315	-0.03436493	-0.04257305	-0.05070250	-0.05878626	-0.06685593	-0.07494231	-0.08307584	-0.09128720	-0.09960774	-0.10807035	-0.11671374	-0.12563369	-0.13567398	-0.15788974	-0.34378669	-2.78349888	-36.39700594	-502.23477005
30.65186741	-0.00886768	-0.01749887	-0.02593887	-0.03422846	-0.04240490	-0.05050278	-0.05855470	-0.06659190	-0.07464479	-0.08274346	-0.09091817	-0.09919985	-0.10762089	-0.11621889	-0.12508180	-0.13495685	-0.15562301	-0.32156163	-2.49517222	-32.54518213	-450.59850980
30.77559449	-0.00883134	-0.01742816	-0.02583522	-0.03409282	-0.04223777	-0.05030428	-0.05832456	-0.06632950	-0.07434915	-0.08241322	-0.09055159	-0.09879477	-0.10717462	-0.11572778	-0.12453521	-0.13425875	-0.15354485	-0.30170637	-2.23740907	-29.08854443	-404.07101205
30.89956703	-0.00879522	-0.01735788	-0.02573220	-0.03395798	-0.04207164	-0.05010696	-0.05809581	-0.06606871	-0.07405535	-0.08208509	-0.09018741	-0.09839241	-0.10673148	-0.11524030	-0.12399367	-0.13357791	-0.15163481	-0.28396766	-2.00705404	-25.98781179	-362.16442528
31.02379952	-0.00875932	-0.01728802	-0.02562978	-0.03382393	-0.04190647	-0.04991079	-0.05786840	-0.06580946	-0.07376333	-0.08175899	-0.08982555	-0.09799271	-0.10629137	-0.11475635	-0.12345696	-0.13291276	-0.14987466	-0.26811876	-1.80126905	-23.20749282	-324.43592846
31.14830713	-0.00872363	-0.01721857	-0.02552795	-0.03369065	-0.04174223	-0.04971573	-0.05764229	-0.06555173	-0.07347304	-0.08143487	-0.08946595	-0.09759558	-0.10585420	-0.11427583	-0.12292486	-0.13226189	-0.14824815	-0.25395666	-1.61750220	-20.71553058	-290.48371255
31.27310576	-0.00868815	-0.01714951	-0.02542669	-0.03355810	-0.04157891	-0.04952176	-0.05741746	-0.06529546	-0.07318444	-0.08111267	-0.08910855	-0.09720096	-0.10541990	-0.11379862	-0.12239717	-0.13162404	-0.14674075	-0.24129970	-1.45345966	-18.48297973	-259.94330887
31.39821209	-0.00865287	-0.01708084	-0.02532598	-0.03342627	-0.04141647	-0.04932885	-0.05719385	-0.06504062	-0.07289746	-0.08079235	-0.08875327	-0.09680876	-0.10498837	-0.11332463	-0.12187371	-0.13099806	-0.14533955	-0.22998532	-1.30708020	-16.48371326	-232.48423524
31.52364367	-0.00861779	-0.01701253	-0.02522581	-0.03329514	-0.04125488	-0.04913695	-0.05697143	-0.06478714	-0.07261207	-0.08047382	-0.08840006	-0.09641892	-0.10455954	-0.11285375	-0.12135428	-0.13038295	-0.14403300	-0.21986814	-1.17651219	-14.69415601	-207.80693320
31.64941898	-0.00858289	-0.01694459	-0.02512616	-0.03316468	-0.04109412	-0.04894603	-0.05675016	-0.06453500	-0.07232820	-0.08015704	-0.08804884	-0.09603136	-0.10413330	-0.11238588	-0.12083873	-0.12977779	-0.14281082	-0.21081816	-1.06009283	-13.09304269	-185.63997159
31.77555750	-0.00854818	-0.01687699	-0.02502700	-0.03303487	-0.04093415	-0.04875606	-0.05653001	-0.06428414	-0.07204580	-0.07984195	-0.08769955	-0.09564599	-0.10370958	-0.11192092	-0.12032687	-0.12918173	-0.14166386	-0.20271917	-0.95632940	-11.66119815	-165.73749415
31.90207982	-0.00851364	-0.01680972	-0.02492833	-0.03290568	-0.04077495	-0.04856700	-0.05631091	-0.06403451	-0.07176483	-0.07952848	-0.08735211	-0.09526274	-0.10328829	-0.11145876	-0.11981855	-0.12859403	-0.14058392	-0.19546732	-0.86388229	-10.38133796	-147.87689037
32.02900773	-0.00847927	-0.01674278	-0.02483012	-0.03277709	-0.04061649	-0.04837882	-0.05609285	-0.06378607	-0.07148521	-0.07921657	-0.08700645	-0.09488154	-0.10286933	-0.11099930	-0.11931362	-0.12801402	-0.13956374	-0.18896982	-0.78154970	-9.23788738	-131.85667103
32.15636435	-0.00844506	-0.01667614	-0.02473236	-0.03264908	-0.04045873	-0.04819148	-0.05587576	-0.06353877	-0.07120690	-0.07890616	-0.08666251	-0.09450229	-0.10245261	-0.11054243	-0.11881191	-0.12744107	-0.13859682	-0.18314383	-0.70825384	-8.21681724	-117.49453099
32.28417423	-0.00841101	-0.01660980	-0.02463501	-0.03252161	-0.04030165	-0.04800495	-0.05565962	-0.06329255	-0.07092984	-0.07859718	-0.08632021	-0.09412492	-0.10203805	-0.11008805	-0.11831327	-0.12687461	-0.13767736	-0.17791535	-0.64302842	-7.30549504	-104.62558388
32.41246356	-0.00837710	-0.01654374	-0.02453807	-0.03239466	-0.04014520	-0.04781917	-0.05544436	-0.06304736	-0.07065397	-0.07828956	-0.08597946	-0.09374933	-0.10162554	-0.10963604	-0.11781757	-0.12631414	-0.13680020	-0.17321835	-0.58500748	-6.49255005	-93.10075372
32.54126026	-0.00834334	-0.01647794	-0.02444151	-0.03226821	-0.03998936	-0.04763411	-0.05522995	-0.06280315	-0.07037922	-0.07798323	-0.08564020	-0.09337545	-0.10121499	-0.10918629	-0.11732464	-0.12575917	-0.13596074	-0.16899391	-0.53341522	-5.76775107	-82.78531053
32.67059422	-0.00830970	-0.01641239	-0.02434531	-0.03214222	-0.03983409	-0.04744973	-0.05501633	-0.06255986	-0.07010554	-0.07767813	-0.08530235	-0.09300318	-0.10080629	-0.10873869	-0.11683434	-0.12520926	-0.13515487	-0.16518946	-0.48755683	-5.12189571	-73.55753714
32.80049749	-0.00827619	-0.01634707	-0.02424945	-0.03201666	-0.03967934	-0.04726598	-0.05480345	-0.06231743	-0.06983285	-0.07737417	-0.08496581	-0.09263243	-0.10039934	-0.10829312	-0.11634651	-0.12466401	-0.13437891	-0.16175813	-0.44681033	-4.54671011	-65.30751608
32.93100448	-0.00824280	-0.01628198	-0.02415389	-0.03189151	-0.03952510	-0.04708282	-0.05459126	-0.06207581	-0.06956108	-0.07707127	-0.08463050	-0.09226310	-0.09999403	-0.10784945	-0.11586102	-0.12412302	-0.13362959	-0.15865812	-0.41061909	-4.03475818	-57.93602575
33.06215222	-0.00820951	-0.01621708	-0.02405863	-0.03176672	-0.03937130	-0.04690020	-0.05437970	-0.06183491	-0.06929016	-0.07676937	-0.08429633	-0.09189508	-0.09959024	-0.10740757	-0.11537769	-0.12358595	-0.13290397	-0.15585219	-0.37848521	-3.57935945	-51.35353631
33.19398068	-0.00817632	-0.01615236	-0.02396362	-0.03164227	-0.03921791	-0.04671807	-0.05416872	-0.06159469	-0.06902002	-0.07646836	-0.08396320	-0.09152828	-0.09918787	-0.10696733	-0.11489637	-0.12305243	-0.13219942	-0.15330714	-0.34996343	-3.17451473	-45.47929651
33.32653305	-0.00814322	-0.01608781	-0.02386884	-0.03151812	-0.03906489	-0.04653637	-0.05395825	-0.06135506	-0.06875058	-0.07616815	-0.08363101	-0.09116257	-0.09878678	-0.10652860	-0.11441690	-0.12252216	-0.13151359	-0.15099340	-0.32465577	-2.81483878	-40.24050342
33.45985613	-0.00811019	-0.01602340	-0.02377427	-0.03139423	-0.03891218	-0.04635505	-0.05374822	-0.06111595	-0.06848174	-0.07586866	-0.08329966	-0.09079784	-0.09838684	-0.10609123	-0.11393910	-0.12199480	-0.13084436	-0.14888464	-0.30220663	-2.49549955	-35.57154772
33.59400080	-0.00807723	-0.01595912	-0.02367987	-0.03127055	-0.03875974	-0.04617404	-0.05353856	-0.06087728	-0.06821342	-0.07556978	-0.08296903	-0.09043397	-0.09798791	-0.10565507	-0.11346280	-0.12147004	-0.13018984	-0.14695739	-0.28229841	-2.21216311	-31.41332822
33.72902249	-0.00804432	-0.01589493	-0.02358560	-0.03114705	-0.03860751	-0.04599329	-0.05332920	-0.06063896	-0.06794552	-0.07527141	-0.08263900	-0.09007081	-0.09758985	-0.10521996	-0.11298781	-0.12094759	-0.12954828	-0.14519079	-0.26464756	-1.96094400	-27.71262932
33.86498176	-0.00801146	-0.01583081	-0.02349144	-0.03102368	-0.03845543	-0.04581272	-0.05312006	-0.06040091	-0.06767794	-0.07497342	-0.08230944	-0.08970824	-0.09719250	-0.10478572	-0.11251394	-0.12042712	-0.12891814	-0.14356622	-0.24900102	-1.73836033	-24.42155620
34.00194502	-0.00797862	-0.01576674	-0.02339734	-0.03090037	-0.03830345	-0.04563225	-0.05291105	-0.06016302	-0.06741057	-0.07467569	-0.08198022	-0.08934609	-0.09679570	-0.10435217	-0.11204097	-0.11990835	-0.12829798	-0.14206714	-0.23513305	-1.54129325	-21.49702245
34.13998521	-0.00794579	-0.01570269	-0.02330325	-0.03077709	-0.03815148	-0.04545182	-0.05270208	-0.05992518	-0.06714328	-0.07437809	-0.08165118	-0.08898421	-0.09639925	-0.10391911	-0.11156868	-0.11939094	-0.12768652	-0.14067879	-0.22284236	-1.36695041	-18.90028554
34.27918277	-0.00791297	-0.01563863	-0.02320914	-0.03065377	-0.03799946	-0.04527132	-0.05249305	-0.05968729	-0.06687595	-0.07408048	-0.08132217	-0.08862241	-0.09600297	-0.10348633	-0.11109684	-0.11887459	-0.12708254	-0.13938803	-0.21194954	-1.21283296	-16.59652576
34.41962658	-0.00788012	-0.01557452	-0.02311496	-0.03053035	-0.03784731	-0.04509066	-0.05228384	-0.05944921	-0.06660843	-0.07378268	-0.08099301	-0.08826051	-0.09560665	-0.10305359	-0.11062518	-0.11835895	-0.12648494	-0.13818316	-0.20229474	-1.07670582	-14.55446472
34.56141516	-0.00784723	-0.01551033	-0.02302065	-0.03040674	-0.03769493	-0.04490975	-0.05207433	-0.05921081	-0.06634057	-0.07348455	-0.08066350	-0.08789828	-0.09521005	-0.10262064	-0.11015343	-0.11784367	-0.12589266	-0.13705373	-0.19373559	-0.95657080	-12.74601949
34.70465801	-0.00781429	-0.01544601	-0.02292615	-0.03028289	-0.03754224	-0.04472846	-0.05186440	-0.05897194	-0.06607220	-0.07318587	-0.08033345	-0.08753551	-0.09481293	-0.10218720	-0.10968128	-0.11732839	-0.12530473	-0.13599042	-0.18614539	-0.85064246	-11.14598942
34.84947729	-0.00778126	-0.01538153	-0.02283139	-0.03015869	-0.03738913	-0.04454666	-0.05165390	-0.05873243	-0.06580314	-0.07288645	-0.08000262	-0.08717194	-0.09441500	-0.10175298	-0.10920841	-0.11681269	-0.12472018	-0.13498490	-0.17941134	-0.75732627	-9.73177229
34.99600962	-0.00774812	-0.01531683	-0.02273630	-0.03003406	-0.03723548	-0.04436423	-0.05144266	-0.05849209	-0.06553317	-0.07258606	-0.07967076	-0.08680729	-0.09401596	-0.10131765	-0.10873444	-0.11629617	-0.12413811	-0.13402970	-0.17343313	-0.67519891	-8.48310741
35.14440843	-0.00771485	-0.01525186	-0.02264081	-0.02990889	-0.03708116	-0.04418101	-0.05123050	-0.05825073	-0.06526207	-0.07228445	-0.07933759	-0.08644125	-0.09361548	-0.10088082	-0.10825898	-0.11577834	-0.12355761	-0.13311811	-0.16812156	-0.60299065	-7.38184314
35.29484661	-0.00768141	-0.01518655	-0.02254482	-0.02978306	-0.03692603	-0.04399681	-0.05101724	-0.05800812	-0.06498958	-0.07198132	-0.07900278	-0.08607349	-0.09321317	-0.10044210	-0.10778157	-0.11525871	-0.12297777	-0.13224410	-0.16339730	-0.53956933	-6.41172674
35.44751967	-0.00764777	-0.01512084	-0.02244824	-0.02965645	-0.03676991	-0.04381146	-0.05080263	-0.05776399	-0.06471543	-0.07167636	-0.07866601	-0.08570360	-0.09280863	-0.10000103	-0.10730173	-0.11473671	-0.12239767	-0.13140219	-0.15918984	-0.48392608	-5.55821445
35.60264954	-0.00761389	-0.01505466	-0.02235094	-0.02952889	-0.03661264	-0.04362473	-0.05058644	-0.05751808	-0.06443928	-0.07136921	-0.07832686	-0.08533118	-0.09240137	-0.09955709	-0.10681889	-0.11421171	-0.12181638	-0.13058743	-0.15543652	-0.43516241	-4.80830026
35.76048895	-0.00757972	-0.01498791	-0.02225281	-0.02940023	-0.03645400	-0.04343638	-0.05036838	-0.05727005	-0.06416077	-0.07105948	-0.07798490	-0.08495572	-0.09199087	-0.09910971	-0.10633243	-0.11368303	-0.12123290	-0.12979524	-0.15208164	-0.39247867	-4.15036124
35.92132675	-0.00754522	-0.01492050	-0.02215369	-0.02927028	-0.03629376	-0.04324613	-0.05014812	-0.05701953	-0.06387950	-0.07074671	-0.07763963	-0.08457668	-0.09157653	-0.09865824	-0.10584164	-0.11314988	-0.12064617	-0.12902142	-0.14907568	-0.35516362	-3.57401814
36.08549405	-0.00751033	-0.01485231	-0.02205343	-0.02913881	-0.03613166	-0.04305367	-0.04992530	-0.05676613	-0.06359501	-0.07043039	-0.07729047	-0.08419344	-0.09115768	-0.09820194	-0.10534572	-0.11261139	-0.12005507	-0.12826204	-0.14637460	-0.32258512	-3.07000955
36.25337174	-0.00747498	-0.01478323	-0.02195184	-0.02900559	-0.03596739	-0.04285863	-0.04969952	-0.05650935	-0.06330675	-0.07010991	-0.07693679	-0.08380529	-0.09073353	-0.09773997	-0.10484376	-0.11206656	-0.11945836	-0.12751338	-0.14393918	-0.29418169	-2.63007814
36.42539947	-0.00743910	-0.01471310	-0.02184870	-0.02887034	-0.03580061	-0.04266061	-0.04947029	-0.05624867	-0.06301414	-0.06978463	-0.07657783	-0.08341142	-0.09030321	-0.09727137	-0.10433472	-0.11151426	-0.11885468	-0.12677188	-0.14173449	-0.26945495	-2.24686785
36.60208668	-0.00740261	-0.01464176	-0.02174378	-0.02873274	-0.03563092	-0.04245914	-0.04923706	-0.05598346	-0.06271647	-0.06945375	-0.07621277	-0.08301090	-0.08986570	-0.09679505	-0.10381742	-0.11095321	-0.11824251	-0.12603405	-0.13972933	-0.24796278	-1.91383070
36.78402629	-0.00736540	-0.01456902	-0.02163678	-0.02859241	-0.03545786	-0.04225367	-0.04899922	-0.05571302	-0.06241294	-0.06911641	-0.07584060	-0.08260266	-0.08941985	-0.09630974	-0.10329050	-0.11038191	-0.11762015	-0.12529646	-0.13789576	-0.22931318	-1.62514236
36.97191189	-0.00732737	-0.01449465	-0.02152738	-0.02844892	-0.03528091	-0.04204358	-0.04875603	-0.05543652	-0.06210264	-0.06877156	-0.07546022	-0.08218547	-0.08896430	-0.09581399	-0.10275236	-0.10979867	-0.11698568	-0.12455558	-0.13620864	-0.21315863	-1.37562556
37.16655968	-0.00728838	-0.01441841	-0.02141521	-0.02830179	-0.03509945	-0.04182813	-0.04850665	-0.05515299	-0.06178448	-0.06841803	-0.07507030	-0.08175790	-0.08849750	-0.09530611	-0.10220119	-0.10920150	-0.11633686	-0.12380780	-0.13464526	-0.19919112	-1.16068064
37.36893676	-0.00724828	-0.01433998	-0.02129982	-0.02815042	-0.03491277	-0.04160648	-0.04825009	-0.05486131	-0.06145720	-0.06805440	-0.07466931	-0.08131825	-0.08801762	-0.09478410	-0.10163483	-0.10858809	-0.11567114	-0.12304927	-0.13318490	-0.18713751	-0.97622261
37.58019820	-0.00720688	-0.01425902	-0.02118067	-0.02799412	-0.03472000	-0.04137760	-0.04798518	-0.05456015	-0.06111931	-0.06767903	-0.07425543	-0.08086454	-0.08752248	-0.09424562	-0.10105077	-0.10795570	-0.11498553	-0.12227579	-0.13180847	-0.17675546	-0.81862419
37.80173619	-0.00716398	-0.01417509	-0.02105716	-0.02783208	-0.03452014	-0.04114030	-0.04771053	-0.05424794	-0.06076905	-0.06728996	-0.07382649	-0.08039441	-0.08700953	-0.09368790	-0.10044598	-0.10730110	-0.11427647	-0.12148274	-0.13049813	-0.16782962	-0.68466427
38.03524657	-0.00711931	-0.01408769	-0.02092852	-0.02766330	-0.03431195	-0.04089313	-0.04742445	-0.05392275	-0.06040427	-0.06688480	-0.07337990	-0.07990502	-0.08647567	-0.09310758	-0.09981686	-0.10662039	-0.11353974	-0.12066482	-0.12923691	-0.16016821	-0.57148112
38.28282050	-0.00707256	-0.01399619	-0.02079384	-0.02748658	-0.03409397	-0.04063431	-0.04712490	-0.05358228	-0.06002238	-0.06646069	-0.07291248	-0.07939290	-0.08591714	-0.09250059	-0.09915901	-0.10590883	-0.11277020	-0.11981590	-0.12800822	-0.15359981	-0.47652998
38.54707430	-0.00702332	-0.01389983	-0.02065198	-0.02730043	-0.03386434	-0.04036166	-0.04680937	-0.05322366	-0.05962016	-0.06601406	-0.07242032	-0.07885377	-0.08532928	-0.09186190	-0.09846700	-0.10516059	-0.11196156	-0.11892863	-0.12679540	-0.14797040	-0.39754430
38.83133890	-0.00697112	-0.01379764	-0.02050153	-0.02710298	-0.03362077	-0.04007245	-0.04647467	-0.05284328	-0.05919357	-0.06554044	-0.07189851	-0.07828228	-0.08470627	-0.09118519	-0.09773403	-0.10436833	-0.11110591	-0.11799407	-0.12558109	-0.14314044	-0.33250000
39.13994704	-0.00691532	-0.01368839	-0.02034065	-0.02689183	-0.03336028	-0.03976316	-0.04611673	-0.05243652	-0.05873746	-0.06503410	-0.07134074	-0.07767152	-0.08404063	-0.09046238	-0.09695137	-0.10352269	-0.11019316	-0.11700094	-0.12434632	-0.13898194	-0.27958243
39.47868916	-0.00685508	-0.01357043	-0.02016693	-0.02666382	-0.03307897	-0.03942914	-0.04573020	-0.05199728	-0.05824498	-0.06448748	-0.07073870	-0.07701244	-0.08332251	-0.08968281	-0.09610753	-0.10261129	-0.10921003	-0.11593465	-0.12306934	-0.13537525	-0.23715522
39.85558023	-0.00678928	-0.01344156	-0.01997711	-0.02641463	-0.03277151	-0.03906407	-0.04530774	-0.05151726	-0.05770683	-0.06389024	-0.07008105	-0.07629266	-0.08253846	-0.08883194	-0.09518686	-0.10161731	-0.10813844	-0.11477550	-0.12172360	-0.13220533	-0.20373065
40.28225180	-0.00671630	-0.01329857	-0.01976646	-0.02613807	-0.03243027	-0.03865887	-0.04483886	-0.05098453	-0.05710966	-0.06322764	-0.06935157	-0.07549446	-0.08166924	-0.08788898	-0.09416692	-0.10051666	-0.10695256	-0.11349552	-0.12027428	-0.12935648	-0.17794049
40.77675997	-0.00663364	-0.01313660	-0.01952778	-0.02582467	-0.03204354	-0.03819965	-0.04430749	-0.05038085	-0.05643305	-0.06247700	-0.06852537	-0.07459067	-0.08068539	-0.08682206	-0.09301341	-0.09927246	-0.10561283	-0.11205211	-0.11867138	-0.12670362	-0.15850485
41.37022890	-0.00653706	-0.01294728	-0.01924877	-0.02545825	-0.03159134	-0.03766268	-0.04368616	-0.04967504	-0.05564208	-0.06159968	-0.06755998	-0.07353497	-0.07953657	-0.08557677	-0.09166771	-0.09782177	-0.10405179	-0.11037285	-0.11683347	-0.12409365	-0.14419123
42.12753899	-0.00641774	-0.01271332	-0.01890385	-0.02500519	-0.03103215	-0.03699863	-0.04291781	-0.04880231	-0.05466422	-0.06051533	-0.06636715	-0.07223102	-0.07811825	-0.08404013	-0.09000812	-0.09603385	-0.10212931	-0.10830762	-0.11459639	-0.12128916	-0.13372632
43.26786801	-0.00624542	-0.01237525	-0.01840527	-0.02435012	-0.03022350	-0.03603829	-0.04180669	-0.04754040	-0.05325063	-0.05894830	-0.06464404	-0.07034836	-0.07607165	-0.08182432	-0.08761687	-0.09345992	-0.09936438	-0.10534158	-0.11140625	-0.11763301	-0.12529559
44.66931955	-0.00604605	-0.01198392	-0.01782793	-0.02359140	-0.02928679	-0.03492584	-0.04051973	-0.04607911	-0.05161424	-0.05713506	-0.06265129	-0.06817247	-0.07370805	-0.07926745	-0.08486015	-0.09049572	-0.09618391	-0.10193470	-0.10775853	-0.11366954	-0.11977286
46.27873293	-0.00583277	-0.01156501	-0.01720957	-0.02277840	-0.02828273	-0.03373316	-0.03913975	-0.04451212	-0.04985952	-0.05519092	-0.06051506	-0.06584051	-0.07117576	-0.07652924	-0.08190937	-0.08732466	-0.09278374	-0.09829540	-0.10386867	-0.10951247	-0.11522788
48.09708273	-0.00560913	-0.01112541	-0.01656026	-0.02192433	-0.02722767	-0.03247976	-0.03768968	-0.04286609	-0.04801736	-0.05315163	-0.05827686	-0.06340087	-0.06853142	-0.07367624	-0.07884310	-0.08403986	-0.08927448	-0.09455510	-0.09989013	-0.10528834	-0.11076138
49.20400148	-0.00548333	-0.01087800	-0.01619465	-0.02144327	-0.02663325	-0.03177349	-0.03687243	-0.04193816	-0.04697846	-0.05200081	-0.05701251	-0.06202062	-0.06703210	-0.07205374	-0.07709225	-0.08215426	-0.08724634	-0.09237502	-0.09754678	-0.10276814	-0.10804618
50.31092023	-0.00536123	-0.01063772	-0.01583943	-0.02097572	-0.02605538	-0.03108677	-0.03607784	-0.04103621	-0.04596921	-0.05088398	-0.05578746	-0.06068649	-0.06558785	-0.07049832	-0.07542472	-0.08037404	-0.08535348	-0.09037052	-0.09543312	-0.10054976	-0.10572975
51.59765326	-0.00522568	-0.01037091	-0.01544493	-0.02045642	-0.02541355	-0.03032409	-0.03519545	-0.04003471	-0.04484868	-0.04964395	-0.05442692	-0.05920378	-0.06398057	-0.06876313	-0.07355710	-0.07836786	-0.08320040	-0.08805923	-0.09294811	-0.09786977	-0.10282555
52.88438630	-0.00509726	-0.01011804	-0.01507091	-0.01996393	-0.02480471	-0.02960048	-0.03435812	-0.03908425	-0.04378524	-0.04846726	-0.05313635	-0.05779846	-0.06245951	-0.06712553	-0.07180277	-0.07649793	-0.08121846	-0.08597303	-0.09077225	-0.09562960	-0.10056290
53.94126162	-0.00499661	-0.00991978	-0.01477757	-0.01957758	-0.02432699	-0.02903262	-0.03370101	-0.03833839	-0.04295079	-0.04754404	-0.05212378	-0.05669553	-0.06126464	-0.06583631	-0.07041552	-0.07500687	-0.07961441	-0.08424117	-0.08888849	-0.09355492	-0.09823440
54.99813695	-0.00489959	-0.00972859	-0.01449462	-0.01920483	-0.02386602	-0.02848465	-0.03306689	-0.03761864	-0.04214561	-0.04665332	-0.05114714	-0.05563233	-0.06011406	-0.06459748	-0.06908782	-0.07359046	-0.07811123	-0.08265679	-0.08723534	-0.09185787	-0.09654022
56.28304362	-0.00478624	-0.00950517	-0.01416387	-0.01876904	-0.02332702	-0.02784386	-0.03232532	-0.03677695	-0.04120409	-0.04561190	-0.05000542	-0.05438953	-0.05876902	-0.06314855	-0.06753257	-0.07192523	-0.07633003	-0.08074913	-0.08518212	-0.08962350	-0.09405822
57.41455925	-0.00469125	-0.00931786	-0.01388653	-0.01840355	-0.02287491	-0.02730632	-0.03170322	-0.03607085	-0.04041426	-0.04473834	-0.04904784	-0.05334741	-0.05764162	-0.06193498	-0.06623209	-0.07053771	-0.07485716	-0.07919698	-0.08356636	-0.08798008	-0.09246423
58.54607488	-0.00459967	-0.00913724	-0.01361899	-0.01805089	-0.02243858	-0.02678744	-0.03110265	-0.03538915	-0.03965172	-0.04389498	-0.04812343	-0.05234147	-0.05655337	-0.06076334	-0.06497547	-0.06919363	-0.07342122	-0.07766060	-0.08191160	-0.08616840	-0.09041284
59.79660678	-0.00450240	-0.00894534	-0.01333470	-0.01767609	-0.02197481	-0.02623593	-0.03046431	-0.03466461	-0.03884133	-0.04299884	-0.04714138	-0.05127308	-0.05539800	-0.05952015	-0.06364356	-0.06777241	-0.07191138	-0.07606651	-0.08024728	-0.08447147	-0.08877630
61.04415474	-0.00440956	-0.00876212	-0.01306320	-0.01731808	-0.02153174	-0.02570896	-0.02985432	-0.03397222	-0.03806690	-0.04214247	-0.04620293	-0.05025217	-0.05429401	-0.05833217	-0.06237027	-0.06641169	-0.07045919	-0.07451389	-0.07857246	-0.08262008	-0.08661326
62.18762722	-0.00432783	-0.00860077	-0.01282406	-0.01700267	-0.02114133	-0.02524457	-0.02931673	-0.03336198	-0.03738436	-0.04138776	-0.04537597	-0.04935271	-0.05332160	-0.05728622	-0.06125012	-0.06521698	-0.06919088	-0.07317722	-0.07718530	-0.08123523	-0.08537610
63.30627963	-0.00425067	-0.00844842	-0.01259820	-0.01670473	-0.02077250	-0.02480581	-0.02880879	-0.03278540	-0.03673947	-0.04067471	-0.04459474	-0.04850306	-0.05240314	-0.05629833	-0.06019194	-0.06408716	-0.06798685	-0.07189291	-0.07580425	-0.07971086	-0.08357713
64.49412755	-0.00417162	-0.00829229	-0.01236670	-0.01639930	-0.02039436	-0.02435593	-0.02828794	-0.03219415	-0.03607818	-0.03994357	-0.04379373	-0.04763202	-0.05146169	-0.05528596	-0.05910801	-0.06293106	-0.06675852	-0.07059466	-0.07444660	-0.07833064	-0.08229121
65.75511696	-0.00409087	-0.00813275	-0.01213009	-0.01608708	-0.02000775	-0.02389594	-0.02775535	-0.03158955	-0.03540197	-0.03919595	-0.04297473	-0.04674148	-0.05049929	-0.05425118	-0.05800013	-0.06174901	-0.06550042	-0.06925597	-0.07301388	-0.07676072	-0.08044513
66.98458660	-0.00401518	-0.00798320	-0.01190824	-0.01579429	-0.01964515	-0.02346447	-0.02725575	-0.03102237	-0.03476761	-0.03849461	-0.04220647	-0.04590618	-0.04959667	-0.05328085	-0.05696154	-0.06064163	-0.06432418	-0.06801316	-0.07171610	-0.07545347	-0.07929068
68.15937466	-0.00394543	-0.00784534	-0.01170370	-0.01552429	-0.01931072	-0.02306648	-0.02679488	-0.03049915	-0.03418240	-0.03784763	-0.04149778	-0.04513571	-0.04876421	-0.05238603	-0.05600385	-0.05962028	-0.06323776	-0.06685795	-0.07047954	-0.07408958	-0.07763215
69.33423560	-0.00387802	-0.00771207	-0.01150593	-0.01526320	-0.01898731	-0.02268156	-0.02634913	-0.02999307	-0.03361636	-0.03722186	-0.04081237	-0.04439060	-0.04795924	-0.05152088	-0.05507811	-0.05863349	-0.06218968	-0.06574986	-0.06931967	-0.07291486	-0.07659121
70.56835811	-0.00380960	-0.00757680	-0.01130516	-0.01499809	-0.01865887	-0.02229063	-0.02589638	-0.02947904	-0.03304142	-0.03658625	-0.04011620	-0.04363386	-0.04714176	-0.05064238	-0.05413818	-0.05763152	-0.06112468	-0.06461936	-0.06811488	-0.07159991	-0.07501867
71.83019681	-0.00374213	-0.00744336	-0.01110708	-0.01473652	-0.01833477	-0.02190482	-0.02544954	-0.02897168	-0.03247394	-0.03595891	-0.03942911	-0.04288703	-0.04633506	-0.04977557	-0.05321089	-0.05664334	-0.06007528	-0.06350959	-0.06695166	-0.07041871	-0.07398073
73.06861845	-0.00367823	-0.00731696	-0.01091940	-0.01448863	-0.01802760	-0.02153913	-0.02502596	-0.02849072	-0.03193597	-0.03536418	-0.03877776	-0.04217907	-0.04557039	-0.04895399	-0.05233208	-0.05570682	-0.05908027	-0.06245400	-0.06582719	-0.06918695	-0.07246376
74.27600241	-0.00361799	-0.00719778	-0.01074243	-0.01425485	-0.01773787	-0.02119417	-0.02462637	-0.02803698	-0.03142844	-0.03480311	-0.03816329	-0.04151123	-0.04484913	-0.04817912	-0.05150335	-0.05482388	-0.05814286	-0.06146273	-0.06478799	-0.06813377	-0.07156883
75.50044620	-0.00355886	-0.00708077	-0.01056863	-0.01402524	-0.01745327	-0.02085530	-0.02423381	-0.02759120	-0.03092980	-0.03425187	-0.03755960	-0.04085514	-0.04414058	-0.04741799	-0.05068937	-0.05395670	-0.05722190	-0.06048656	-0.06375049	-0.06700359	-0.07018318
76.76068305	-0.00349998	-0.00696422	-0.01039551	-0.01379650	-0.01716972	-0.02051764	-0.02384263	-0.02714697	-0.03043289	-0.03370254	-0.03695801	-0.04020136	-0.04343458	-0.04665964	-0.04987846	-0.05309295	-0.05630502	-0.05951683	-0.06273224	-0.06596521	-0.06928654
78.03497315	-0.00344240	-0.00685025	-0.01022618	-0.01357272	-0.01689230	-0.02018726	-0.02345985	-0.02671227	-0.02994661	-0.03316496	-0.03636930	-0.03956159	-0.04274374	-0.04591763	-0.04908509	-0.05224792	-0.05540788	-0.05856643	-0.06172335	-0.06486778	-0.06792579
79.28782575	-0.00338763	-0.00674180	-0.01006504	-0.01335975	-0.01662824	-0.01987275	-0.02309544	-0.02629840	-0.02948364	-0.03265313	-0.03580880	-0.03895250	-0.04208607	-0.04521129	-0.04832992	-0.05144370	-0.05455437	-0.05766385	-0.06077560	-0.06390324	-0.06712437
80.53127572	-0.00333495	-0.00663749	-0.00991002	-0.01315484	-0.01637415	-0.01957010	-0.02274475	-0.02590009	-0.02903805	-0.03216053	-0.03526935	-0.03836630	-0.04145313	-0.04453156	-0.04760326	-0.05066989	-0.05373306	-0.05679418	-0.05985333	-0.06290125	-0.06586696
81.79053077	-0.00328324	-0.00653507	-0.00975779	-0.01295359	-0.01612458	-0.01927281	-0.02240024	-0.02550879	-0.02860030	-0.03167658	-0.03473939	-0.03779043	-0.04083137	-0.04386387	-0.04688953	-0.04990994	-0.05292667	-0.05594144	-0.05895713	-0.06198540	-0.06509960
83.07562780	-0.00323209	-0.00643375	-0.00960718	-0.01275446	-0.01587761	-0.01897859	-0.02205927	-0.02512149	-0.02816701	-0.03119756	-0.03421482	-0.03722042	-0.04021597	-0.04320304	-0.04618317	-0.04915788	-0.05212864	-0.05509677	-0.05806246	-0.06101696	-0.06388570
84.36172738	-0.00318248	-0.00633548	-0.00946107	-0.01256126	-0.01563798	-0.01869308	-0.02172838	-0.02474562	-0.02774649	-0.03073265	-0.03370570	-0.03666722	-0.03961873	-0.04256175	-0.04549774	-0.04842817	-0.05135448	-0.05427820	-0.05720196	-0.06013723	-0.06316473
85.63731640	-0.00313477	-0.00624093	-0.00932049	-0.01237534	-0.01540735	-0.01841829	-0.02140988	-0.02438381	-0.02734169	-0.03028511	-0.03321561	-0.03613469	-0.03904383	-0.04194446	-0.04483801	-0.04772586	-0.05060937	-0.05348979	-0.05636737	-0.05923390	-0.06201193
86.91036520	-0.00308855	-0.00614934	-0.00918428	-0.01219519	-0.01518385	-0.01815196	-0.02110118	-0.02403311	-0.02694931	-0.02985130	-0.03274055	-0.03561851	-0.03848659	-0.04134617	-0.04419862	-0.04704526	-0.04988742	-0.05272650	-0.05556471	-0.05841213	-0.06134638
88.20042541	-0.00304307	-0.00605921	-0.00905022	-0.01201788	-0.01496385	-0.01788979	-0.02079728	-0.02368785	-0.02656301	-0.02942419	-0.03227283	-0.03511030	-0.03793797	-0.04075715	-0.04356916	-0.04637527	-0.04917673	-0.05197472	-0.05476959	-0.05755414	-0.06025251
89.50334674	-0.00299849	-0.00597083	-0.00891876	-0.01184397	-0.01474806	-0.01763262	-0.02049915	-0.02334913	-0.02618400	-0.02900515	-0.03181394	-0.03461170	-0.03739973	-0.04017930	-0.04295166	-0.04571805	-0.04847968	-0.05123782	-0.05399445	-0.05675905	-0.05961259
90.80708211	-0.00295517	-0.00588494	-0.00879100	-0.01167493	-0.01453830	-0.01738261	-0.02020931	-0.02301981	-0.02581550	-0.02859772	-0.03136776	-0.03412690	-0.03687640	-0.03961747	-0.04235131	-0.04507912	-0.04780203	-0.05052114	-0.05323684	-0.05594213	-0.05855646
92.10368709	-0.00291331	-0.00580195	-0.00866752	-0.01151155	-0.01433553	-0.01714091	-0.01992909	-0.02270142	-0.02545922	-0.02820377	-0.03093635	-0.03365816	-0.03637041	-0.03907427	-0.04177090	-0.04446143	-0.04714699	-0.04982873	-0.05250841	-0.05519470	-0.05796926
93.40505055	-0.00287247	-0.00572096	-0.00854701	-0.01135208	-0.01413761	-0.01690498	-0.01965553	-0.02239057	-0.02511137	-0.02781915	-0.03051514	-0.03320050	-0.03587639	-0.03854394	-0.04120425	-0.04385843	-0.04650753	-0.04915258	-0.05179401	-0.05442570	-0.05696906
94.71756483	-0.00283242	-0.00564154	-0.00842881	-0.01119565	-0.01394345	-0.01667351	-0.01938714	-0.02208558	-0.02477006	-0.02744176	-0.03010184	-0.03275144	-0.03539166	-0.03802358	-0.04064829	-0.04326682	-0.04588021	-0.04848952	-0.05109631	-0.05370847	-0.05640737
96.03940505	-0.00279320	-0.00556375	-0.00831303	-0.01104242	-0.01375323	-0.01644673	-0.01912417	-0.02178674	-0.02443562	-0.02707195	-0.02969684	-0.03231139	-0.03491665	-0.03751369	-0.04010351	-0.04268714	-0.04526555	-0.04783970	-0.05041003	-0.05297075	-0.05544029
97.35924642	-0.00275512	-0.00548819	-0.00820057	-0.01089356	-0.01356843	-0.01622639	-0.01886865	-0.02149635	-0.02411063	-0.02671258	-0.02930327	-0.03188376	-0.03445507	-0.03701820	-0.03957414	-0.04212387	-0.04466835	-0.04720853	-0.04974584	-0.05228768	-0.05491804
98.67837742	-0.00271807	-0.00541470	-0.00809117	-0.01074874	-0.01338862	-0.01601199	-0.01862000	-0.02121376	-0.02379435	-0.02636283	-0.02892024	-0.03146757	-0.03400583	-0.03653598	-0.03905896	-0.04157573	-0.04408718	-0.04659421	-0.04909728	-0.05159111	-0.05399415
100.00000000	-0.00268195	-0.00534301	-0.00798444	-0.01060745	-0.01321318	-0.01580279	-0.01837738	-0.02093800	-0.02348571	-0.02602153	-0.02854644	-0.03106142	-0.03356743	-0.03606539	-0.03855623	-0.04104084	-0.04352011	-0.04599494	-0.04846657	-0.05094167	-0.05350255


==> anc/resummed_multipoles_t0_0.5_t_10_nMax_29.dat <==
0.0	0.4903606237152713	-0.0	0.0
0.12531328320802004	0.43211577786249855	-0.0004156383428837225	2.779742643474081e-07
0.2506265664160401	0.3807993751564541	-0.0011473760778706724	3.199905684601884e-06
0.37593984962406013	0.33559104583331656	-0.0018013776372963243	1.1631680158099126e-05
0.5012531328320802	0.29576261491482453	-0.002265632454472033	2.6349497799008362e-05
0.6265664160401002	0.2606763496262545	-0.002545186880520531	4.604277159264258e-05
0.7518796992481203	0.22976368882542758	-0.0026844770023109715	6.826324432810982e-05
0.8771929824561403	0.20252709099634766	-0.002727650329697244	9.037461239558647e-05
1.0025062656641603	0.17852753561376483	-0.0027095194096666214	0.0001101859486237649
1.1278195488721803	0.1573778326806379	-0.0026541276484703057	0.00012624228761840876
1.2531328320802004	0.1387392558681308	-0.002575870438823682	0.000137857117204199
1.3784461152882206	0.12231289079357546	-0.002482336037977996	0.00014500489102883498
1.5037593984962405	0.10783521207440637	-0.0023780661266932647	0.00014820162836587183
1.6290726817042605	0.0950746564246683	-0.0022660518748286256	0.00014824303200211035
1.7543859649122806	0.08382763376075533	-0.0021481472629000142	0.00014574603547112805
1.8796992481203008	0.07391410567868788	-0.002026053515061396	0.00014139466684387944
2.0050125313283207	0.06517547489449292	-0.0019015915572493205	0.00013589514736769167
2.1303258145363406	0.05747218774422822	-0.001776712407565902	0.000129803735608309
2.2556390977443606	0.05068138129123864	-0.001653241061881044	0.00012351286660754242
2.380952380952381	0.04469473206840726	-0.0015326464082386245	0.00011726612163068031
2.506265664160401	0.03941661680896514	-0.0014161980256497749	0.00011117957634550068
2.631578947368421	0.03476287997810815	-0.0013049471166098636	0.00010529750043825716
2.756892230576441	0.030659531206252377	-0.0011996386058887223	9.966330883850575e-05
2.882205513784461	0.027041377332249865	-0.0011007076161198032	9.429542082233221e-05
3.007518796992481	0.023850933676995076	-0.001008314628327397	8.9159248335345e-05
3.132832080200501	0.021037518029006583	-0.0009224088969843863	8.420344710654957e-05
3.258145363408521	0.01855646665394105	-0.0008428212883966433	7.938671135870084e-05
3.3834586466165413	0.01636845890006783	-0.0007693147964693342	7.468471820731468e-05
3.508771929824561	0.014438879495226691	-0.0007015775814651747	7.009066228232124e-05
3.634085213032581	0.012737193301668885	-0.000639243299678567	6.561264424858571e-05
3.7593984962406015	0.011236439389731435	-0.0005819314558976926	6.126535633541216e-05
3.8847117794486214	0.009912838552362814	-0.0005292739944691264	5.705864939909864e-05
4.010025062656641	0.00874543592461429	-0.00048092799156529686	5.2997349050322535e-05
4.135338345864661	0.007715767969071498	-0.000436580058629143	4.909160482573892e-05
4.260651629072681	0.0068075629757301855	-0.0003959431064721107	4.5358713986490267e-05
4.385964912280701	0.00600647383118619	-0.0003587471801550483	4.181657792641146e-05
4.511278195488721	0.005299840716240662	-0.00032473474068168826	3.847868822146789e-05
4.636591478696742	0.004676489708432571	-0.000293666077558905	3.5352475858604524e-05
4.761904761904762	0.004126569069456071	-0.00026532355526100946	3.24393287583041e-05
4.887218045112782	0.003641404136660927	-0.00023950814356269844	2.9735389401510375e-05
5.012531328320802	0.0032133561079937165	-0.0002160337293643693	2.723317756980549e-05
5.137844611528822	0.0028356919803823864	-0.0001947233718600844	2.49239794490994e-05
5.263157894736842	0.0025024729564521475	-0.00017540756825961665	2.2799616276579993e-05
5.3884711779448615	0.002208459527551719	-0.0001579238043517956	2.0851846877845595e-05
5.513784461152882	0.0019490294188185989	-0.00014211717732769282	1.9070481163267696e-05
5.639097744360902	0.001720106086965149	-0.0001278419471529232	1.7442933777000797e-05
5.764411027568922	0.0015180962039876929	-0.00011496296472976568	1.5955475404936184e-05
5.889724310776942	0.0013398339167039477	-0.0001033554009048592	1.4594671193012813e-05
6.015037593984962	0.001182529334288454	-9.290295578169477e-05	1.3348217484281755e-05
6.140350877192982	0.0010437209569237594	-8.349653354537471e-05	1.2205252669580682e-05
6.265664160401002	0.0009212344632310398	-7.503429097085925e-05	1.115637490837402e-05
6.390977443609022	0.0008131489299239769	-6.74222785667499e-05	1.0193475766819456e-05
6.516290726817042	0.0007177684760219209	-6.057484444493074e-05	9.309408873971229e-06
6.641604010025063	0.0006335970179956167	-5.4414600389156175e-05	8.497558429418406e-06
6.7669172932330826	0.0005593152615758128	-4.8872053735918996e-05	7.751531010960281e-06
6.8922305764411025	0.0004937598814358673	-4.3885008471603116e-05	7.065226143147359e-06
7.017543859649122	0.0004359048798100906	-3.9397782741892965e-05	6.433219956351565e-06
7.142857142857142	0.0003848449841103766	-3.536031705313486e-05	5.8510576989054006e-06
7.268170426065162	0.00033978094867499466	-3.172736713990743e-05	5.315193566820828e-06
7.393483709273182	0.0003000067637609965	-2.8458016105966845e-05	4.82269442479858e-06
7.518796992481203	0.0002648988253994444	-2.551551726340964e-05	4.3709396746880056e-06
7.644110275689223	0.00023390684510475663	-2.2867188318734755e-05	3.95742783123468e-06
7.769423558897243	0.0002065458811317786	-2.0484101731178713e-05	3.5796856954783293e-06
7.894736842105263	0.00018238890516007918	-1.8340581842792663e-05	3.235244272525926e-06
8.020050125313283	0.00016105979496444973	-1.6413668666885347e-05	2.921656543381831e-06
8.145363408521304	0.00014222697925959636	-1.4682664491238964e-05	2.6365461319009036e-06
8.270676691729323	0.00012559790353098096	-1.3128790845293678e-05	2.3776759699866626e-06
8.395989974937343	0.00011091429315832298	-1.1734939451879153e-05	2.143010721596009e-06
8.521303258145362	9.794809020003362e-05	-1.0485496203969725e-05	1.9307326282752203e-06
8.646616541353383	8.64979395948546e-05	-9.36622374400157e-06	1.7391874570668662e-06
8.771929824561402	7.638613044661523e-05	-8.364187709291192e-06	1.566788628202639e-06
8.897243107769423	6.74559157836645e-05	-7.467699682305761e-06	1.411943291032273e-06
9.022556390977442	5.956913216480696e-05	-6.666238572901757e-06	1.2730410430096804e-06
9.147869674185463	5.260403662695907e-05	-5.950324777695051e-06	1.1484939669638128e-06
9.273182957393484	4.64533032928777e-05	-5.311361900800289e-06	1.0367910446148238e-06
9.398496240601503	4.1022183596635787e-05	-4.741493397583447e-06	9.36539668777859e-07
9.523809523809524	3.622688749858753e-05	-4.233511350282658e-06	8.46486380419231e-07
9.649122807017543	3.199323159071093e-05	-3.780816828116882e-06	7.655202789446325e-07
9.774436090225564	2.825553507307531e-05	-3.377406177227123e-06	6.92664863536855e-07
9.899749373433583	2.4955694278862226e-05	-3.0178587011436703e-06	6.270624783797966e-07
10.025062656641603	2.2042367293100095e-05	-2.6973142422025194e-06	5.679539714339417e-07
10.150375939849624	1.9470230511478274e-05	-2.411439521797075e-06	5.146563111690188e-07
10.275689223057643	1.719929544929231e-05	-2.1563860839356773e-06	4.665426361340426e-07
10.401002506265664	1.519428522654228e-05	-1.92874283215907e-06	4.2303061196828623e-07
10.526315789473683	1.3424071029538944e-05	-1.725485523921535e-06	3.8358304778073397e-07
10.651629072681704	1.1861167065768994e-05	-1.5439259286675898e-06	3.477185820356542e-07
10.776942355889723	1.0481282181988691e-05	-1.3816648342288013e-06	3.1502392850739834e-07
10.902255639097744	9.262927879782917e-06	-1.2365542006936438e-06	2.8515855566015905e-07
11.027568922305765	8.187083771314653e-06	-1.1066721374135179e-06	2.5784842463319953e-07
11.152882205513784	7.236919295604715e-06	-9.903093423563003e-07	2.3287204816141704e-07
11.278195488721805	6.397563595349312e-06	-8.859603058311419e-07	2.1004470054336703e-07
11.403508771929824	5.655907803745276e-06	-7.923114920186594e-07	1.8920512010652285e-07
11.528822055137844	5.0004225246620956e-06	-7.082227092421426e-07	1.702063250668145e-07
11.654135338345863	4.4209804920854915e-06	-6.327031627305622e-07	1.529102783300726e-07
11.779448621553884	3.908684832163385e-06	-5.648863421530325e-07	1.371854572478308e-07
11.904761904761903	3.455709506983891e-06	-5.040073832167527e-07	1.2290642629666065e-07
12.030075187969924	3.055158112525217e-06	-4.4938465856406155e-07	1.0995474367380608e-07
12.155388471177945	2.70094331208996e-06	-4.004057574734309e-07	9.82206506724021e-08
12.280701754385964	2.387685596824058e-06	-3.565172410955109e-07	8.760490922893293e-08
12.406015037593985	2.1106283519035485e-06	-3.172174008302903e-07	7.801997307347558e-08
12.531328320802004	1.8655660396572486e-06	-2.820513248940627e-07	6.938966495957663e-08
12.656641604010025	1.6487827947011671e-06	-2.5060762388364563e-07	6.164695656622175e-08
12.781954887218044	1.4569992056332323e-06	-2.225160818082264e-07	5.473029180939234e-08
12.907268170426065	1.287325289649575e-06	-1.97445359252994e-07	4.857969385506104e-08
13.032581453634084	1.1372177478398728e-06	-1.750998945157683e-07	4.3134051096981514e-08
13.157894736842104	1.0044398322043149e-06	-1.5521553840140266e-07	3.833034228680292e-08
13.283208020050125	8.870228722455495e-07	-1.3755418811766027e-07	3.4104618352467864e-08
13.408521303258144	7.832296912418679e-07	-1.2189837433871784e-07	3.0393937236663835e-08
13.533834586466165	6.915212753984524e-07	-1.0804692999117963e-07	2.7138386471041178e-08
13.659147869674184	6.105284051587727e-07	-9.581240917042519e-08	2.4282634177963355e-08
13.784461152882205	5.390292138701895e-07	-8.502018593895124e-08	2.1776814059398874e-08
13.909774436090224	4.7593229294179603e-07	-7.550862926737013e-08	1.9576793113620438e-08
14.035087719298245	4.2026388599858714e-07	-6.712963574245287e-08	1.764396842822073e-08
14.160401002506266	3.711574305822376e-07	-5.974899602834643e-08	1.5944744499581176e-08
14.285714285714285	3.2784410695961604e-07	-5.324635057991552e-08	1.4449815024504069e-08
14.411027568922306	2.896436977052505e-07	-4.751470292850705e-08	1.3133351531608157e-08
14.536340852130325	2.559555839873494e-07	-4.2459566145552446e-08	1.1972199878724533e-08
14.661654135338345	2.2624997976152686e-07	-3.799784777146389e-08	1.0945198072679887e-08
14.786967418546364	2.000595818921386e-07	-3.405657374987144e-08	1.0032732237290692e-08
14.912280701754385	1.7697179353315657e-07	-3.0571544826485765e-08	9.216613351990735e-09
15.037593984962406	1.566216392102977e-07	-2.7486023326190372e-08	8.480272580048708e-09
15.162907268170425	1.3868546959657992e-07	-2.4749559970976795e-08	7.80916124837022e-09
15.288220551378446	1.228755505743248e-07	-2.2317070685399268e-08	7.191160112132922e-09
15.413533834586465	1.0893561785098097e-07	-2.014823930768508e-08	6.616804078477151e-09
15.538847117794486	9.663742111075453e-08	-1.8207245432986763e-08	6.079216102149116e-09
15.664160401002505	8.577816568883361e-08	-1.6462719603833707e-08	5.5737653956549895e-09
15.789473684210526	7.617861352870962e-08	-1.4887758588070055e-08	5.097554872440887e-09
15.914786967418545	6.768149843535317e-08	-1.3459833018946321e-08	4.648868286465563e-09
16.040100250626566	6.01499130087465e-08	-1.2160489366661362e-08	4.226679780090931e-09
16.165413533834585	5.3465450151759036e-08	-1.0974846713619494e-08	3.8302795427130475e-09
16.290726817042607	4.7526070677195755e-08	-9.890964670011572e-09	3.459026098331423e-09
16.416040100250626	4.2243827439869575e-08	-8.899185208392087e-09	3.1122098017282515e-09
16.541353383458645	3.754264365232677e-08	-7.991534435816237e-09	2.789002310939749e-09
16.666666666666664	3.3356317987618304e-08	-7.161233775987031e-09	2.4884668109993705e-09
16.791979949874687	2.9626853997193228e-08	-6.402335013297008e-09	2.209607381724978e-09
16.917293233082706	2.6303133379269537e-08	-5.709470470928934e-09	1.951439140207025e-09
17.042606516290725	2.3339898976623512e-08	-5.077698853040054e-09	1.7130621173244165e-09
17.167919799498748	2.0696988890176888e-08	-4.502424886053465e-09	1.4937218096517593e-09
17.293233082706767	1.833875971071335e-08	-3.97937216639452e-09	1.2928400785612548e-09
17.418546365914786	1.6233643693146553e-08	-3.5045902692222355e-09	1.1100041950352905e-09
17.543859649122805	1.435379355618125e-08	-3.074477810523925e-09	9.449109292051847e-10
17.669172932330827	1.2674775605848173e-08	-2.6858031925287887e-09	7.97275421528537e-10
17.794486215538846	1.1175276975277803e-08	-2.335705942563991e-09	6.667266412748861e-10
17.919799498746865	9.836798406953751e-09	-2.0216660109220875e-09	5.527167692610134e-10
18.045112781954884	8.643313437553891e-09	-1.7414371758288423e-09	4.544675210661665e-10
18.170426065162907	7.580889917498357e-09	-1.4929523857745499e-09	3.709639949968293e-10
18.295739348370926	6.637288831617299e-09	-1.2742194122158113e-09	3.009919661527651e-10
18.421052631578945	5.801572669188048e-09	-1.083229832408165e-09	2.432038915744052e-10
18.546365914786968	5.0637636641459315e-09	-9.179006637024703e-10	1.9619533098109143e-10
18.671679197994987	4.414586353462848e-09	-7.760576288605628e-10	1.585761838629878e-10
18.796992481203006	3.845310695061289e-09	-6.554569125383271e-10	1.2902702731297636e-10
18.922305764411025	3.347689083464436e-09	-5.53833359601886e-10	1.0633685507372196e-10
19.047619047619047	2.9139622954465073e-09	-4.689598284283296e-10	8.94228998601912e-11
19.172932330827066	2.5369015316330078e-09	-3.9870425289332567e-10	7.733557046179015e-11
19.298245614035086	2.209856462382465e-09	-3.41075538739125e-10	6.925228460956283e-11
19.423558897243108	1.9267885081296345e-09	-2.9425432190630985e-10	6.446381465783725e-11
19.548872180451127	1.6822794407671195e-09	-2.5660838253502933e-10	6.235627555010776e-11
19.674185463659146	1.4715141941044167e-09	-2.2669471983089916e-10	6.239143615526154e-11
19.799498746867165	1.2902421409246867e-09	-2.0325120615652204e-10	6.408775629071876e-11
19.924812030075188	1.1347233376311578e-09	-1.851808550428036e-10	6.700438214308181e-11
20.050125313283207	1.0016664160441403e-09	-1.7153151980224e-10	7.073008284591006e-11
20.175438596491226	8.881640064601813e-10	-1.614735865931051e-10	7.487855268547551e-11
20.30075187969925	7.916305683642726e-10	-1.542780510358893e-10	7.909049629618088e-11
20.426065162907268	7.097466373969218e-10	-1.492972212276443e-10	8.304153406148079e-11
20.551378446115287	6.404127751585144e-10	-1.459500133903136e-10	8.645355535117303e-11
20.676691729323306	5.817157155141681e-10	-1.4371321745699224e-10	8.910621564975634e-11
20.80200501253133	5.319080565472825e-10	-1.4211911873037527e-10	9.084524180335335e-11
20.927318295739347	4.894011886050844e-10	-1.4075857587865428e-10	9.158515665528943e-11
21.052631578947366	4.527690949220453e-10	-1.3928740422058293e-10	9.130561708119026e-11
21.17794486215539	4.2075867090580007e-10	-1.3743313574656842e-10	9.004218340155539e-11
21.303258145363408	3.9230095031373407e-10	-1.349992542426045e-10	8.787346477202041e-11
21.428571428571427	3.665176722017911e-10	-1.3186485876872704e-10	8.490696803948645e-11
21.553884711779446	3.427191095850369e-10	-1.279790718006379e-10	8.126569999477933e-11
21.67919799498747	3.2039157348923175e-10	-1.233508778089252e-10	7.707691667690905e-11
21.804511278195488	2.9917567029154393e-10	-1.1803602030518505e-10	7.246368197022807e-11
21.929824561403507	2.7883838807217106e-10	-1.1212291184204186e-10	6.753929890338401e-11
22.05513784461153	2.5924294331328176e-10	-1.0571929576521596e-10	6.240429318582803e-11
22.18045112781955	2.403200489658584e-10	-9.894086798571461e-11	5.7145447207454144e-11
22.305764411027567	2.220432486375982e-10	-9.190246485092772e-11	5.183634536258738e-11
22.431077694235587	2.0440969205513833e-10	-8.471191794930903e-11	4.653893233362212e-11
22.55639097744361	1.8742659710238517e-10	-7.746633919959043e-11	4.1305653201784625e-11
22.681704260651628	1.711028554317853e-10	-7.02504252954567e-11	3.618180739177048e-11
22.807017543859647	1.5544481945470646e-10	-6.313631638196253e-11	3.120779714799174e-11
22.932330827067666	1.4045518120460127e-10	-5.618455859968104e-11	2.6420991052121937e-11
23.05764411027569	1.2613390667710552e-10	-4.9445762366892895e-11	2.1856969637257748e-11
23.182957393483708	1.1248032392755773e-10	-4.296259289034626e-11	1.7549991518838953e-11
23.308270676691727	9.94956139109002e-11	-3.6771767893304486e-11	1.3532625990966142e-11
23.43358395989975	8.718509017739321e-11	-3.0905774861411126e-11	9.834637439548671e-12
23.55889724310777	7.555977655537012e-11	-2.5394069402781358e-11	6.481353978709517e-12
23.684210526315788	6.463691831169395e-11	-2.026359186917273e-11	3.4918680867669155e-12
23.809523809523807	5.4439214268674176e-11	-1.5538548116325803e-11	8.774610158660333e-13
23.93483709273183	4.499274818953324e-11	-1.1239534395662503e-11	-1.359405685330806e-12
24.06015037593985	3.632381967740196e-11	-7.382221011082143e-12	-3.2253187933668834e-12
24.185463659147867	2.845509412373797e-11	-3.975908716912313e-12	-4.735322658338426e-12
24.31077694235589	2.1401654820202633e-11	-1.0223030450730164e-12	-5.911633235435604e-12
24.43609022556391	1.516759484302792e-11	1.4851992020383632e-12	-6.78189211717247e-12
24.561403508771928	9.743702738736123e-12	3.5615367022358182e-12	-7.377235239396834e-12
24.686716791979947	5.106587563092314e-12	5.229300642396521e-12	-7.730425670355825e-12
24.81203007518797	1.21931049887059e-12	6.5174580573237974e-12	-7.87423351193037e-12
24.93734335839599	-1.966681072901562e-12	7.459689207252541e-12	-7.840165912226684e-12
25.062656641604008	-4.50871675312581e-12	8.092577363734936e-12	-7.657577998463971e-12
25.18796992481203	-6.469646297393783e-12	8.453866229619657e-12	-7.353142672257663e-12
25.31328320802005	-7.914618602238382e-12	8.580943438569252e-12	-6.950626030665237e-12
25.43859649122807	-8.908247795963691e-12	8.509640782442226e-12	-6.470902221282208e-12
25.563909774436087	-9.512379468328035e-12	8.273380463221292e-12	-5.932140976556074e-12
25.68922305764411	-9.784536736161342e-12	7.902651094310616e-12	-5.350107175780865e-12
25.81453634085213	-9.777021595242486e-12	7.424769403336513e-12	-4.738520212936825e-12
25.939849624060148	-9.536580419002701e-12	6.863870941781737e-12	-4.109429127983343e-12
26.065162907268167	-9.104510539734731e-12	6.241070955983047e-12	-3.473566440099024e-12
26.19047619047619	-8.517078656412379e-12	5.5747403094265716e-12	-2.8406497149536825e-12
26.31578947368421	-7.806131211636166e-12	4.880847436342594e-12	-2.219606198740425e-12
26.441102756892228	-6.999793412063353e-12	4.173323648019657e-12	-1.6187036796110744e-12
26.56641604010025	-6.1231716543755425e-12	3.4644149554725023e-12	-1.0455810201616221e-12
26.69172932330827	-5.19899109917672e-12	2.764989219625551e-12	-5.071844939641872e-13
26.81704260651629	-4.248115671214509e-12	2.0847738268001974e-12	-9.629778842863468e-15
26.942355889724308	-3.289912976196469e-12	1.43250725528768e-12	4.419783748672203e-13
27.06766917293233	-2.3424431114545956e-12	8.159984292516552e-13	8.437292588596357e-13
27.19298245614035	-1.4224692066999138e-12	2.42100271818274e-13	1.1930521360972379e-12
27.31829573934837	-5.45308525316447e-13	-2.8338319325327004e-13	1.4887924101547472e-12
27.44360902255639	2.754359270194677e-13	-7.55825997229379e-13	1.7311991421375999e-12
27.56892230576441	1.02820568531263e-12	-1.1719094198496604e-12	1.9218216087966156e-12
27.69423558897243	1.7038114008211258e-12	-1.5297157031758778e-12	2.0633280199254424e-12
27.819548872180448	2.2956850688428374e-12	-1.8287584106063298e-12	2.159270422758311e-12
27.94486215538847	2.8000061060649182e-12	-2.0699343828814297e-12	2.2138245543439836e-12
28.07017543859649	3.2156699760971183e-12	-2.2553970567258675e-12	2.231532196793305e-12
28.19548872180451	3.5440952965261814e-12	-2.3883641714509498e-12	2.217068083926139e-12
28.32080200501253	3.788891199399974e-12	-2.472881873671951e-12	2.175045808883207e-12
28.44611528822055	3.955425792196591e-12	-2.513570760159849e-12	2.1098695029680443e-12
28.57142857142857	4.050345829696147e-12	-2.5153778865541474e-12	2.02563166321789e-12
28.69674185463659	4.081096988185732e-12	-2.4833537267738763e-12	1.926053020343024e-12
28.82205513784461	4.055485639836046e-12	-2.4224663913780095e-12	1.8144577750025357e-12
28.94736842105263	3.98131019397616e-12	-2.3374587732066116e-12	1.693776538408284e-12
29.07268170426065	3.8660763472568045e-12	-2.232748791756582e-12	1.5665694031649957e-12
29.19799498746867	3.716798560029214e-12	-2.112369039790045e-12	1.4350622723999183e-12
29.32330827067669	3.539881160441308e-12	-1.979939891142654e-12	1.3011905249918865e-12
29.44862155388471	3.34106699624294e-12	-1.838669209568561e-12	1.1666450597005812e-12
29.57393483709273	3.1254390870214497e-12	-1.6913717975717052e-12	1.0329166330496797e-12
29.69924812030075	2.8974604932816988e-12	-1.5405022535428782e-12	9.013351754371415e-13
29.82456140350877	2.661038774122564e-12	-1.3881956649852534e-12	7.731014933218264e-13
29.94987468671679	2.419603246360493e-12	-1.2363113654410675e-12	6.493095278638706e-13
30.075187969924812	2.1761852941440217e-12	-1.0864757374475934e-12	5.309582184852167e-13
30.20050125313283	1.933493939694439e-12	-9.401207506178458e-13	4.189530443381392e-13
30.32581453634085	1.6939806862709762e-12	-7.985156331760854e-13	3.1409844528075064e-13
30.45112781954887	1.4598893221619875e-12	-6.627898569009437e-13	2.1708343261280884e-13
30.576441102756892	1.2332880274229628e-12	-5.339465234314646e-13	1.2846360239440449e-13
30.70175438596491	1.0160828462805437e-12	-4.1286627986090673e-13	4.864326114331039e-14
30.82706766917293	8.100134091299914e-13	-3.0030299919672433e-13	-2.213868186719797e-14
30.95238095238095	6.166336400233554e-13	-1.9687350150299828e-13	-8.381604434038152e-14
31.07769423558897	4.3728189010217824e-13	-1.0304438431931601e-13	-1.3649403655435208e-13
31.20300751879699	2.7304623635947624e-13	-1.9119401344783273e-14	-1.80438759756185e-13
31.32832080200501	1.247313079941583e-13	5.4769333472392285e-14	-2.160583938672717e-13
31.453634085213032	-7.167243769005753e-15	1.1866373111252422e-13	-2.4387800972916253e-13
31.57894736842105	-1.2247566710885632e-13	1.7277421097133094e-13	-2.645105733215812e-13
31.70426065162907	-2.2133934904049762e-13	2.1746606591028543e-13	-2.786268521922247e-13
31.82957393483709	-3.0420359627807424e-13	2.532386908283226e-13	-2.8692665663939604e-13
31.954887218045112	-3.7177945445166133e-13	2.806995631620205e-13	-2.9011328962340327e-13
32.08020050125313	-4.2499790782319787e-13	3.00535352720077e-13	-2.8887239978169185e-13
32.205513784461154	-4.649569388429363e-13	3.134825942219862e-13	-2.838557695307371e-13
32.33082706766917	-4.928662580963378e-13	3.203000557208184e-13	-2.756700183916429e-13
32.45614035087719	-5.099941209216754e-13	3.2174440979268675e-13	-2.6486980428828155e-13
32.581453634085214	-5.176197339882567e-13	3.185502016562011e-13	-2.5195486573748695e-13
32.70676691729323	-5.169935817114809e-13	3.1141452513169395e-13	-2.373701423156916e-13
32.83208020050125	-5.093068090718577e-13	3.009863387095163e-13	-2.2150820425917113e-13
32.95739348370927	-4.956697615022702e-13	2.878600128759254e-13	-2.0471327819946286e-13
33.08270676691729	-4.770990016453537e-13	2.725724955157369e-13	-1.87286244129604e-13
33.20802005012531	-4.5451162206357943e-13	2.556033929103469e-13	-1.6949007655218567e-13
33.33333333333333	-4.28725425416048e-13	2.37377258748693e-13	-1.5155529703221538e-13
33.45864661654135	-4.0046349385163264e-13	2.1826743169278972e-13	-1.336850903817219e-13
33.583959899749374	-3.7036175401361276e-13	1.9860083758274556e-13	-1.1605981251718117e-13
33.70927318295739	-3.3897830552302796e-13	1.786632569516106e-13	-9.884068835117907e-14
33.83458646616541	-3.0680347462974323e-13	1.5870464135093633e-13	-8.217256801778539e-14
33.959899749373434	-2.742697516398348e-13	1.3894413876721384e-13	-6.6185683680165e-14
34.08521303258145	-2.4176095547485923e-13	1.1957455964572623e-13	-5.0996428910281293e-14
34.21052631578947	-2.0962013693635108e-13	1.0076608408907855e-13	-3.67072659796514e-14
34.335839598997495	-1.78155886685299e-13	8.266908182843012e-14	-2.3405946785341487e-14
34.46115288220551	-1.4764686052002833e-13	6.541599258722073e-14	-1.1164300451598072e-14
34.58646616541353	-1.183444786899721e-13	4.912229565786687e-14	-3.68834449857594e-17
34.71177944862155	-9.047389966510278e-14	3.3886680225006606e-14	9.940203344880575e-15
34.83709273182957	-6.423350846320373e-14	1.9790604642671397e-14	1.8750056346989142e-14
34.962406015037594	-3.979328584346072e-14	6.897493291241401e-15	2.6395062251539084e-14
35.08771929824561	-1.7292523324802454e-14	-4.7481466967053645e-15	3.289622754086781e-14
35.21303258145363	3.1625954441130835e-15	-1.5121407413112063e-14	3.829173401508502e-14
35.338345864661655	2.1501026577548414e-14	-2.421721710821361e-14	4.263480747673379e-14
35.46365914786967	3.7688051911096145e-14	-3.2049958196919165e-14	4.59910631934376e-14
35.58897243107769	5.172527712341425e-14	-3.865238336048462e-14	4.843553734302767e-14
35.714285714285715	6.364925790021171e-14	-4.4073843479867204e-14	5.0049625744782226e-14
35.83959899749373	7.352874461060352e-14	-4.837792789152019e-14	5.0918133616240476e-14
35.96491228070175	8.146070063860661e-14	-5.163968157090278e-14	5.1126601126956704e-14
36.09022556390977	8.756538038403313e-14	-5.394259824910623e-14	5.075901921237379e-14
36.21553884711779	9.198083395151413e-14	-5.537559246714903e-14	4.9895997928777695e-14
36.340852130325814	9.4857231077197e-14	-5.603013194527873e-14	4.8613402824958606e-14
36.46616541353383	9.635137154533336e-14	-5.599767256857108e-14	4.698143774801168e-14
36.59147869674185	9.662168552892787e-14	-5.536749096075281e-14	4.506412681364905e-14
36.716791979949875	9.582394106346485e-14	-5.422496224483678e-14	4.2919133463338336e-14
36.84210526315789	9.410778329555507e-14	-5.2650289163842365e-14	4.059784879766179e-14
36.96741854636591	9.161414435691126e-14	-5.071765663607792e-14	3.814568235023817e-14
37.092731829573935	8.847349236717596e-14	-4.849476406360421e-14	3.5602493780973413e-14
37.21804511278195	8.480483720619024e-14	-4.604267557294501e-14	3.300311159999909e-14
37.34335839598997	8.071537949272847e-14	-4.341592409117867e-14	3.0377893469250703e-14
37.468671679197996	7.630067519454803e-14	-4.0662806604025986e-14	2.7753290881872332e-14
37.59398496240601	7.164518763249272e-14	-3.7825813030425177e-14	2.5152388575513468e-14
37.719298245614034	6.682310716145048e-14	-3.49421381486608e-14	2.259539574897732e-14
37.84461152882205	6.189933273816225e-14	-3.204423365101749e-14	2.0100072131454352e-14
37.96992481203007	5.693052592537593e-14	-2.916036488259752e-14	1.7682077446826716e-14
38.095238095238095	5.1966164546180603e-14	-2.6315143737220135e-14	1.535523809773681e-14
38.22055137844611	4.704953895706317e-14	-2.3530015453953904e-14	1.313173017165134e-14
38.34586466165413	4.221864821783226e-14	-2.0823682803152644e-14	1.1022183202912903e-14
38.471177944862156	3.7506966263303266e-14	-1.8212456591617468e-14	9.035714374277272e-15
38.59649122807017	3.294405977730812e-14	-1.571052677165475e-14	7.179907671793218e-15
38.721804511278194	2.8556050179585603e-14	-1.3330153837051434e-14	5.4607564275967596e-15
38.847117794486216	2.4365922232116866e-14	-1.1081785602294093e-14	3.882590149915038e-15
38.97243107769423	2.0393691325121156e-14	-8.974109672506306e-15	2.4480070790777757e-15
39.097744360902254	1.66564503149847e-14	-7.014056527003083e-15	1.1578322681725827e-15
39.22305764411028	1.3168324384285919e-14	-5.2067716528382794e-15	1.1117230611673496e-17
39.34837092731829	9.940368105952361e-15	-3.555577065339968e-15	-9.948082602222318e-16
39.473684210526315	6.980441991372869e-15	-2.06194245666032e-15	-1.8642280772542437e-15
39.59899749373433	4.293105689754158e-15	-7.254839858268105e-16	-2.602877755732679e-15
39.72431077694235	1.8795614092521984e-15	4.559954460268502e-16	-3.217736793320244e-15
39.849624060150376	-2.6232576187600377e-16	1.4864161892030052e-15	-3.716787701377628e-15
39.97493734335839	-2.1379134475410703e-15	2.3712801280278885e-15	-4.108756683013425e-15
40.100250626566414	-3.7555672651884866e-15	3.117481347537112e-15	-4.4028512707450625e-15
40.225563909774436	-5.126350627122786e-15	3.7330783695425315e-15	-4.608509000721301e-15
40.35087719298245	-6.263633663807587e-15	4.227040670216424e-15	-4.735168681546354e-15
40.476190476190474	-7.182643232428967e-15	4.60898387869771e-15	-4.792072577901901e-15
40.6015037593985	-7.899980238786264e-15	4.8889079442638014e-15	-4.788104399493614e-15
40.72681704260651	-8.433131503827983e-15	5.076950949728461e-15	-4.731664793454148e-15
40.852130325814535	-8.800001471699785e-15	5.1831686049269085e-15	-4.630583372747972e-15
40.97744360902255	-9.018484871158037e-15	5.21734629193983e-15	-4.492064319210255e-15
41.10275689223057	-9.106095881959849e-15	5.188847324475173e-15	-4.32266129908569e-15
41.228070175438596	-9.07966330953353e-15	5.10649819124191e-15	-4.128276754317264e-15
41.35338345864661	-8.955095493644294e-15	4.9785092063346184e-15	-3.914180466295065e-15
41.478696741854634	-8.747213716817857e-15	4.812427287355938e-15	-3.685042493709641e-15
41.60401002506266	-8.46964904567576e-15	4.615116517441559e-15	-3.4449760311457875e-15
41.72932330827067	-8.134794926733326e-15	4.392761641959625e-15	-3.1975863085139204e-15
41.854636591478695	-7.753806394864255e-15	4.150889587857885e-15	-2.946022268172179e-15
41.97994987468672	-7.336636258391756e-15	3.894404346522358e-15	-2.6930283587378586e-15
42.10526315789473	-6.892098870613442e-15	3.627631011908613e-15	-2.4409943386532096e-15
42.230576441102755	-6.427952849537737e-15	3.3543653173371067e-15	-2.1920014748337904e-15
42.35588972431078	-5.9509951570181515e-15	3.077925594393836e-15	-1.9478639527853445e-15
42.48120300751879	-5.4671601282034e-15	2.8012046382229064e-15	-1.7101646939975143e-15
42.606516290726816	-4.981618231941403e-15	2.526719479096367e-15	-1.480285117784995e-15
42.73182957393483	-4.498870466393941e-15	2.25665752142123e-15	-1.25942870127271e-15
42.857142857142854	-4.0228353127236225e-15	1.9929179211436937e-15	-1.0486384921622471e-15
42.98245614035088	-3.5569260724010456e-15	1.7371474406258658e-15	-8.488090169557202e-16
43.10776942355889	-3.1041172079441253e-15	1.4907703586364396e-15	-6.606932971527292e-16
43.233082706766915	-2.6669990096013053e-15	1.2550123326303526e-15	-4.849059245401491e-16
43.35839598997494	-2.2478205400196125e-15	1.0309184166536975e-15	-3.2192333517693687e-16
43.48370927318295	-1.8485213789427553e-15	8.193657297135269e-16	-1.7208253887514725e-16
43.609022556390975	-1.4707532050489905e-15	6.210715372728832e-16	-3.557958813876474e-17
43.734335839599	-1.1158927055983078e-15	4.3659773681109985e-16	8.75310037635795e-17
43.859649122807014	-7.850476793608749e-16	2.663529069980152e-16	1.9733486166031124e-16
43.984962406015036	-4.790584694530567e-16	1.1059316860541764e-16	2.940535940956702e-16
44.11027568922306	-1.9849700297001114e-16	-3.057690199634989e-17	3.780374410475629e-16
44.235588972431074	5.633429915647814e-17	-1.57202175718084e-16	4.497546307815819e-16
44.3609022556391	2.854016573367427e-16	-2.6947276565506183e-16	5.097776914003389e-16
44.48621553884711	4.889353673861143e-16	-3.6771707433575523e-16	5.587672513454227e-16
44.611528822055135	6.674202609338355e-16	-4.523917860369844e-16	5.974540738609001e-16
44.73684210526316	8.215804850399906e-16	-5.240688397772745e-16	6.26620187575728e-16
44.86215538847117	9.523584944716038e-16	-5.834197337484901e-16	6.470799970044801e-16
44.987468671679196	1.060888723995467e-15	-6.311977663238402e-16	6.596621934216947e-16
45.11278195488722	1.1484668974977565e-15	-6.68218989567131e-16	6.651931578143231e-16
45.238095238095234	1.2165162907657975e-15	-6.953427285341529e-16	6.64482377736039e-16
45.363408521303256	1.2665524692948297e-15	-7.1345250689424715e-16	6.583102135046959e-16
45.48872180451128	1.3001480667770802e-15	-7.234381307093506e-16	6.47418167794974e-16
45.614035087719294	1.3188990691040287e-15	-7.261795389098222e-16	6.325016524534432e-16
45.73934837092732	1.3243938530885509e-15	-7.225328552167869e-16	6.142051173216415e-16
45.86466165413533	1.3181859377436296e-15	-7.133188949578062e-16	5.931193121780444e-16
45.989974937343355	1.3017710798211116e-15	-6.993142103620649e-16	5.697803940144067e-16
46.11528822055138	1.2765690215278756e-15	-6.81244612865945e-16	5.446705638158752e-16
46.24060150375939	1.2439099061339607e-15	-6.59780998155354e-16	5.182199139851201e-16
46.365914786967416	1.2050251360141926e-15	-6.355372212849763e-16	4.908091830395722e-16
46.49122807017544	1.161042267153906e-15	-6.09069723326617e-16	4.627731419724972e-16
46.616541353383454	1.112983415460842e-15	-5.808785930182357e-16	4.34404371296147e-16
46.741854636591476	1.0617665881891729e-15	-5.514097508589038e-16	4.0595722499584995e-16
46.8671679197995	1.008209339239918e-15	-5.210579627975273e-16	3.7765181432908864e-16
46.992481203007515	9.53034169076562e-16	-4.901704203401018e-16	3.496778786162547e-16
47.11779448621554	8.96875137396977e-16	-4.590506587301746e-16	3.2219844083709144e-16
47.24310776942356	8.402852195248979e-16	-4.279626211322903e-16	2.9535317263773825e-16
47.368421052631575	7.837440074783956e-16	-3.9713471188416074e-16	2.6926141644679e-16
47.4937343358396	7.276654276047507e-16	-3.6676371430073056e-16	2.4402483228473257e-16
47.61904761904761	6.724052142815772e-16	-3.370184774561475e-16	2.1972965415446007e-16
47.744360902255636	6.182679409416748e-16	-3.0804330170329715e-16	1.9644855623470488e-16
47.86967418546366	5.655134644460111e-16	-2.799609746984606e-16	1.7424214294676105e-16
47.994987468671674	5.143626864839461e-16	-2.5287542889815716e-16	1.531600895981687e-16
48.1203007518797	4.650025767588706e-16	-2.2687400847565197e-16	1.3324197173543708e-16
48.24561403508772	4.175904380890198e-16	-2.0202934889338957e-16	1.145178313079189e-16
48.370927318295735	3.7225742414868417e-16	-1.7840088632576949e-16	9.700853578210226e-17
48.49624060150376	3.2911134717549663e-16	-1.5603602688177628e-16	8.072599184079652e-17
48.62155388471178	2.88238836061615e-16	-1.3497101699304307e-16	6.567327763463342e-17
48.746867167919795	2.4970692494450746e-16	-1.152315660284202e-16	5.184475623401293e-17
48.87218045112782	2.1356416845741578e-16	-9.683327960778001e-17	3.9226227735649787e-17
48.99749373433583	1.79841391624515e-16	-7.978196657533603e-17	2.779516855704547e-17
49.122807017543856	1.4855218925497557e-16	-6.40738835749859e-17	1.75210943696996e-17
49.24812030075188	1.1969329087945823e-16	-4.969597826830905e-17	8.366068832362913e-18
49.373433583959894	9.324490227341661e-17	-3.6626185397078264e-17	2.8536503369854964e-19
49.49874686716792	6.917112332450441e-17	-2.4833819470143245e-17	-6.771728284279393e-18
49.62406015037594	4.742052487210035e-17	-1.4280094619382988e-17	-1.2860976752997341e-17
49.749373433583955	2.7926945225747524e-17	-4.9187872446846676e-18	-1.8042177962878982e-17
49.87468671679198	1.061054195962708e-17	3.302958202207044e-18	-2.2378084649553987e-17
50.0	-4.620891709625634e-18	1.0443694172922114e-17	-2.5933314433273686e-17


==> anc/resummed_multipoles_t0_0.5_t_10_nMax_30.dat <==
0.0	0.49040863992348316	-0.0	0.0
0.12531328320802004	0.43211644031917656	-0.0004311350044248021	3.1631791479505844e-07
0.2506265664160401	0.38079290178044456	-0.0011764682388241195	3.5960157902888398e-06
0.37593984962406013	0.335588357166022	-0.0018288818388819468	1.2908016768432375e-05
0.5012531328320802	0.2957679940771376	-0.002282253005555583	2.8874828729070968e-05
0.6265664160401002	0.2606818499806936	-0.0025490196408925934	4.9828239990850826e-05
0.7518796992481203	0.22976804479517973	-0.002679084178626118	7.297202519514551e-05
0.8771929824561403	0.20252767438459635	-0.002718320044238851	9.546062792517922e-05
1.0025062656641603	0.17852495002185942	-0.0027004437127088254	0.00011506484611485893
1.1278195488721803	0.157374826357594	-0.002647898329567609	0.00013042783864320302
1.2531328320802004	0.1387365229381541	-0.002573654358658597	0.0001410227193932919
1.3784461152882206	0.12231107503694616	-0.002483720866979108	0.0001469324914178762
1.5037593984962405	0.1078354345261955	-0.0023817199580895543	0.00014872029551319058
1.6290726817042605	0.09507669758600522	-0.0022706156687831765	0.00014753561516113887
1.7543859649122806	0.08383026575291003	-0.002152503317197691	0.0001442851808376751
1.8796992481203008	0.07391672244431749	-0.0020293869697032077	0.00013958056481546167
2.0050125313283207	0.06517780017374614	-0.0019033979026870757	0.00013401913488933262
2.1303258145363406	0.05747390123436349	-0.001776909135394569	0.00012808550780783035
2.2556390977443606	0.05068205383418837	-0.0016521502892307722	0.0001221232795710631
2.380952380952381	0.04469425208259312	-0.0015307310976547521	0.00011634689832840528
2.506265664160401	0.03941539546030724	-0.0014139094024228013	0.00011082217349490638
2.631578947368421	0.034761373845378814	-0.0013026724244971117	0.00010547139039699622
2.756892230576441	0.030658004480414638	-0.0011976902012486139	0.00010022975039003993
2.882205513784461	0.027039983848832556	-0.0010993186577242606	9.509674931234707e-05
3.007518796992481	0.02384981757855891	-0.0010076123803115374	9.006606451013244e-05
3.132832080200501	0.021036849716335845	-0.0009223793852746949	8.511599815333375e-05
3.258145363408521	0.018556374960188138	-0.000843340010810937	8.022535998489093e-05
3.3834586466165413	0.01636891443750095	-0.0007702144966008964	7.538220808410827e-05
3.508771929824561	0.014439707818732545	-0.0007026905985697677	7.058977515322283e-05
3.634085213032581	0.012738200385678251	-0.0006404194262007833	6.587563098582685e-05
3.7593984962406015	0.011237485728242957	-0.0005830424344885645	6.129095451250208e-05
3.8847117794486214	0.00991383453000274	-0.0005302140848270821	5.6883630929329416e-05
4.010025062656641	0.008746313435317647	-0.00048161745933937263	5.267786695584997e-05
4.135338345864661	0.007716460284237164	-0.00043697520702759855	4.868389613235865e-05
4.260651629072681	0.006808004600125139	-0.00039604496977226143	4.4910228940379826e-05
4.385964912280701	0.006006623611159145	-0.0003585945667583629	4.1365477397600836e-05
4.511278195488721	0.005299708842860346	-0.00032438628330824326	3.8056292044420707e-05
4.636591478696742	0.004676136652285388	-0.00029318547708464984	3.498553417583937e-05
4.761904761904762	0.004126076295067358	-0.00026477133953211354	3.215068895599254e-05
4.887218045112782	0.0036408453443084396	-0.00023893825888482572	2.954201692328146e-05
5.012531328320802	0.0032127864046348196	-0.0002154928176650828	2.714211291461895e-05
5.137844611528822	0.0028351510195686706	-0.00019425066277088115	2.4929878490134168e-05
5.263157894736842	0.002501992154028362	-0.00017503385869519652	2.288692707157611e-05
5.3884711779448615	0.002208067229607211	-0.00015766890441220452	2.099996523567618e-05
5.513784461152882	0.0019487512483691528	-0.0001419871900700123	1.9258490723909737e-05
5.639097744360902	0.0017199599883536718	-0.00012782936568783208	1.7652277407346893e-05
5.764411027568922	0.0015180854802450431	-0.00011505045257959934	1.6170647533573015e-05
5.889724310776942	0.0013399444129568454	-0.00010352069086172511	1.4802816392979459e-05
6.015037593984962	0.0011827337759635847	-9.312260780137425e-05	1.3538471213433207e-05
6.140350877192982	0.0010439872922269266	-8.374819772587796e-05	1.2368332143974192e-05
6.265664160401002	0.0009215330326129385	-7.529778393231413e-05	1.1284707071674666e-05
6.390977443609022	0.0008134557733194967	-6.76798982626128e-05	1.028191850219214e-05
6.516290726817042	0.0007180652535612705	-6.0811397759482006e-05	9.356179061120083e-06
6.641604010025063	0.0006338693753522208	-5.461753924240963e-05	8.504615288355407e-06
6.7669172932330826	0.0005595512025252286	-4.903194308688824e-05	7.723978650359956e-06
6.8922305764411025	0.0004939490381669646	-4.3996249830627645e-05	7.0100566474709435e-06
7.017543859649122	0.00043603901453908927	-3.945913076434265e-05	6.358016324502307e-06
7.142857142857142	0.0003849194386163659	-3.537464064943575e-05	5.763045794524263e-06
7.268170426065162	0.00033979607985762785	-3.1700609407976764e-05	5.220750964781296e-06
7.393483709273182	0.0002999682528519629	-2.839786947996404e-05	4.727239191668743e-06
7.518796992481203	0.0002648164935211237	-2.543030514797052e-05	4.279033146732352e-06
7.644110275689223	0.00023379256664484853	-2.27650997839646e-05	3.872930497346832e-06
7.769423558897243	0.00020641152851742347	-2.0372742402248026e-05	3.5058538012186584e-06
7.894736842105263	0.0001822449821546481	-1.8226767495969676e-05	3.1747052714809936e-06
8.020050125313283	0.0001609149239596708	-1.6303368482328752e-05	2.8762592281532382e-06
8.145363408521304	0.0001420880234203346	-1.4580993777391519e-05	2.6071591222288555e-06
8.270676691729323	0.00012547036883548405	-1.3039972068542345e-05	2.3640698277727404e-06
8.395989974937343	0.00011080271018174348	-1.1662191195389192e-05	2.143931156761519e-06
8.521303258145362	9.78561928894851e-05	-1.0430870774962276e-05	1.9441558450826075e-06
8.646616541353383	8.642857814191183e-05	-9.330481015487753e-06	1.7626544232731635e-06
8.771929824561402	7.634098141944822e-05	-8.34681485817322e-06	1.5977152330634333e-06
8.897243107769423	6.743516947809522e-05	-7.467119816928906e-06	1.447851467643322e-06
9.022556390977442	5.957137155803875e-05	-6.680141466565535e-06	1.3116951551919885e-06
9.147869674185463	5.262642289075395e-05	-5.976005426697115e-06	1.1879522283005184e-06
9.273182957393484	4.64920182763967e-05	-5.345993277478718e-06	1.0753987083333552e-06
9.398496240601503	4.1072975808493446e-05	-4.782317616448002e-06	9.728962644489065e-07
9.523809523809524	3.628556580879104e-05	-4.2779590566641205e-06	8.794145593280468e-07
9.649122807017543	3.205600701521828e-05	-3.82656948149867e-06	7.940543816457568e-07
9.774436090225564	2.8319181948235596e-05	-3.422419043929943e-06	7.160660375907739e-07
9.899749373433583	2.5017562203444316e-05	-3.0603649293028068e-06	6.448539294814893e-07
10.025062656641603	2.210030690732013e-05	-2.7358285954618818e-06	5.799568339481846e-07
10.150375939849624	1.952249754928044e-05	-2.4447737715749762e-06	5.210012301222011e-07
10.275689223057643	1.7244480650861644e-05	-2.183677765134699e-06	4.676415312868806e-07
10.401002506265664	1.52312946303729e-05	-1.9494869063784673e-06	4.195127323686024e-07
10.526315789473683	1.3452156751756212e-05	-1.739549400121631e-06	3.7621416544770797e-07
10.651629072681704	1.187998543417486e-05	-1.5515296306223714e-06	3.3732283598435617e-07
10.776942355889723	1.0490940987579277e-05	-1.3833222995424406e-06	3.024199258008759e-07
10.902255639097744	9.263987080067977e-06	-1.2329896582993131e-06	2.711141246117689e-07
11.027568922305765	8.180495166337207e-06	-1.0987334091059758e-06	2.430542773352224e-07
11.152882205513784	7.223917073116948e-06	-9.788941039869272e-07	2.1793170655741776e-07
11.278195488721805	6.379532977781666e-06	-8.719607173076507e-07	1.9547577218981811e-07
11.403508771929824	5.634259356878741e-06	-7.765760520525122e-07	1.754460802111097e-07
11.528822055137844	4.97649182239552e-06	-6.915324821706024e-07	1.576235575127967e-07
11.654135338345863	4.395963066972326e-06	-6.157593128900579e-07	1.4180174497593179e-07
11.779448621553884	3.883606856310751e-06	-5.483054455189889e-07	1.2777950967938685e-07
11.904761904761903	3.4314268919264695e-06	-4.883206273664e-07	1.1535667631794984e-07
12.030075187969924	3.0323724735865995e-06	-4.350374246931842e-07	1.043341337372371e-07
12.155388471177945	2.6802230140681747e-06	-3.87755311261375e-07	9.451901226176357e-08
12.280701754385964	2.369482777912864e-06	-3.458281220332921e-07	8.573344541475566e-08
12.406015037593985	2.0952869223245753e-06	-3.0865618640874644e-07	7.78233774294441e-08
12.531328320802004	1.8533201538770993e-06	-2.7568404453004685e-07	7.066358872555303e-08
12.656641604010025	1.6397494462406244e-06	-2.464032742558057e-07	6.415711481045338e-08
12.781954887218044	1.4511713541309827e-06	-2.2035795798596443e-07	5.8230073612223026e-08
12.907268170426065	1.284572112814404e-06	-1.9714899856324388e-07	5.282459389483232e-08
13.032581453634084	1.1372958957042682e-06	-1.7643410210198555e-07	4.7892378124499005e-08
13.157894736842104	1.007015316269441e-06	-1.5792260429181764e-07	4.3390225054455155e-08
13.283208020050125	8.916997838497991e-07	-1.4136679712412543e-07	3.9277660396892e-08
13.408521303258144	7.895807633520975e-07	-1.265524794030444e-07	3.551619466274382e-08
13.533834586466165	6.991160305802003e-07	-1.132909235616851e-07	3.206959781477536e-08
13.659147869674184	6.189560513877194e-07	-1.0141320952302425e-07	2.890469677027619e-08
13.784461152882205	5.479148020271426e-07	-9.076683145763682e-08	2.5992354036587898e-08
13.909774436090224	4.849458627273735e-07	-8.121398470043677e-08	2.3308373724105867e-08
14.035087719298245	4.2912344080301704e-07	-7.263088048988848e-08	2.0834094768170123e-08
14.160401002506266	3.796274296207875e-07	-6.490757159945197e-08	1.8556421056403146e-08
14.285714285714285	3.357315354214718e-07	-5.794791997012117e-08	1.6467087529423232e-08
14.411027568922306	2.9679363509359725e-07	-5.166942231107072e-08	1.456113771793485e-08
14.536340852130325	2.6224766935422285e-07	-4.6002639636254065e-08	1.2834874575117547e-08
14.661654135338345	2.315964529907753e-07	-4.0890011319516125e-08	1.128380776513139e-08
14.786967418546364	2.044048246246529e-07	-3.628394581803052e-08	9.90117659026958e-09
14.912280701754385	1.8029265343564532e-07	-3.214430028909705e-08	8.677406880986173e-09
15.037593984962406	1.58927459336171e-07	-2.8435629727953603e-08	7.600483709536132e-09
15.162907268170425	1.400167898603461e-07	-2.5124757824108573e-08	6.656911411036621e-09
15.288220551378446	1.233008947348904e-07	-2.21791635939181e-08	5.832832234859581e-09
15.413533834586465	1.0854642709485739e-07	-1.9566391708581002e-08	5.11496904117606e-09
15.538847117794486	9.554173950509213e-08	-1.7254336591253887e-08	4.4912321431062675e-09
15.664160401002505	8.40939097266118e-08	-1.5212012924240154e-08	3.950980729407812e-09
15.789473684210526	7.402717275424818e-08	-1.3410395350016446e-08	3.485011604312156e-09
15.914786967418545	6.518218110061066e-08	-1.182303793308041e-08	3.085369850571808e-09
16.040100250626566	5.7415527511846506e-08	-1.0426357882774664e-08	2.745064670735676e-09
16.165413533834585	5.059914981172653e-08	-9.199602243171764e-09	2.457753363975824e-09
16.290726817042607	4.461945745850463e-08	-8.124582748918336e-09	2.217440753552345e-09
16.416040100250626	3.937618169069765e-08	-7.1852764991347856e-09	2.0182339546100843e-09
16.541353383458645	3.4781032431122726e-08	-6.367375274126957e-09	1.8541895255236945e-09
16.666666666666664	3.0756265186791725e-08	-5.657845788798486e-09	1.7192839763416612e-09
16.791979949874687	2.7233251097934525e-08	-5.0445478101476256e-09	1.6075213670513378e-09
16.917293233082706	2.4151126840718614e-08	-4.515948288387266e-09	1.5131607912296536e-09
17.042606516290725	2.1455589342631043e-08	-4.060962638170268e-09	1.4310095662153203e-09
17.167919799498748	1.9097892873577086e-08	-3.66894170051906e-09	1.3567017266445213e-09
17.293233082706767	1.70340951228165e-08	-3.3297994191141182e-09	1.2868823410070735e-09
17.418546365914786	1.5224574586692784e-08	-3.0342435374853777e-09	1.2192496621788854e-09
17.543859649122805	1.363379974967014e-08	-2.774040486496264e-09	1.1524550562717664e-09
17.669172932330827	1.2230278958581608e-08	-2.5422319007036242e-09	1.0859022497710617e-09
17.794486215538846	1.0986578476349992e-08	-2.3332345746921627e-09	1.0195062618847821e-09
17.919799498746865	9.879287013416654e-09	-2.142794658234085e-09	9.534667581492449e-10
18.045112781954884	8.888837061737383e-09	-1.9678132711436226e-09	8.88090365710782e-10
18.170426065162907	7.999154088431746e-09	-1.8060942930500581e-09	8.236741506932764e-10
18.295739348370926	7.197166849347241e-09	-1.6560749062520134e-09	7.604460443900198e-10
18.421052631578945	6.472250853840672e-09	-1.5165880434697325e-09	6.985496969204887e-10
18.546365914786968	5.815683217494398e-09	-1.3866840728240661e-09	6.380593418478113e-10
18.671679197994987	5.220168219996602e-09	-1.2655178900927583e-09	5.790118571801937e-10
18.796992481203006	4.67946390472692e-09	-1.1522932899381465e-09	5.214458500651653e-10
18.922305764411025	4.18811396299092e-09	-1.0462500117541598e-09	4.654398565954444e-10
19.047619047619047	3.7412722086959745e-09	-9.46678095435692e-10	4.1114320562520637e-10
19.172932330827066	3.334599418409503e-09	-8.529463070146077e-10	3.587940440988077e-10
19.298245614035086	2.964211326407106e-09	-7.645342124770656e-10	3.0872017657626633e-10
19.423558897243108	2.6266587682133174e-09	-6.81059845465143e-10	2.6132049596716673e-10
19.548872180451127	2.3189239108489602e-09	-6.022966153161057e-10	2.1702823120488289e-10
19.674185463659146	2.038419037649358e-09	-5.281745483034208e-10	1.7626154885465605e-10
19.799498746867165	1.782976447906948e-09	-4.587628293433477e-10	1.3937087313476456e-10
19.924812030075188	1.5508204040255466e-09	-3.9423345897001326e-10	1.0659392635021453e-10
20.050125313283207	1.3405156312921999e-09	-3.3480965563659e-10	7.80278499157206e-11
20.175438596491226	1.1508921305881406e-09	-2.8070661686122604e-10	5.3623181875106603e-11
20.30075187969925	9.809524811985312e-10	-2.320749833402817e-10	3.319867892261101e-11
20.426065162907268	8.297737211315062e-10	-1.889574542915529e-10	1.6471188243089392e-11
20.551378446115287	6.964190616653861e-10	-1.5126601359860828e-10	3.09249872528191e-12
20.676691729323306	5.798734987238244e-10	-1.187820423275954e-10	-7.314479940303318e-12
20.80200501253133	4.790119042630598e-10	-9.117611476080726e-11	-1.5125635513364077e-11
20.927318295739347	3.9260037465621576e-10	-6.804041809280892e-11	-2.069430796669518e-11
21.052631578947366	3.1932435737586336e-10	-4.892549623061967e-11	-2.4338947357362222e-11
21.17794486215539	2.5783270174900445e-10	-3.337418125281893e-11	-2.6338525182652974e-11
21.303258145363408	2.0678607709367688e-10	-2.0948116704603168e-11	-2.6933780348378707e-11
21.428571428571427	1.6490043284062675e-10	-1.1245032570723338e-11	-2.6332313264625533e-11
21.553884711779446	1.309798177795932e-10	-3.907100654424791e-12	-2.47157871041932e-11
21.67919799498747	1.0393648281962631e-10	1.3780156872611891e-12	-2.224783002246724e-11
21.804511278195488	8.279889167796266e-11	4.881314644704508e-12	-1.9081529815602137e-11
21.929824561403507	6.670981541002963e-11	6.83975232948983e-12	-1.536563561658115e-11
22.05513784461153	5.491727141361711e-11	7.464923660302563e-12	-1.1248756863254784e-11
22.18045112781955	4.67610331530804e-11	6.951728708399645e-12	-6.881040531829268e-12
22.305764411027567	4.1657112522874573e-11	5.485942308408518e-12	-2.4130789450018107e-12
22.431077694235587	3.908222569310459e-11	3.2498596995499502e-12	2.007815361737063e-12
22.55639097744361	3.855989605390413e-11	4.2541990791534653e-13	6.2433659000522525e-12
22.681704260651628	3.964952377975402e-11	-2.805529950081401e-12	1.0171075657559605e-11
22.807017543859647	4.1939397334233087e-11	-6.2638254669622765e-12	1.3690642200799369e-11
22.932330827067666	4.5044160519130614e-11	-9.778004068706792e-12	1.6728753070944784e-11
23.05764411027569	4.8606640317761904e-11	-1.3190881893682961e-11	1.924132152620744e-11
23.182957393483708	5.2303228780965417e-11	-1.6366469867147438e-11	2.1212807900272067e-11
23.308270676691727	5.5851335125230067e-11	-1.9195888356186916e-11	2.265290593091639e-11
23.43358395989975	5.901698007757453e-11	-2.160112320317631e-11	2.3591363257254726e-11
23.55889724310777	6.162056809129208e-11	-2.35359319419611e-11	2.407193213395504e-11
23.684210526315788	6.35393030064836e-11	-2.4983827501851718e-11	2.4146401694091364e-11
23.809523809523807	6.470550338246355e-11	-2.5953651732049762e-11	2.3869426909116512e-11
23.93483709273183	6.510098787722452e-11	-2.6473640762910774e-11	2.3294556610328605e-11
24.06015037593985	6.474847008030046e-11	-2.6585003451608322e-11	2.2471572307009946e-11
24.185463659147867	6.370133657275647e-11	-2.6335908565737484e-11	2.144503748932134e-11
24.31077694235589	6.203323202181024e-11	-2.5776499706876074e-11	2.025383732309234e-11
24.43609022556391	5.982861958474275e-11	-2.4955239388363933e-11	1.8931446355780463e-11
24.561403508771928	5.7175069559213237e-11	-2.3916610030882272e-11	1.7506670668076286e-11
24.686716791979947	5.4157597821835086e-11	-2.2700012294510513e-11	1.600464514761613e-11
24.81203007518797	5.0855025535961703e-11	-2.133960434715647e-11	1.444790746801241e-11
24.93734335839599	4.7338102803413456e-11	-1.9864800421550545e-11	1.2857407581504414e-11
25.062656641604008	4.366902627490907e-11	-1.8301166576683273e-11	1.125334206868474e-11
25.18796992481203	3.9901955052675175e-11	-1.6671491871123287e-11	9.655728745500495e-12
25.31328320802005	3.608415571988943e-11	-1.4996857599852134e-11	8.084663479967135e-12
25.43859649122807	3.2257456994578263e-11	-1.3297567503944159e-11	6.560233335421787e-12
25.563909774436087	2.8459748748332152e-11	-1.1593836354940398e-11	5.102100554620154e-12
25.68922305764411	2.4726310929824276e-11	-9.906165855795206e-12	3.728818502485419e-12
25.81453634085213	2.109080551954091e-11	-8.25536994745026e-12	2.4569860714674947e-12
25.939849624060148	1.7585814059884204e-11	-6.6622500128387e-12	1.3003799534464768e-12
26.065162907268167	1.4242860470864536e-11	-5.146964514625783e-12	2.6921341699325793e-13
26.19047619047619	1.1091926613192185e-11	-3.728182991648841e-12	-6.303502820497898e-13
26.31578947368421	8.160543035155411e-12	-2.4221523922046967e-12	-1.3963493084212924e-12
26.441102756892228	5.472608928003067e-12	-1.2418238593116986e-12	-2.0308220498623605e-12
26.56641604010025	3.0471477815772434e-12	-1.9618197763615217e-13	-2.5392981250294918e-12
26.69172932330827	8.972230063073089e-13	7.101157546583959e-13	-2.9300725316812005e-12
26.81704260651629	-9.707878415379725e-13	1.476737305447429e-12	-3.2133751156679157e-12
26.942355889724308	-2.557427494650181e-12	2.1073243834984125e-12	-3.400543589737603e-12
27.06766917293233	-3.869860128619316e-12	2.6088590074584288e-12	-3.503285703925528e-12
27.19298245614035	-4.921090261301309e-12	2.9908530570105844e-12	-3.5330845082156947e-12
27.31829573934837	-5.728823513101554e-12	3.2644763939760493e-12	-3.500768969786265e-12
27.44360902255639	-6.314132486438174e-12	3.4417270502765627e-12	-3.416246580987944e-12
27.56892230576441	-6.7000935163864245e-12	3.5347196753449193e-12	-3.28837758081773e-12
27.69423558897243	-6.910533180684822e-12	3.555135418462284e-12	-3.124961764091704e-12
27.819548872180448	-6.968979968529458e-12	3.513845732971067e-12	-2.932806714193841e-12
27.94486215538847	-6.897869443229989e-12	3.420699124937196e-12	-2.7178483161091058e-12
28.07017543859649	-6.7180103386844864e-12	3.2844452439980416e-12	-2.485298480020508e-12
28.19548872180451	-6.448289380364411e-12	3.1127641213072934e-12	-2.2397996211234855e-12
28.32080200501253	-6.105575120045489e-12	2.9123677341620285e-12	-1.985569748764158e-12
28.44611528822055	-5.704773885015854e-12	2.68914409082767e-12	-1.7265257349078238e-12
28.57142857142857	-5.258991041556723e-12	2.448318713991461e-12	-1.4663755796748255e-12
28.69674185463659	-4.779755115446603e-12	2.1946134155451734e-12	-1.2086736108650145e-12
28.82205513784461	-4.27726850185838e-12	1.9323869002593634e-12	-9.568359167054495e-13
28.94736842105263	-3.760655017767888e-12	1.6657458343481994e-12	-7.141171401637053e-13
29.07268170426065	-3.238180721963568e-12	1.3986187327895746e-12	-4.835539901429219e-13
29.19799498746867	-2.7174302091276224e-12	1.1347886711410386e-12	-2.6788502109978786e-13
29.32330827067669	-2.2054263061052675e-12	8.778846891671396e-13	-6.945966567962579e-14
29.44862155388471	-1.708687176434271e-12	6.31335900549649e-13	1.0984866531648133e-13
29.57393483709273	-1.233221500562028e-12	3.982965272298609e-13	2.687110284230887e-13
29.69924812030075	-7.84469467752768e-13	1.8155379894395836e-13	4.0638141443611264e-13
29.82456140350877	-3.672041203308977e-13	-1.6566837351320003e-14	5.226985669206211e-13
29.94987468671679	1.4586945216518396e-14	-1.942841709192767e-13	6.180503338817203e-13
30.075187969924812	3.578165913978242e-13	-3.504180526356668e-13	6.933053298510977e-13
30.20050125313283	6.603874619344284e-13	-4.844112343013997e-13	7.497208998530287e-13
30.32581453634085	9.212374044474518e-13	-5.963123039285928e-13	7.888385330129298e-13
30.45112781954887	1.1403299955822669e-12	-6.867216508180011e-13	8.123778800001173e-13
30.576441102756892	1.3185879594411008e-12	-7.567074733827284e-13	8.221388012420216e-13
30.70175438596491	1.4577758220148414e-12	-8.077022229462049e-13	8.199181168044205e-13
30.82706766917293	1.560344796874717e-12	-8.41391128405942e-13	8.074446859048254e-13
30.95238095238095	1.6292565966305623e-12	-8.596036864070855e-13	7.863337022260779e-13
31.07769423558897	1.6678033752241324e-12	-8.642167641332626e-13	7.580589963334959e-13
31.20300751879699	1.6794388342898727e-12	-8.57074972782264e-13	7.239407976852287e-13
31.32832080200501	1.6676316366283905e-12	-8.399309209776165e-13	6.851457609622382e-13
31.453634085213032	1.6357477355271693e-12	-8.144053546333078e-13	6.426959452815007e-13
31.57894736842105	1.5869639525331766e-12	-7.819652982359392e-13	5.974836652149582e-13
31.70426065162907	1.5242116988212004e-12	-7.439171810826169e-13	5.502895444650803e-13
31.82957393483709	1.4501473769565224e-12	-7.014114612449325e-13	5.018015741595139e-13
31.954887218045112	1.3671446916254089e-12	-6.554552778744096e-13	4.5263343315387914e-13
32.08020050125313	1.2773036474643725e-12	-6.069299858231151e-13	4.033407345505828e-13
32.205513784461154	1.1824711641605406e-12	-5.56610899956919e-13	3.5443421929657867e-13
32.33082706766917	1.0842687482182258e-12	-5.051870893673381e-13	3.0638924178049804e-13
32.45614035087719	9.84123332935242e-13	-4.5327954987198017e-13	2.59651208223333e-13
32.581453634085214	8.832981045171932e-13	-4.014565218013656e-13	2.1463695616832083e-13
32.70676691729323	7.829208064421978e-13	-3.5024511173396224e-13	1.717324082009862e-13
32.83208020050125	6.84007638767465e-13	-3.001387390137719e-13	1.3128718062128584e-13
32.95739348370927	5.874814579558695e-13	-2.5160028056956627e-13	9.360714279947275e-14
33.08270676691729	4.941835623681648e-13	-2.0506114265486077e-13	5.894615560572008e-14
33.20802005012531	4.048789397997205e-13	-1.609168416692773e-13	2.7498316423336727e-14
33.33333333333333	3.202554572984472e-13	-1.1952000507553238e-13	-6.080321254350731e-16
33.45864661654135	2.409180621996707e-13	-8.117196798291466e-14	-2.5313518317183946e-14
33.583959899749374	1.6737958031767922e-13	-4.611429422025325e-14	-4.662756035760356e-14
33.70927318295739	1.0005006764263978e-13	-1.4521552167027153e-14	-6.46246347629562e-14
33.83458646616541	3.922682204826689e-14	1.3503493824728213e-14	-7.943730519274674e-14
33.959899749373434	-1.491295697672897e-14	3.7931442855315704e-14	-9.124670411515353e-14
34.08521303258145	-6.231526224752972e-14	5.880417224813946e-14	-1.0027140092932063e-13
34.21052631578947	-1.0304713667212932e-13	7.622918873802003e-14	-1.0675566919958943e-13
34.335839598997495	-1.3728903267160658e-13	9.03709318214699e-14	-1.1095809536462628e-13
34.46115288220551	-1.6532213271474117e-13	1.0143986902230738e-13	-1.1314129061345986e-13
34.58646616541353	-1.875116871161897e-13	1.0968039479269918e-13	-1.1356322757100061e-13
34.71177944862155	-2.0428781132537526e-13	1.1535855754361198e-13	-1.1247047333044265e-13
34.83709273182957	-2.1612532525358252e-13	1.187505167432422e-13	-1.1009336818703011e-13
34.962406015037594	-2.2352412809361434e-13	1.2013241829792855e-13	-1.0664302761284978e-13
35.08771929824561	-2.2699133902431938e-13	1.197721223721528e-13	-1.0230993109617039e-13
35.21303258145363	-2.270260719378149e-13	1.179229689167229e-13	-9.726380166472564e-14
35.338345864661655	-2.2410732510917566e-13	1.1481955506632626e-13	-9.165446374848226e-14
35.46365914786967	-2.1868511367806777e-13	1.1067534250144043e-13	-8.561338157294319e-14
35.58897243107769	-2.1117469099838605e-13	1.0568181538540729e-13	-7.925561315920105e-14
35.714285714285715	-2.0195350931851687e-13	1.0000886432468852e-13	-7.268195623814527e-14
35.83959899749373	-1.913604583481628e-13	9.380606737065183e-14	-6.598110497120324e-14
35.96491228070175	-1.7969687844924185e-13	8.720456231146857e-14	-5.923167624434644e-14
36.09022556390977	-1.672288550115255e-13	8.031924348943985e-14	-5.2503999825094905e-14
36.21553884711779	-1.5419034350593908e-13	7.325106181613947e-14	-4.5861597939244315e-14
36.340852130325814	-1.4078673508327379e-13	6.608925227391122e-14	-3.936230793891966e-14
36.46616541353383	-1.2719853893269352e-13	5.891335553119044e-14	-3.305902811831237e-14
36.59147869674185	-1.1358492279292695e-13	5.1794938139422866e-14	-2.7000092519356865e-14
36.716791979949875	-1.0008691361248083e-13	4.479894940982401e-14	-2.122930611740354e-14
36.84210526315789	-8.683011573399601e-14	3.7984683549970973e-14	-1.578569638962549e-14
36.96741854636591	-7.392685513591183e-14	3.14063441328516e-14	-1.07030591668718e-14
37.092731829573935	-6.147770677201603e-14	2.5113235176787687e-14	-6.009393278115229e-15
37.21804511278195	-4.957240908105656e-14	1.9149628892936766e-14	-1.72632702997435e-15
37.34335839598997	-3.8290215333744014e-14	1.3554383369834897e-14	2.1313621991980456e-15
37.468671679197996	-2.7699774138865745e-14	8.360402100034789e-15	5.556046921421473e-15
37.59398496240601	-1.7858668118427096e-14	3.594038840485226e-15	8.547301910144966e-15
37.719298245614034	-8.812766444787709e-15	-7.254464545500244e-16	1.1111675379615811e-14
37.84461152882205	-5.955594934109587e-16	-4.586283364233938e-15	1.3262177961415181e-14
37.96992481203007	6.772360718841758e-15	-7.984360196828907e-15	1.501752020015345e-14
38.095238095238095	1.3283533197726671e-14	-1.0923116177911338e-14	1.6401154735399422e-14
38.22055137844611	1.8943471123728118e-14	-1.341313899601617e-14	1.7440195433667244e-14
38.34586466165413	2.3770062442785203e-14	-1.5471483470348574e-14	1.816429130433021e-14
38.471177944862156	2.779252854988169e-14	-1.7120756436015858e-14	1.8604528792540645e-14
38.59649122807017	3.1049991943269225e-14	-1.838803443544959e-14	1.879242417610501e-14
38.721804511278194	3.358974371834205e-14	-1.930369226209086e-14	1.8759051279762645e-14
38.847117794486216	3.5465326951342625e-14	-1.9900221485641902e-14	1.8534331620733262e-14
38.97243107769423	3.673456069952203e-14	-2.0211110153470562e-14	1.8146496997586818e-14
39.097744360902254	3.7457622681748233e-14	-2.0269840446154206e-14	1.762172021753863e-14
39.22305764411028	3.769529007528853e-14	-2.0109043206664714e-14	1.6983899041061636e-14
39.34837092731829	3.750741184003589e-14	-1.9759829866065323e-14	1.6254571663450248e-14
39.473684210526315	3.6951657271917963e-14	-1.9251305658432096e-14	1.5452938760479016e-14
39.59899749373433	3.608255810677806e-14	-1.8610254632922514e-14	1.4595966599591477e-14
39.72431077694235	3.495083827436465e-14	-1.786097747653671e-14	1.369854715584954e-14
39.849624060150376	3.36030078551235e-14	-1.7025257514186543e-14	1.2773693815312733e-14
39.97493734335839	3.208118627093971e-14	-1.6122427941729148e-14	1.1832754472832184e-14
40.100250626566414	3.042311373670737e-14	-1.516951361887859e-14	1.08856271801836e-14
40.225563909774436	2.866230849549002e-14	-1.4181422793608958e-14	9.940966684767136e-15
40.35087719298245	2.6828329144099864e-14	-1.3171167213978563e-14	9.006373072778755e-15
40.476190476190474	2.4947105254341855e-14	-1.2150092620046107e-14	8.088556256564798e-15
40.6015037593985	2.304130451644666e-14	-1.1128105181303494e-14	7.19347225822613e-15
40.72681704260651	2.1130710031073577e-14	-1.011388279976352e-14	6.326429210624258e-15
40.852130325814535	1.9232586664246724e-14	-9.115063215912532e-15	5.492162797344575e-15
40.97744360902255	1.736202028816064e-14	-8.138403512825273e-15	4.694882537842041e-15
41.10275689223057	1.5532218165258657e-14	-7.189907951856936e-15	3.93829190591281e-15
41.228070175438596	1.3754762713815277e-14	-6.274923155786288e-15	3.2255867127391588e-15
41.35338345864661	1.2039814499737415e-14	-5.398201541846439e-15	2.5594374071610124e-15
41.478696741854634	1.039626361867133e-14	-4.563935630215322e-15	1.9419618302163476e-15
41.60401002506266	8.831831719066191e-15	-3.775767404574948e-15	1.3746953857157002e-15
41.72932330827067	7.353129763676937e-15	-3.03677822694019e-15	8.585654554186966e-16
41.854636591478695	5.965679154324562e-15	-2.3494658191528875e-15	3.9387615379046462e-16
41.97994987468672	4.673905906883314e-15	-1.7157154104517186e-15	-1.9691780590481008e-17
42.10526315789473	3.4811189751228164e-15	-1.1367722157644635e-15	-3.830629005086564e-16
42.230576441102755	2.389484400065067e-15	-6.132218931528613e-16	-6.977297047650471e-16
42.35588972431078	1.4000065747747008e-15	-1.4498453586027001e-16	-9.656969641403955e-16
42.48120300751879	5.125265300098116e-16	2.686738322888743e-16	-1.1894104235497373e-15
42.606516290726816	-2.742551407316293e-16	6.291102111103181e-16	-1.371673933779421e-15
42.73182957393483	-9.62726060039877e-16	9.382540235860247e-16	-1.515559866719075e-15
42.857142857142854	-1.556279195659501e-15	1.198538884891746e-15	-1.6243178856020885e-15
42.98245614035088	-2.0592012426904923e-15	1.4128202632002727e-15	-1.7012868266124162e-15
43.10776942355889	-2.4765369955128112e-15	1.5842836611471338e-15	-1.7498137158116506e-15
43.233082706766915	-2.8139365558129886e-15	1.7163484801324309e-15	-1.7731829475940094e-15
43.35839598997494	-3.0774934297156003e-15	1.8125726936623468e-15	-1.7745575457173258e-15
43.48370927318295	-3.273581832343991e-15	1.8765629303975766e-15	-1.7569333542276197e-15
43.609022556390975	-3.408700935541461e-15	1.911893684708985e-15	-1.7231060670165468e-15
43.734335839599	-3.489332555882679e-15	1.9220382882069707e-15	-1.675650263795042e-15
43.859649122807014	-3.5218171301464558e-15	1.9103131416302263e-15	-1.6169091004091276e-15
43.984962406015036	-3.5122510148330822e-15	1.8798356489786044e-15	-1.548992994863878e-15
44.11027568922306	-3.4664063938627526e-15	1.8334954036673764e-15	-1.473785528266257e-15
44.235588972431074	-3.3896735471903124e-15	1.7739374980576139e-15	-1.3929548022331528e-15
44.3609022556391	-3.2870240209045146e-15	1.703556374924817e-15	-1.307968618579438e-15
44.48621553884711	-3.1629923836834615e-15	1.6244983963900356e-15	-1.22011203403273e-15
44.611528822055135	-3.02167374354448e-15	1.5386712389390754e-15	-1.1305060598215352e-15
44.73684210526316	-2.866733987652885e-15	1.4477582905368265e-15	-1.0401264989240143e-15
44.86215538847117	-2.7014297338770828e-15	1.3532363849636378e-15	-9.498221263300411e-16
44.987468671679196	-2.528635178436814e-15	1.2563954213123793e-15	-8.603316107071138e-16
45.11278195488722	-2.350873326720345e-15	1.158358652374861e-15	-7.722987458180333e-16
45.238095238095234	-2.1703494517547055e-15	1.0601026619900576e-15	-6.862857073075792e-16
45.363408521303256	-1.988984997189814e-15	9.624762738182482e-16	-6.027841778326827e-16
45.48872180451128	-1.8084505020043973e-15	8.662178346636805e-16	-5.222242947041178e-16
45.614035087719294	-1.6301964567017436e-15	7.719704917736509e-16	-4.449814727917176e-16
45.73934837092732	-1.45548129871305e-15	6.802952363764356e-16	-3.713812438924545e-16
45.86466165413533	-1.2853960176029596e-15	5.916816179093173e-16	-3.0170233287273804e-16
45.989974937343355	-1.1208850718350432e-15	5.065561483578668e-16	-2.3617825959318644e-16
46.11528822055138	-9.627635231992635e-16	4.2528851682399987e-16	-1.7499781109715577e-16
46.24060150375939	-8.117304770801484e-16	3.481958225734311e-16	-1.1830476681055507e-16
46.365914786967416	-6.683790793284445e-16	2.7554511044049007e-16	-6.619727627749596e-17
46.49122807017544	-5.332034637397561e-16	2.075545539678447e-16	-1.8727280731995326e-17
46.616541353383454	-4.066031653245112e-16	1.4439367606330566e-16	2.4099665081683424e-17
46.741854636591476	-2.8888560850864746e-16	8.61830206486023e-17	6.232387495081717e-17
46.8671679197995	-1.8026733956211103e-16	3.29936884076747e-17	9.603010325233255e-17
46.992481203007515	-8.087469245123009e-17	-1.5152876742463643e-17	1.253450897306223e-16
47.11779448621554	9.255447644375334e-18	-5.828451631024243e-17	1.5043406162831109e-16
47.24310776942356	9.017418980886072e-17	-9.647714244894058e-17	1.7149627512991628e-16
47.368421052631575	1.6201801179004977e-16	-1.298525141228109e-16	1.8875976142688022e-16
47.4937343358396	2.2500463029129696e-16	-1.5857494083836432e-16	2.024755046851217e-16
47.61904761904761	2.794272019243926e-16	-1.8284695258059218e-16	2.1291131537101181e-16
47.744360902255636	3.2564686223949067e-16	-2.029040668256819e-16	2.2034567174869174e-16
47.86967418546366	3.6408377110615713e-16	-2.1900885763945352e-16	2.250617871140734e-16
47.994987468671674	3.952069668026878e-16	-2.314445820321228e-16	2.2734212523891286e-16
48.1203007518797	4.1952342723879843e-16	-2.4050864217153403e-16	2.2746353787104877e-16
48.24561403508772	4.3756678869851096e-16	-2.4650615928435045e-16	2.2569314274880717e-16
48.370927318295735	4.498861798650688e-16	-2.4974390951038823e-16	2.2228500471953477e-16
48.49624060150376	4.570355963178565e-16	-2.5052482911842994e-16	2.1747763129715014e-16
48.62155388471178	4.595641766893961e-16	-2.4914324291358774e-16	2.1149225088707493e-16
48.746867167919795	4.580076569532086e-16	-2.4588091199761427e-16	2.0453180886377353e-16
48.87218045112782	4.528811850554485e-16	-2.410039411375416e-16	1.967805941751816e-16
48.99749373433583	4.446735844495951e-16	-2.3476053637142664e-16	1.884043965131256e-16
49.122807017543856	4.338430701198276e-16	-2.273795630645441e-16	1.7955108992519652e-16
49.24812030075188	4.208143498710586e-16	-2.1906982479714438e-16	1.7035154125896968e-16
49.373433583959894	4.059769898803151e-16	-2.1001996425454455e-16	1.6092074914527682e-16
49.49874686716792	3.896848872935086e-16	-2.003988777454851e-16	1.513591295939971e-16
49.62406015037594	3.722566727881563e-16	-1.9035653351321175e-16	1.417538762088029e-16
49.749373433583955	3.5397686011646654e-16	-1.8002508875714248e-16	1.32180335367745e-16
49.87468671679198	3.35097564716033e-16	-1.6952020936978812e-16	1.227033486383268e-16
50.0	3.158406264341758e-16	-1.5894250810828714e-16	1.1337852567630488e-16


==> anc/resummed_multipoles_t0_0.5_t_10_nMax_31.dat <==
0.0	0.4903362527632051	-0.0	0.0
0.12531328320802004	0.4321209494707672	-0.00043950351361467135	3.3200898580012775e-07
0.2506265664160401	0.3808051760284133	-0.0011916009650755558	3.755596627413037e-06
0.37593984962406013	0.33559319140631133	-0.0018422291331401624	1.3412296485769773e-05
0.5012531328320802	0.2957615803195337	-0.0022888836060694713	2.9847793351437886e-05
0.6265664160401002	0.26067542006609346	-0.0025503844285709285	5.123786188293571e-05
0.7518796992481203	0.22976367824787675	-0.0026775129846282196	7.464162484275368e-05
0.8771929824561403	0.20252982515295595	-0.002714869502923252	9.713159773473355e-05
1.0025062656641603	0.178530353482182	-0.002697481062458991	0.000116469825266114
1.1278195488721803	0.1573803083553369	-0.0026464495776846	0.0001313542137104317
1.2531328320802004	0.13874120805796328	-0.0025728471533516873	0.00014139248795922763
1.3784461152882206	0.12231361923087028	-0.0024833733836349594	0.00014701599350611688
1.5037593984962405	0.10783444069154408	-0.0023822279837529088	0.00014909233368864608
1.6290726817042605	0.09507366143814716	-0.0022714772534995144	0.0001480342296173626
1.7543859649122806	0.08382678584141352	-0.0021531970901655637	0.00014461389145406435
1.8796992481203008	0.07391342796658257	-0.0020297862809194084	0.00013976620202526985
2.0050125313283207	0.06517513446746126	-0.0019038330370780708	0.00013416999464926801
2.1303258145363406	0.05747252256072021	-0.0017774968743986235	0.00012827091921756084
2.2556390977443606	0.050682478869804266	-0.001652582207864723	0.00012231078147301066
2.380952380952381	0.04469608880789532	-0.001530903163304767	0.00011638032897773025
2.506265664160401	0.03941784877644449	-0.0014139339125724321	0.00011058069607869245
2.631578947368421	0.03476392746209717	-0.0013026736850689036	0.00010504967859162942
2.756892230576441	0.030660382976713047	-0.0011976887003665086	9.978412892744188e-05
2.882205513784461	0.027041962065467447	-0.0010992097915105492	9.469599798357737e-05
3.007518796992481	0.02385112457724975	-0.0010073015058773595	8.971376241461911e-05
3.132832080200501	0.021037246258402316	-0.0009219358187269732	8.480119308691942e-05
3.258145363408521	0.01855586636265404	-0.0008429062709627988	7.995414872322932e-05
3.3834586466165413	0.016367772669701745	-0.0007698633500580185	7.519286724787362e-05
3.508771929824561	0.014438256303899066	-0.000702420860887137	7.053978264309158e-05
3.634085213032581	0.012736671847122603	-0.0006402074676031105	6.599247229628376e-05
3.7593984962406015	0.011236027751068876	-0.0005828818935598791	6.153914844916577e-05
3.8847117794486214	0.009912559811979646	-0.0005301320563246796	5.719571791541466e-05
4.010025062656641	0.008745334404660212	-0.00048165801281031454	5.3000344704499523e-05
4.135338345864661	0.0077158864148131915	-0.00043715443100453055	4.898989876592316e-05
4.260651629072681	0.006807897526332425	-0.00039632575866210666	4.518966070002847e-05
4.385964912280701	0.006006951770772944	-0.00035891377002513235	4.1612533236249204e-05
4.511278195488721	0.00530035992092555	-0.0003246946339890516	3.826097849660061e-05
4.636591478696742	0.004676974995116955	-0.0002934602134759321	3.513074676718436e-05
4.761904761904762	0.0041269880500948335	-0.0002650070479016411	3.221703200820519e-05
4.887218045112782	0.003641748811171314	-0.00023913365130840002	2.9519478045711953e-05
5.012531328320802	0.003213622102473601	-0.0002156416485431426	2.7039088251226683e-05
5.137844611528822	0.002835869078694034	-0.00019433945685473167	2.4770013279918094e-05
5.263157894736842	0.002502545986832921	-0.00017504781792179188	2.2697486869893136e-05
5.3884711779448615	0.0022084172817474104	-0.00015760301565224	2.080255434682718e-05
5.513784461152882	0.0019488772273436122	-0.00014185313744443547	1.9066745002414083e-05
5.639097744360902	0.0017198716410760783	-0.00012765141499573916	1.7474080748104996e-05
5.764411027568922	0.001517820995589558	-0.0001148547041008534	1.6011384470911166e-05
5.889724310776942	0.0013395570074069998	-0.00010332691373311694	1.4667877310181007e-05
6.015037593984962	0.0011822765260671995	-9.294245422531724e-05	1.3434320125042332e-05
6.140350877192982	0.0010435043239083318	-8.358763751764422e-05	1.2301752569324107e-05
6.265664160401002	0.0009210580791394026	-7.516052314011808e-05	1.126039804436393e-05
6.390977443609022	0.0008130147938888978	-6.756992127850355e-05	1.029984277578505e-05
6.516290726817042	0.0007176796712488593	-6.0733840171897016e-05	9.41069063237655e-06
6.641604010025063	0.0006335578666180382	-5.4577632089060695e-05	8.586094727935391e-06
6.7669172932330826	0.0005593291357669904	-4.9032548888017795e-05	7.821750919694786e-06
6.8922305764411025	0.0004938258442847814	-4.4035571971308953e-05	7.114802688082088e-06
7.017543859649122	0.0004360152378561937	-3.953032135760253e-05	6.462781572111077e-06
7.142857142857142	0.00038498581806259386	-3.546763306958745e-05	5.8630499782343014e-06
7.268170426065162	0.00033993563841864204	-3.180490426452463e-05	5.312647651206664e-06
7.393483709273182	0.000300160273146873	-2.850468703632535e-05	4.808351751103887e-06
7.518796992481203	0.00026504042101946834	-2.5533376912767928e-05	4.346852767599652e-06
7.644110275689223	0.00023403048272904736	-2.2860344761889736e-05	3.925010205687918e-06
7.769423558897243	0.00020664893149719733	-2.0457454483261376e-05	3.5401217592496783e-06
7.894736842105263	0.0001824704055619195	-1.82988283803735e-05	3.1900531975360127e-06
8.020050125313283	0.00016111912930736656	-1.6360774142098562e-05	2.8730767137442275e-06
8.145363408521304	0.00014226333776533648	-1.462181533738345e-05	2.587471601031397e-06
8.270676691729323	0.00012561048485260003	-1.3062726689335135e-05	2.331176127902393e-06
8.395989974937343	0.00011090301707627227	-1.166642048627626e-05	2.1017272356624873e-06
8.521303258145362	9.791443509534347e-05	-1.0417587703671108e-05	1.8964506512801072e-06
8.646616541353383	8.644541481584373e-05	-9.302200134114418e-06	1.7127103976838407e-06
8.771929824561402	7.632003127604894e-05	-8.307125938628104e-06	1.5480836743404388e-06
8.897243107769423	6.738242126918864e-05	-7.4200099473564136e-06	1.4004362495960142e-06
9.022556390977442	5.94941808233394e-05	-6.629353439691443e-06	1.2679265426589149e-06
9.147869674185463	5.2532453409967176e-05	-5.92463685433048e-06	1.148968834320329e-06
9.273182957393484	4.6388418660500104e-05	-5.296384551056691e-06	1.0421732999636554e-06
9.398496240601503	4.096592416920518e-05	-4.73615255060475e-06	9.462739223922923e-07
9.523809523809524	3.618015867970984e-05	-4.236459252462015e-06	8.600602826358316e-07
9.649122807017543	3.19563706921642e-05	-3.790682162342678e-06	7.823392784065512e-07
9.774436090225564	2.8228662956030745e-05	-3.39293634808464e-06	7.11950907676905e-07
9.899749373433583	2.493888358713185e-05	-3.0379482357251414e-06	6.478349768060926e-07
10.025062656641603	2.2035625635890284e-05	-2.720944271404766e-06	5.891082966922238e-07
10.150375939849624	1.9473350877429e-05	-2.4375794608128067e-06	5.351027923361507e-07
10.275689223057643	1.721166188428074e-05	-2.1839211406835954e-06	4.853461579736271e-07
10.401002506265664	1.5214738220003255e-05	-1.9564743969052547e-06	4.395051540894144e-07
10.526315789473683	1.345091503864036e-05	-1.7522084055780278e-06	3.9732404574438025e-07
10.651629072681704	1.1892336337607846e-05	-1.5685456101572976e-06	3.585788529020616e-07
10.776942355889723	1.0514605282678306e-05	-1.4033061649212624e-06	3.230519466926078e-07
10.902255639097744	9.296395715146468e-06	-1.2546282713500224e-06	2.9052279101644594e-07
11.027568922305765	8.219044098424934e-06	-1.12089060586489e-06	2.6076910601257003e-07
11.152882205513784	7.266165043513622e-06	-1.0006520630580614e-06	2.3357420669585382e-07
11.278195488721805	6.423321631343946e-06	-8.926115997263072e-07	2.0873761586043317e-07
11.403508771929824	5.677758278341203e-06	-7.955845140329555e-07	1.86086052760764e-07
11.528822055137844	5.018188244749433e-06	-7.08490312318938e-07	1.6548087906115886e-07
11.654135338345863	4.434623296692883e-06	-6.303482119095306e-07	1.4681763141102708e-07
11.779448621553884	3.918234425556483e-06	-5.60277001044155e-07	1.3001538742529582e-07
11.904761904761903	3.461234820270427e-06	-4.974956626592433e-07	1.1499866728259297e-07
12.030075187969924	3.0567771703448073e-06	-4.413204752886017e-07	1.0167931213440474e-07
12.155388471177945	2.6988571634149422e-06	-3.911548045056736e-07	8.994611513663091e-08
12.280701754385964	2.3822158394623455e-06	-3.4647079748785083e-07	7.966529202141993e-08
12.406015037593985	2.1022375505578775e-06	-3.067868748705961e-07	7.068911615084544e-08
12.531328320802004	1.854847451482267e-06	-2.7164804984169817e-07	6.286734633423219e-08
12.656641604010025	1.6364186366752546e-06	-2.4061491637542594e-07	5.605701294092356e-08
12.781954887218044	1.443699192478819e-06	-2.1326250033222843e-07	5.012858404579541e-08
12.907268170426065	1.2737629139919938e-06	-1.8918575010648552e-07	4.496851539077799e-08
13.032581453634084	1.123979222595115e-06	-1.680069551115467e-07	4.0479069486185424e-08
13.157894736842104	9.919935075287538e-07	-1.4938157643543293e-07	3.657637599660934e-08
13.283208020050125	8.75710026177782e-07	-1.3300103361271605e-07	3.318749582678637e-08
13.408521303258144	7.73273098253023e-07	-1.1859252107678525e-07	3.024707857276557e-08
13.533834586466165	6.830456671560618e-07	-1.0591658773099292e-07	2.7694187371233408e-08
13.659147869674184	6.035860999363065e-07	-9.476328783450399e-08	2.546995081076793e-08
13.784461152882205	5.336245613973535e-07	-8.494758484249916e-08	2.3516701508917322e-08
13.909774436090224	4.720401319856526e-07	-7.630460513827445e-08	2.1778959995480904e-08
14.035087719298245	4.178395985945063e-07	-6.868536065405659e-08	2.020597398073198e-08
14.160401002506266	3.7013875973400964e-07	-6.195360096141639e-08	1.875480685948391e-08
14.285714285714285	3.2814708811697404e-07	-5.598433742000134e-08	1.7392665767365586e-08
14.411027568922306	2.911564370878385e-07	-5.0664163931166723e-08	1.6097534507175592e-08
14.536340852130325	2.5853391529503226e-07	-4.5892851627329986e-08	1.4856993791136179e-08
14.661654135338345	2.2971809534985372e-07	-4.158515146303517e-08	1.3665834122518366e-08
14.786967418546364	2.0421678096536623e-07	-3.767167630389743e-08	1.2523328003391513e-08
14.912280701754385	1.816042460699071e-07	-3.4098229985513764e-08	1.1430852633550352e-08
15.037593984962406	1.6151648036948217e-07	-3.0823683898458654e-08	1.0390199566858802e-08
15.162907268170425	1.4364419283336485e-07	-2.781703194151839e-08	9.402604674443978e-09
15.288220551378446	1.2772441710464803e-07	-2.505437060142106e-08	8.468368924003918e-09
15.413533834586465	1.1353200870881192e-07	-2.2516345202508566e-08	7.586896868544999e-09
15.538847117794486	1.0087211392346367e-07	-2.0186298065719273e-08	6.7569973544917e-09
15.664160401002505	8.957416479307067e-08	-1.8049114969465318e-08	5.977321187004479e-09
15.789473684210526	7.94874623061753e-08	-1.6090643786210787e-08	5.246828095446889e-09
15.914786967418545	7.047811525925001e-08	-1.429752778772446e-08	4.5651770961676524e-09
16.040100250626566	6.242700065802184e-08	-1.2657308631838777e-08	3.9329340129124135e-09
16.165413533834585	5.5228423324136026e-08	-1.1158673729108197e-08	3.3515104959848913e-09
16.290726817042607	4.878920044262912e-08	-9.791732728197485e-09	2.8228084875385928e-09
16.416040100250626	4.3027937179013905e-08	-8.548210163499721e-09	2.348637570875065e-09
16.541353383458645	3.787428397173125e-08	-7.421451280469941e-09	1.930063209818677e-09
16.666666666666664	3.326799293581379e-08	-6.406174885129821e-09	1.5668804402672029e-09
16.791979949874687	2.9157649343686596e-08	-5.497978723323791e-09	1.2573624982758463e-09
16.917293233082706	2.5499062671032387e-08	-4.692692499583902e-09	9.983286928763067e-10
17.042606516290725	2.2253444861071172e-08	-3.985741107345829e-09	7.854673100350367e-10
17.167919799498748	1.9385626930315396e-08	-3.3716865225655856e-09	6.137878162103916e-10
17.293233082706767	1.686260251943406e-08	-2.8440532054934927e-09	4.780757835089852e-10
17.418546365914786	1.465260813108495e-08	-2.395441735655715e-09	3.732636545400904e-10
17.543859649122805	1.2724789251484096e-08	-2.0178494674980904e-09	2.946801592580874e-10
17.669172932330827	1.1049338855774885e-08	-1.7030792191160302e-09	2.3817965018200263e-10
17.794486215538846	9.597900657458582e-09	-1.4431286604659934e-09	2.0017323228842643e-10
17.919799498746865	8.344025445637884e-09	-1.23049248148572e-09	1.7758963859975153e-10
18.045112781954884	7.263528673354471e-09	-1.0583518713262338e-09	1.677919178819954e-10
18.170426065162907	6.334676932239359e-09	-9.206565241532547e-10	1.6847178343121614e-10
18.295739348370926	5.53819636924497e-09	-8.121200676355841e-10	1.775401188290517e-10
18.421052631578945	4.8571344848958085e-09	-7.28154159780238e-10	1.930304338403949e-10
18.546365914786968	4.276621029185647e-09	-6.647650043861354e-10	2.1303091744958323e-10
18.671679197994987	3.783573328722229e-09	-6.184330229017803e-10	2.356579600608484e-10
18.796992481203006	3.3663853218142567e-09	-5.859940847809544e-10	2.590775388826641e-10
18.922305764411025	3.0146333304193174e-09	-5.645391893286038e-10	2.8157027634700177e-10
19.047619047619047	2.71882678107771e-09	-5.513474652545419e-10	3.0162372123701983e-10
19.172932330827066	2.470227348513998e-09	-5.43862878737022e-10	3.1802628988092167e-10
19.298245614035086	2.260752511097588e-09	-5.397168892675313e-10	3.2993605092031513e-10
19.423558897243108	2.0829669787782316e-09	-5.367882609302892e-10	3.369055335402635e-10
19.548872180451127	1.9301482345533093e-09	-5.332806030370015e-10	3.3885770505077867e-10
19.674185463659146	1.7963946840605939e-09	-5.277925028360057e-10	3.3602210079284475e-10
19.799498746867165	1.6767334748931038e-09	-5.193574623257338e-10	3.288485450713873e-10
19.924812030075188	1.5671858605224704e-09	-5.074407359372855e-10	3.179171905801512e-10
20.050125313283207	1.464762052634428e-09	-4.918933941828139e-10	3.0385939508386745e-10
20.175438596491226	1.3673795688150957e-09	-4.728750957909643e-10	2.8729747344521886e-10
20.30075187969925	1.2737203312972887e-09	-4.5076251186944573e-10	2.6880540088489963e-10
20.426065162907268	1.1830547463482385e-09	-4.2605970040871385e-10	2.4888851264691937e-10
20.551378446115287	1.095063083882041e-09	-3.993220670020684e-10	2.2797828693333772e-10
20.676691729323306	1.0096780013378149e-09	-3.710996831586232e-10	2.0643785585918e-10
20.80200501253133	9.269617434526309e-10	-3.4190076849755623e-10	1.8457424939022042e-10
20.927318295739347	8.470217150038104e-10	-3.121729701454475e-10	1.6265397549519284e-10
21.052631578947366	7.699611586358625e-10	-2.822986207095046e-10	1.409190622185041e-10
21.17794486215539	6.95858022351412e-10	-2.5259988873489055e-10	1.1960105825724682e-10
21.303258145363408	6.247640396103963e-10	-2.2335005952144362e-10	9.893081229733242e-11
21.428571428571427	5.567164803051365e-10	-1.9478766576632354e-10	7.914233046673015e-11
21.553884711779446	4.9175604340529e-10	-1.671306144390496e-10	6.046983727034714e-11
21.67919799498747	4.2994541022937783e-10	-1.4058781674437475e-10	4.3138390445929346e-11
21.804511278195488	3.7138390130785957e-10	-1.1536624939707432e-10	2.7349838552621833e-11
21.929824561403507	3.1621460356169254e-10	-9.167203501773363e-11	1.3267146142101005e-11
22.05513784461153	2.6462151630847854e-10	-6.97051416457591e-11	1.0006603681223504e-12
22.18045112781955	2.168159156494618e-10	-4.96486081878986e-11	-9.400540845072323e-12
22.305764411027567	1.7301324059975375e-10	-3.1654525865916986e-11	-1.7950403555347195e-11
22.431077694235587	1.3340401053870096e-10	-1.582991964413792e-11	-2.472068705062935e-11
22.55639097744361	9.812396652402508e-11	-2.2257980168530123e-12	-2.983027461655907e-11
22.681704260651628	6.722914107231886e-11	9.168141997794396e-12	-3.34313952863973e-11
22.807017543859647	4.0680579279072114e-11	1.8422109254689165e-11	-3.56952638468702e-11
22.932330827067666	1.834119252931127e-11	2.5658662525774704e-11	-3.679915396836808e-11
23.05764411027569	-1.5541523512735695e-14	3.104078432377349e-11	-3.691613780201644e-11
23.182957393483708	-1.468771274476348e-11	3.4757924503188076e-11	-3.62079526465237e-11
23.308270676691727	-2.6021986713939555e-11	3.7012238962018493e-11	-3.4820870942800985e-11
23.43358395989975	-3.4389673540437673e-11	3.800667845737751e-11	-3.288410599804012e-11
23.55889724310777	-4.016523576713177e-11	3.793584716285743e-11	-3.051014812197015e-11
23.684210526315788	-4.370933673146488e-11	3.697988426067782e-11	-2.7796424110821184e-11
23.809523809523807	-4.535724624240629e-11	3.530114680961911e-11	-2.482773818220632e-11
23.93483709273183	-4.5412421663336783e-11	3.3043208159461055e-11	-2.167903492148096e-11
24.06015037593985	-4.414446896589524e-11	3.033159106877719e-11	-1.8418098879247816e-11
24.185463659147867	-4.1790419611826617e-11	2.7275665299020712e-11	-1.5107866606076342e-11
24.31077694235589	-3.8558230054348674e-11	2.3971199186133464e-11	-1.1808085600004973e-11
24.43609022556391	-3.4631510889550554e-11	2.0503125865504354e-11	-8.576128495265138e-12
24.561403508771928	-3.017463937371872e-11	1.6948150796762595e-11	-5.466875172945976e-12
24.686716791979947	-2.533755688579434e-11	1.3376888825541231e-11	-2.5317135226515037e-12
24.81203007518797	-2.0259690670975695e-11	9.855288127633939e-12	1.8313465092166212e-13
24.93734335839599	-1.5072579036996055e-11	6.445189728627984e-12	2.6386173523699674e-12
25.062656641604008	-9.900942824020596e-12	3.203993154082314e-12	4.80476161827696e-12
25.18796992481203	-4.862149349984341e-12	1.835448175099112e-13	6.6620773484042425e-12
25.31328320802005	-6.425429226747923e-14	-2.5714882341188085e-12	8.202154690473026e-12
25.43859649122807	4.396949102833421e-12	-5.025387663772052e-12	9.4273310869743e-12
25.563909774436087	8.441249781149277e-12	-7.1528889982450746e-12	1.034949621256775e-11
25.68922305764411	1.2006998575025047e-11	-8.940070962421916e-12	1.0988256366295951e-11
25.81453634085213	1.505310065887567e-11	-1.0384413305753722e-11	1.1368760121559317e-11
25.939849624060148	1.7559578029204404e-11	-1.1493985222560571e-11	1.1519488653580672e-11
26.065162907268167	1.9526554601176142e-11	-1.2285895331593226e-11	1.1470255913013411e-11
26.19047619047619	2.097182176723582e-11	-1.2784251198095381e-11	1.1250575833640889e-11
26.31578947368421	2.1927378437047792e-11	-1.3017921138795567e-11	1.0888464423787682e-11
26.441102756892228	2.2435458092352344e-11	-1.3018368460300147e-11	1.0409672599845926e-11
26.56641604010025	2.2544550257912098e-11	-1.2817760767193135e-11	9.837298404218538e-12
26.69172932330827	2.2305824659955985e-11	-1.244747227626659e-11	9.191703582788456e-12
26.81704260651629	2.1770219874723002e-11	-1.1937018115337352e-11	8.490653546515244e-12
26.942355889724308	2.0986308891983807e-11	-1.1313399655526194e-11	7.749604563736766e-12
27.06766917293233	1.9998931887740123e-11	-1.0600802823728609e-11	6.982071733611373e-12
27.19298245614035	1.884850449949156e-11	-9.820574331684149e-12	6.2000219542936845e-12
27.31829573934837	1.757086710510871e-11	-8.991398083940885e-12	5.414245844676179e-12
27.44360902255639	1.6197528294150978e-11	-8.129599647028333e-12	4.634671211455757e-12
27.56892230576441	1.4756162856110664e-11	-7.249515807700596e-12	3.870589098236421e-12
27.69423558897243	1.3271241492193322e-11	-6.363875990829616e-12	3.1307730848996016e-12
27.819548872180448	1.1764689402087727e-11	-5.484151490167166e-12	2.423484421412872e-12
27.94486215538847	1.025649050209991e-11	-4.620837292262368e-12	1.7563699124979717e-12
28.07017543859649	8.7651726080415e-12	-3.783640729302096e-12	1.1362749302513288e-12
28.19548872180451	7.308127514630859e-12	-2.9815623699660783e-12	5.690078470323004e-13
28.32080200501253	5.90174015508769e-12	-2.2228679573379154e-12	5.910116927852931e-14
28.44611528822055	4.5613239757092396e-12	-1.5149652074514358e-12	-3.9038416964254523e-13
28.57142857142857	3.300884793835247e-12	-8.642139406429208e-13	-7.779726418964983e-13
28.69674185463659	2.132760162522538e-12	-2.757093978929528e-13	-1.1037826370182015e-12
28.82205513784461	1.0672013449822747e-12	2.469163144540647e-13	-1.3694253741587168e-12
28.94736842105263	1.1197557322468094e-13	7.016328082116682e-13	-1.5778083401980024e-12
29.07268170426065	-7.279362534742707e-13	1.0880593145611908e-12	-1.7328709299732384e-12
29.19799498746867	-1.450487535424193e-12	1.4074079233922353e-12	-1.8392863923485336e-12
29.32330827067669	-2.056527685916787e-12	1.6623265055133725e-12	-1.9021634516368527e-12
29.44862155388471	-2.549577324782635e-12	1.8566613461396412e-12	-1.9267748189398226e-12
29.57393483709273	-2.9354458502473617e-12	1.9951694622260327e-12	-1.918330812714885e-12
29.69924812030075	-3.221740967150835e-12	2.0832136179595775e-12	-1.8818069499678517e-12
29.82456140350877	-3.4173288183522068e-12	2.1264699568766512e-12	-1.821826414768536e-12
29.94987468671679	-3.531801050656537e-12	2.130670975464741e-12	-1.742592625727976e-12
30.075187969924812	-3.574994303430575e-12	2.1013976940027606e-12	-1.6478638076067232e-12
30.20050125313283	-3.5565923241768293e-12	2.043926396442919e-12	-1.540960136176912e-12
30.32581453634085	-3.4858251095937622e-12	1.9631285195650214e-12	-1.4247940785638895e-12
30.45112781954887	-3.371265972512385e-12	1.8634176853691032e-12	-1.3019154087763765e-12
30.576441102756892	-3.22071767854484e-12	1.748735393376499e-12	-1.1745635786999601e-12
30.70175438596491	-3.041172996987367e-12	1.6225660790791687e-12	-1.044721371911549e-12
30.82706766917293	-2.838832584043497e-12	1.4879725490171435e-12	-9.141649219628943e-13
30.95238095238095	-2.619163120886411e-12	1.347643719419496e-12	-7.845062232714118e-13
31.07769423558897	-2.386980105873636e-12	1.203947742222709e-12	-6.57225266216277e-13
31.20300751879699	-2.1465418746260115e-12	1.0589847792595865e-12	-5.336899838365588e-13
31.32832080200501	-1.9016437807687646e-12	9.146347973185186e-13	-4.151633817920066e-13
31.453634085213032	-1.6557037566593274e-12	7.725968177196961e-13	-3.027985483500674e-13
31.57894736842105	-1.41183263164785e-12	6.344171323775468e-13	-1.9762362664940667e-13
31.70426065162907	-1.172884684397702e-12	5.01505168333387e-13	-1.0052010274019142e-13
31.82957393483709	-9.414860553144317e-13	3.7513697879615567e-13	-1.219868599560225e-14
31.954887218045112	-7.200409153529053e-13	2.5644771987285187e-13	6.682259208452433e-14
32.08020050125313	-5.107176448140842e-13	1.464158084187285e-13	1.3623379477715868e-13
32.205513784461154	-3.1541955039705934e-13	4.584254628584819e-14	1.959387991907583e-13
32.33082706766917	-1.3574654892733386e-13	-4.466838267012647e-14	2.460496617224455e-13
32.45614035087719	2.7044575434462008e-14	-1.247271552224715e-13	2.8686972454041056e-13
32.581453634085214	1.7207357335229508e-13	-1.9416611284788892e-13	3.1886715038426887e-13
32.70676691729323	2.988570141056182e-13	-2.530377429600432e-13	3.4264171982054774e-13
32.83208020050125	4.073107034055907e-13	-3.0160158346237775e-13	3.5888827206972703e-13
32.95739348370927	4.977322063148184e-13	-3.4030093905541117e-13	3.683601188324069e-13
33.08270676691729	5.707643389586171e-13	-3.697316415880509e-13	3.7183523761030723e-13
33.20802005012531	6.273430196229163e-13	-3.9060591844169125e-13	3.700872513317902e-13
33.33333333333333	6.686346095626255e-13	-4.0371467918264435e-13	3.638623234223069e-13
33.45864661654135	6.959686201032454e-13	-4.0989125411935763e-13	3.5386229886183495e-13
33.583959899749374	7.107714462072831e-13	-4.0997897475058046e-13	3.4073379670264737e-13
33.70927318295739	7.145058261919759e-13	-4.0480416577759274e-13	3.250625412912031e-13
33.83458646616541	7.086193383328134e-13	-3.951552941859184e-13	3.0737199534798377e-13
33.959899749373434	6.945037457222718e-13	-3.8176831592297433e-13	2.881252889766084e-13
34.08521303258145	6.734656422107075e-13	-3.653177385967981e-13	2.6772947647169654e-13
34.21052631578947	6.467077869689244e-13	-3.46412591335465e-13	2.4654125254827547e-13
34.335839598997495	6.15319798448445e-13	-3.255963370455718e-13	2.2487338620270296e-13
34.46115288220551	5.802764912580384e-13	-3.033497366288323e-13	2.0300126068206198e-13
34.58646616541353	5.424420188324834e-13	-2.8009573465651914e-13	1.811690300659816e-13
34.71177944862155	5.025780517995713e-13	-2.562055427176043e-13	1.5959501377933447e-13
34.83709273182957	4.613544017243531e-13	-2.320052215034449e-13	1.384760529489529e-13
34.962406015037594	4.1936073282971727e-13	-2.0778218809552483e-13	1.1799065267157995e-13
35.08771929824561	3.771182501500605e-13	-1.837911930534419e-13	9.830083742716769e-14
35.21303258145363	3.35090489616322e-13	-1.6025942217444313e-13	7.955275543450392e-14
35.338345864661655	2.9369255670914607e-13	-1.3739048388869647e-13	6.187617903669234e-14
35.46365914786967	2.53298368023977e-13	-1.1536715001343034e-13	4.538315382272544e-14
35.58897243107769	2.1424565094779162e-13	-9.435282816641722e-14	3.01661360650638e-14
35.714285714285715	1.7683865622611177e-13	-7.449185770807041e-14	1.6296011326427247e-14
35.83959899749373	1.4134873689523588e-13	-5.5908831613803274e-14	3.820394308994718e-15
35.96491228070175	1.0801313755072555e-13	-3.8707243239621086e-14	-7.237434551920287e-15
36.09022556390977	7.703250497028848e-14	-2.296782574014285e-14	-1.6878692706349764e-14
36.21553884711779	4.8567754048847885e-14	-8.746979798526065e-15	-2.5128222777550143e-14
36.340852130325814	2.273698076951662e-14	3.9243360022267265e-15	-3.203258644388317e-14
36.46616541353383	-3.869085666933268e-16	1.504094852082971e-14	-3.765725693840817e-14
36.59147869674185	-2.0777288652386492e-14	2.4622854027147134e-14	-4.2083140914740076e-14
36.716791979949875	-3.845324153596529e-14	3.27135824518547e-14	-4.540271647185684e-14
36.84210526315789	-5.347715585207222e-14	3.937761444344306e-14	-4.771608476887426e-14
36.96741854636591	-6.595057037097445e-14	4.469703557892949e-14	-4.912720388617823e-14
37.092731829573935	-7.600854069263653e-14	4.876768728252817e-14	-4.974051722116219e-14
37.21804511278195	-8.381295934426872e-14	5.1695105603759415e-14	-4.965811870366187e-14
37.34335839598997	-8.954533823560916e-14	5.359052891728915e-14	-4.897752629061374e-14
37.468671679197996	-9.339956663375977e-14	5.456721276192109e-14	-4.7790073081651165e-14
37.59398496240601	-9.5575098990916e-14	5.473722713954372e-14	-4.617987744579736e-14
37.719298245614034	-9.627092507107146e-14	5.4208841747050214e-14	-4.422332145732631e-14
37.84461152882205	-9.568055268614652e-14	5.308453871209616e-14	-4.1988949590893313e-14
37.96992481203007	-9.39881116228062e-14	5.145963775090173e-14	-3.953769425255245e-14
38.095238095238095	-9.136558130048253e-14	4.9421478759669636e-14	-3.6923337934888923e-14
38.22055137844611	-8.797106308079772e-14	4.7049081995917235e-14	-3.419313032556491e-14
38.34586466165413	-8.394796362583383e-14	4.4413194337393565e-14	-3.138848988932327e-14
38.471177944862156	-7.942492640195073e-14	4.157662864484233e-14	-2.8545731360383494e-14
38.59649122807017	-7.451633974792049e-14	3.859480877153745e-14	-2.5696772054269498e-14
38.721804511278194	-6.932325621276322e-14	3.551644235897668e-14	-2.286978040386811e-14
38.847117794486216	-6.393457363721978e-14	3.2384254974069404e-14	-2.0089739586579392e-14
38.97243107769423	-5.842834914194774e-14	2.9235730846222714e-14	-1.737890777132837e-14
39.097744360902254	-5.287313947366978e-14	2.6103816596425433e-14	-1.4757164721183068e-14
39.22305764411028	-4.7329282973711067e-14	2.3017554600060986e-14	-1.2242242532662748e-14
39.34837092731829	-4.185005876100727e-14	2.0002622048285218e-14	-9.84984628457157e-15
39.473684210526315	-3.6482677334991945e-14	1.7081760620272346e-14	-7.593678143337927e-15
39.59899749373433	-3.1269073940842164e-14	1.427509022573247e-14	-5.485385571478378e-15
39.72431077694235	-2.6246492100406704e-14	1.1600308677855782e-14	-3.5344600201295107e-15
39.849624060150376	-2.1447859992725336e-14	9.07278733842294e-15	-1.7481160705674221e-15
39.97493734335839	-1.6901976859867433e-14	6.705580392267173e-15	-1.311817403018569e-16
40.100250626566414	-1.2633539896488393e-14	4.509371862708122e-15	1.3139717854484167e-15
40.225563909774436	-8.663053331454688e-15	2.4923890357577065e-15	2.587438298439136e-15
40.35087719298245	-5.006669534903141e-15	6.603129096772035e-16	3.691707935823376e-15
40.476190476190474	-1.6760158687772497e-15	-9.837848534062123e-16	4.63151657706068e-15
40.6015037593985	1.3219401879698303e-15	-2.439453303827289e-15	5.41361761874984e-15
40.72681704260651	3.9849416208308955e-15	-3.708803792480537e-15	6.0464888004312485e-15
40.852130325814535	6.3153734735048554e-15	-4.7963725618601725e-15	6.539992822638871e-15
40.97744360902255	8.320055595751637e-15	-5.708904672131468e-15	6.905013732997219e-15
41.10275689223057	1.000989312697763e-14	-6.455068457478998e-15	7.153091396322099e-15
41.228070175438596	1.139939716445624e-14	-7.045116749293499e-15	7.296074207469225e-15
41.35338345864661	1.2506101329138812e-14	-7.490515556139876e-15	7.345806257328216e-15
41.478696741854634	1.3349909093958492e-14	-7.803562477617195e-15	7.313860254169733e-15
41.60401002506266	1.3952411034179577e-14	-7.997016050765297e-15	7.211322421665442e-15
41.72932330827067	1.4336210670845713e-14	-8.08375405325988e-15	7.048630964921772e-15
41.854636591478695	1.4524293077570445e-14	-8.076474289393758e-15	6.835465920037923e-15
41.97994987468672	1.453946312918728e-14	-7.987446364141375e-15	6.580685463402436e-15
42.10526315789473	1.440387157015147e-14	-7.828318099124482e-15	6.292302054106749e-15
42.230576441102755	1.4138638253888446e-14	-7.609976060991292e-15	5.9774909909105686e-15
42.35588972431078	1.3763573955088561e-14	-7.342456438730688e-15	5.642623891402455e-15
42.48120300751879	1.3296995726443675e-14	-7.034900305600084e-15	5.29332003427156e-15
42.606516290726816	1.2755626141599347e-14	-6.695546067840375e-15	4.934509250683722e-15
42.73182957393483	1.2154563923194664e-14	-6.33175147728159e-15	4.570500947940833e-15
42.857142857142854	1.150731218065996e-14	-5.950037768565553e-15	4.205054781313458e-15
42.98245614035088	1.0825850448828462e-14	-5.556149073628049e-15	3.8414493838130154e-15
43.10776942355889	1.012073756666835e-14	-5.155121091466488e-15	3.4825463805580706e-15
43.233082706766915	9.401233832734427e-15	-4.751353913848366e-15	3.1308476437727336e-15
43.35839598997494	8.67543254629755e-15	-4.348684833208619e-15	2.788544394169052e-15
43.48370927318295	7.950392788639615e-15	-3.950457831652581e-15	2.457557341694695e-15
43.609022556390975	7.232266986755668e-15	-3.559587245121144e-15	2.1395676017704403e-15
43.734335839599	6.526418361593223e-15	-3.178613812185512e-15	1.836038635126396e-15
43.859649122807014	5.837524771237591e-15	-2.8097519637719995e-15	1.5482299426948496e-15
43.984962406015036	5.169666722595068e-15	-2.454927804348065e-15	1.2772036913903759e-15
44.11027568922306	4.5263984644211834e-15	-2.1158077902250395e-15	1.0238258292139286e-15
44.235588972431074	3.910802112494723e-15	-1.793818631986822e-15	7.887635372589039e-16
44.3609022556391	3.3255257073693656e-15	-1.4901594294005482e-15	5.72481027711096e-16
44.48621553884711	2.772806962988433e-15	-1.2058074700005763e-15	3.7523570238495977e-16
44.611528822055135	2.2544852080263668e-15	-9.415194584530166e-16	1.9707652139176358e-16
44.73684210526316	1.7720046120970376e-15	-6.978301598390739e-16	3.784610233474061e-17
44.86215538847117	1.3264121775275906e-15	-4.750505060970545e-16	-1.0281239389642989e-16
44.987468671679196	9.183541176364527e-16	-2.7326711216928454e-16	-2.254430843821404e-16
45.11278195488722	5.480741023348911e-16	-9.234487623001454e-17	-3.307599581381904e-16
45.238095238095234	2.1541642574690665e-16	6.806608187508855e-17	-4.1962483662473444e-16
45.363408521303256	-8.016353323163301e-17	2.0851841533735762e-16	-4.930217210622528e-16
45.48872180451128	-3.395800645195391e-16	3.2975032149774224e-16	-5.520288310669331e-16
45.614035087719294	-5.640885819384913e-16	4.326634852962809e-16	-5.977897635852158e-16
45.73934837092732	-7.552482422495752e-16	5.182970629054281e-16	-6.314851715363659e-16
45.86466165413533	-9.148770545422212e-16	5.877989170938489e-16	-6.543062031342778e-16
45.989974937343355	-1.0450014716097026e-15	6.423955048140696e-16	-6.674306933132352e-16
46.11528822055138	-1.1478028652558794e-15	6.833618484120145e-16	-6.720028004717215e-16
46.24060150375939	-1.2255634245592217e-15	7.119929124697474e-16	-6.691164748863106e-16
46.365914786967416	-1.2806138985257371e-15	7.29577491673631e-16	-6.598028620557958e-16
46.49122807017544	-1.315285280311991e-15	7.37375432135819e-16	-6.450215070728606e-16
46.616541353383454	-1.3318660652899433e-15	7.365987005643069e-16	-6.256550464153558e-16
46.741854636591476	-1.3325661810699226e-15	7.283965183174815e-16	-6.02506953554949e-16
46.8671679197995	-1.3194881499846718e-15	7.138445172240702e-16	-5.763018398139369e-16
46.992481203007515	-1.2946055558588756e-15	6.93937667127864e-16	-5.476877929519234e-16
47.11779448621554	-1.259748482279673e-15	6.695865776014854e-16	-5.17240252095106e-16
47.24310776942356	-1.2165952866473589e-15	6.416166864107665e-16	-4.854669578303541e-16
47.368421052631575	-1.166669875475698e-15	6.107698079130303e-16	-4.528135707743858e-16
47.4937343358396	-1.1113435428992671e-15	5.777075154914282e-16	-4.1966961277746644e-16
47.61904761904761	-1.0518404103039259e-15	5.430158623471018e-16	-3.8637444632216395e-16
47.744360902255636	-9.892455415110756e-16	5.07210994120623e-16	-3.532230658365798e-16
47.86967418546366	-9.245148860872848e-16	4.707452661036494e-16	-3.2047152748756354e-16
47.994987468671674	-8.584863062448896e-16	4.3401354044428235e-16	-2.883418908235867e-16
48.1203007518797	-7.918910567856782e-16	3.973594000133657e-16	-2.5702658660671524e-16
48.24561403508772	-7.253652025348583e-16	3.610810726024983e-16	-2.2669216106101614e-16
48.370927318295735	-6.594605670672244e-16	3.2543691049805663e-16	-1.9748237852706936e-16
48.49624060150376	-5.946549065215286e-16	2.906503159639198e-16	-1.6952069301856727e-16
48.62155388471178	-5.313610914917357e-16	2.569140432306096e-16	-1.429121249916039e-16
48.746867167919795	-4.69935158502342e-16	2.2439384304094774e-16	-1.177446028792102e-16
48.87218045112782	-4.1068316144842763e-16	1.9323144748982347e-16	-9.408984923807405e-17
48.99749373433583	-3.5386681394799516e-16	1.6354692144875097e-16	-7.200390788234073e-17
49.122807017543856	-2.997079669866291e-16	1.3544043253024183e-16	-5.1527420028262167e-17
49.24812030075188	-2.4839201319876536e-16	1.0899351409717844e-16	-3.2685763068479515e-17
49.373433583959894	-2.000703495928488e-16	8.426991457964397e-17	-1.5489164179647788e-17
49.49874686716792	-1.5486206373669866e-16	6.131614030928986e-17	6.710791418906975e-20
49.62406015037594	-1.1285503303928573e-16	4.016180707091451e-17	1.4002385786670286e-17
49.749373433583955	-7.410664117276975e-17	2.081991658776905e-17	2.6350015734395313e-17
49.87468671679198	-3.8644318359153943e-17	3.287167602600689e-18	3.715650122140216e-17
50.0	-6.46610223872514e-18	-1.2455602852514532e-17	4.648036707046134e-17


==> anc/resummed_multipoles_t0_0.5_t_1_nMax_29.dat <==
0.0	1.8438881448677609	-0.0	0.0
0.12531328320802004	1.579488613767442	-0.01257343567655874	2.8346353068751033e-05
0.2506265664160401	1.3556764532271857	-0.03374840344811026	0.00032576901154443013
0.37593984962406013	1.1657752951289744	-0.05121013356132999	0.0011795536314185623
0.5012531328320802	1.0042797150475826	-0.06184934110057624	0.0026548305218605916
0.6265664160401002	0.8666383893435812	-0.06646334564231775	0.004595591510591901
0.7518796992481203	0.7490790588833914	-0.06749747989779446	0.0067269144422854935
0.8771929824561403	0.6484671378724977	-0.06616945966305868	0.008758288021656496
1.0025062656641603	0.5621912277531437	-0.06346089078577222	0.010452871304199121
1.1278195488721803	0.4880703420411835	-0.06021170419651764	0.011659729684899228
1.2531328320802004	0.42427832938236204	-0.0567559727336411	0.012323134998292887
1.3784461152882206	0.3692823958474557	-0.053159274822586304	0.01249284607967072
1.5037593984962405	0.3217928525110381	-0.04952583006640935	0.012318729854235702
1.6290726817042605	0.2807219652551768	-0.045957344902155715	0.011944974187553938
1.7543859649122806	0.2451502201250904	-0.04247003811882159	0.011426008206695856
1.8796992481203008	0.214298532608345	-0.03906291103562916	0.01078844774534837
2.0050125313283207	0.1875053621105613	-0.03576699000521481	0.010087294222466991
2.1303258145363406	0.16420778085857785	-0.03262851191370785	0.009384719000294441
2.2556390977443606	0.1439257917998254	-0.029676515945425173	0.008720804091928063
2.380952380952381	0.12624929634166818	-0.026919043271320674	0.008106939057091794
2.506265664160401	0.11082725915384442	-0.024358126320528264	0.007535944710320125
2.631578947368421	0.09735864328165386	-0.02199861209836505	0.006998818171557616
2.756892230576441	0.0855848408577346	-0.019843254514009246	0.006493192795175889
2.882205513784461	0.07528332012055436	-0.017886153522230486	0.006020749157259814
3.007518796992481	0.06626228672916908	-0.01611357739504275	0.0055813076967483706
3.132832080200501	0.05835618567780018	-0.014509425532200667	0.0051703010539307205
3.258145363408521	0.051421901745560154	-0.013059079715258855	0.004781335498579536
3.3834586466165413	0.04533555806174229	-0.011749835285196457	0.004410004295895623
3.508771929824561	0.03998975996648981	-0.010569692578149036	0.004055401144762644
3.634085213032581	0.03529132267674806	-0.009506337517785289	0.0037189827843499786
3.7593984962406015	0.031159267184098286	-0.008547399250545054	0.0034024728406596683
3.8847117794486214	0.0275231532732833	-0.007681623850854859	0.003106589618993749
4.010025062656641	0.024321639781358602	-0.006899658377901063	0.002830983664942526
4.135338345864661	0.021501254812554306	-0.006193843027206673	0.0025748058664515653
4.260651629072681	0.019015341061939632	-0.005557494837424804	0.002337342305101274
4.385964912280701	0.016823149877846073	-0.004984375837544257	0.002118309014696075
4.511278195488721	0.014889060636962567	-0.004468551259744042	0.0019176432736584094
4.636591478696742	0.013181912800693096	-0.004004482367001428	0.0017350447864810169
4.761904761904762	0.011674421162994685	-0.0035871738731185453	0.0015696803036207374
4.887218045112782	0.010342680564095229	-0.0032122429499757245	0.0014202353743090596
5.012531328320802	0.009165728891264586	-0.0028758340213061125	0.0012851904032847167
5.137844611528822	0.00812517349946341	-0.002574428350895396	0.0011630877351993375
5.263157894736842	0.007204865589576968	-0.002304687673592414	0.0010526597573336436
5.3884711779448615	0.006390617638175349	-0.002063420173404239	0.0009528304396037645
5.513784461152882	0.005669957801627705	-0.0018476389356270994	0.0008626536892257202
5.639097744360902	0.005031916181256452	-0.0016546286745759415	0.0007812391532481889
5.764411027568922	0.004466838994319715	-0.0014819695255704657	0.0007077028024509341
5.889724310776942	0.003966225683657358	-0.0013275180998323008	0.0006411679639400598
6.015037593984962	0.003522588188902288	-0.0011893664457115869	0.000580812697325879
6.140350877192982	0.0031293266107430646	-0.0010657970125048488	0.0005259268939618671
6.265664160401002	0.0027806211963523706	-0.0009552470855918258	0.000475939224425341
6.390977443609022	0.002471338307729784	-0.0008562920680042928	0.00043040150140583386
6.516290726817042	0.0021969473438622033	-0.0007676472294750199	0.00038894788470588874
6.641604010025063	0.001953448295837048	-0.0006881756050341862	0.0003512550884885127
6.7669172932330826	0.001737308232555175	-0.0006168870282197593	0.00031701855656285507
6.8922305764411025	0.001545405581726804	-0.0005529226494627977	0.0002859450102887827
7.017543859649122	0.0013749812262065348	-0.0004955307951095601	0.000257755101044725
7.142857142857142	0.0012235955568020227	-0.0004440437728040367	0.00023219011044819487
7.268170426065162	0.0010890907304843672	-0.00039786127099280627	0.00020901837069057128
7.393483709273182	0.0009695574775095413	-0.00035644065086686656	0.00018803801091143884
7.518796992481203	0.0008633060829337469	-0.0003192918666574258	0.00016907390262346466
7.644110275689223	0.0007688402275527269	-0.00028597466908490666	0.00015196945745918233
7.769423558897243	0.00068483514162337	-0.00025609631977067514	0.00013657697131197032
7.894736842105263	0.0006101170434661094	-0.00022930843939634676	0.0001227509893168376
8.020050125313283	0.0005436458209853326	-0.00020530214397340937	0.00011034695677507702
8.145363408521304	0.0004844995515037571	-0.0001838016712392177	9.922415601951183e-05
8.270676691729323	0.0004318608480868221	-0.00016455783822217916	8.925009169287733e-05
8.395989974937343	0.00038500481473486165	-0.0001473429833277472	8.030384299486458e-05
8.521303258145362	0.0003432884157777834	-0.0001319482202158405	7.227738818037062e-05
8.646616541353383	0.00030614108902142116	-0.00011818258437739867	6.507514704300749e-05
8.771929824561402	0.0002730564533240207	-0.00010587295444923147	5.8612453057499124e-05
8.897243107769423	0.00024358498617712093	-9.486377369867666e-05	5.28136092461516e-05
9.022556390977442	0.0002173275401114181	-8.50161650513674e-05	4.7610006502876206e-05
9.147869674185463	0.0001939296068359358	-7.620650559531001e-05	4.293866992644283e-05
9.273182957393484	0.00017307635415823167	-6.832471227951287e-05	3.874149452847371e-05
9.398496240601503	0.00015448789246317205	-6.127248127812703e-05	3.496522571356098e-05
9.523809523809524	0.00013791559958728852	-5.4961663782713166e-05	3.156194269733738e-05
9.649122807017543	0.00012313842721949395	-4.93129154079905e-05	2.8489580409614445e-05
9.774436090225564	0.00010995986064863573	-4.425470849525703e-05	2.5712047015247307e-05
9.899749373433583	9.820514628931081e-05	-3.972271085164354e-05	2.319875496927621e-05
10.025062656641603	8.771885226313668e-05	-3.565941925012473e-05	2.0923699012858883e-05
10.150375939849624	7.836270546003873e-05	-3.2013854960114044e-05	1.8864387539096037e-05
10.275689223057643	7.001367403560254e-05	-2.8741144180600464e-05	1.7000907484618094e-05
10.401002506265664	6.256226705153947e-05	-2.5801912974595303e-05	1.531526222347467e-05
10.526315789473683	5.591102632697779e-05	-2.3161550129599275e-05	1.3790984848129008e-05
10.651629072681704	4.997318849898091e-05	-2.0789456312892867e-05	1.2412956809825994e-05
10.776942355889723	4.467149726362252e-05	-1.865838495222486e-05	1.1167349208742159e-05
10.902255639097744	3.993715127867292e-05	-1.6743924632236345e-05	1.004161886996595e-05
11.027568922305765	3.57088580522716e-05	-1.5024119896654607e-05	9.024508443921541e-06
11.152882205513784	3.1932039249167974e-05	-1.347919955403011e-05	8.10601175372683e-06
11.278195488721805	2.8558039933881312e-05	-1.209137649749734e-05	7.277277971615935e-06
11.403508771929824	2.5543482560739475e-05	-1.0844688587636409e-05	6.5304483425869375e-06
11.528822055137844	2.2849757323917727e-05	-9.724857037656042e-06	5.8584463754580135e-06
11.654135338345863	2.0442407689296736e-05	-8.71914431299537e-06	5.254765324210461e-06
11.779448621553884	1.8290720680167954e-05	-7.816199736999614e-06	4.713301370254901e-06
11.904761904761903	1.636730851693596e-05	-7.0058901463055e-06	4.228262860644228e-06
12.030075187969924	1.46477449642502e-05	-6.279124228068864e-06	3.7941555071274027e-06
12.155388471177945	1.3110241812160881e-05	-5.627687896497454e-06	3.405817856564947e-06
12.280701754385964	1.1735361098908569e-05	-5.044108974730272e-06	3.058472211293561e-06
12.406015037593985	1.0505759070517524e-05	-4.521561430828587e-06	2.747763153499563e-06
12.531328320802004	9.405958335068725e-06	-4.0538070412958064e-06	2.4697702704498177e-06
12.656641604010025	8.422145070006602e-06	-3.6351625361401602e-06	2.220994625111756e-06
12.781954887218044	7.541988497257533e-06	-3.2604772869158937e-06	1.9983257044773607e-06
12.907268170426065	6.754480131133037e-06	-2.92510989435688e-06	1.798997406997747e-06
13.032581453634084	6.04979082426266e-06	-2.6248980246343473e-06	1.6205405490386283e-06
13.157894736842104	5.419142666870699e-06	-2.3561210560607305e-06	1.4607375736382142e-06
13.283208020050125	4.8546936887236205e-06	-2.115457977814784e-06	1.3175836530185428e-06
13.408521303258144	4.349450958640433e-06	-1.8999437550606103e-06	1.189257149098767e-06
13.533834586466165	3.897149255048085e-06	-1.7069270027668367e-06	1.0741009067057228e-06
13.659147869674184	3.4922016755015554e-06	-1.5340311291403157e-06	9.706137528111158e-07
13.784461152882205	3.129614208042096e-06	-1.3791204975795096e-06	8.774491591810786e-07
13.909774436090224	2.8049232795491483e-06	-1.240272594827722e-06	7.934162204368563e-07
14.035087719298245	2.5141394765855634e-06	-1.1157564983098609e-06	7.174778806805766e-07
14.160401002506266	2.2536966408512696e-06	-1.0040170162288439e-06	6.487429841264777e-07
14.285714285714285	2.0204065836496667e-06	-9.036628976086009e-07	5.86451496726409e-07
14.411027568922306	1.811418690142181e-06	-8.134568655058028e-07	5.299548409841465e-07
14.536340852130325	1.6241838806801785e-06	-7.323052783367062e-07	4.786946470754888e-07
14.661654135338345	1.4564224540572576e-06	-6.59246020860108e-07	4.321830957631784e-07
14.786967418546364	1.3060953902617068e-06	-5.934344182037226e-07	3.8998690358877964e-07
14.912280701754385	1.1713787369331526e-06	-5.34128012093438e-07	3.517156354035087e-07
15.037593984962406	1.050640744696513e-06	-4.806715382585407e-07	3.170139844264897e-07
15.162907268170425	9.424214554998325e-07	-4.3248333707414355e-07	2.8555712745671284e-07
15.288220551378446	8.454144814378939e-07	-3.890439415826814e-07	2.570481535640047e-07
15.413533834586465	7.584506619514586e-07	-3.4988702728606424e-07	2.312166859845922e-07
15.538847117794486	6.804837916087093e-07	-3.145924924152933e-07	2.0781800513932274e-07
15.664160401002505	6.105768962032677e-07	-2.827812320558847e-07	1.8663215155991405e-07
15.789473684210526	5.478919932931457e-07	-2.5411113337813655e-07	1.6746263019615843e-07
15.914786967418545	4.916781210146837e-07	-2.2827387454439505e-07	1.5013448174223778e-07
16.040100250626566	4.4126349698933337e-07	-2.0499219259876901e-07	1.3449166313249758e-07
16.165413533834585	3.9604608243022585e-07	-1.84017363859517e-07	1.2039388747762486e-07
16.290726817042607	3.554869976962734e-07	-1.651267104650301e-07	1.0771326856268867e-07
16.416040100250626	3.1910353249151834e-07	-1.4812101974375562e-07	9.633122544666109e-08
16.541353383458645	2.8646331371849383e-07	-1.328218485048493e-07	8.613607328424187e-08
16.666666666666664	2.5717902090291136e-07	-1.1906877783260083e-07	7.702155761185434e-08
16.791979949874687	2.3090366014463072e-07	-1.0671676415723283e-07	6.888634526363047e-08
16.917293233082706	2.073263372048805e-07	-9.563377019992276e-08	6.163426171022916e-08
17.042606516290725	1.8616847674274e-07	-8.569883579230784e-08	5.5174938883824574e-08
17.167919799498748	1.6718044032821486e-07	-7.680066919144516e-08	4.942453293679041e-08
17.293233082706767	1.5013850088699681e-07	-6.88367350438606e-08	4.4306258402337225e-08
17.418546365914786	1.3484213574341726e-07	-6.17127259375042e-08	3.975060892525325e-08
17.543859649122805	1.211116044688913e-07	-5.534225981832683e-08	3.5695246039139164e-08
17.669172932330827	1.0878578135532149e-07	-4.9646651500681254e-08	3.20846105092784e-08
17.794486215538846	9.772021555161635e-08	-4.45546482777767e-08	2.8869342960743238e-08
17.919799498746865	8.778539493298738e-08	-4.000207382123043e-08	2.6005602961324814e-08
18.045112781954884	7.886519000451586e-08	-3.593137156128291e-08	2.3454362745764645e-08
18.170426065162907	7.085547006876995e-08	-3.229106895456816e-08	2.118073440188159e-08
18.295739348370926	6.36628427925674e-08	-2.9035197188579976e-08	1.9153373269234656e-08
18.421052631578945	5.720354988410788e-08	-2.6122701828062376e-08	1.7343986562337923e-08
18.546365914786968	5.1402463916986776e-08	-2.3516874570999985e-08	1.5726963195088966e-08
18.671679197994987	4.619219275497401e-08	-2.1184829067223866e-08	1.4279126420857459e-08
18.796992481203006	4.1512280502210365e-08	-1.9097036866451843e-08	1.2979594717761168e-08
18.922305764411025	3.730848961339954e-08	-1.7226933371997664e-08	1.1809720394375804e-08
19.047619047619047	3.353215779535677e-08	-1.555059756819385e-08	1.0753063831360815e-08
19.172932330827066	3.013962164978519e-08	-1.4046502615911858e-08	9.795358476994586e-09
19.298245614035086	2.7091700222945857e-08	-1.2695327247545381e-08	8.924429748696474e-09
19.423558897243108	2.435323225284838e-08	-1.1479811353763539e-08	8.130048009996638e-09
19.548872180451127	2.1892661504405523e-08	-1.0384635070943826e-08	7.403716431084065e-09
19.674185463659146	1.968166515579467e-08	-9.39630072221154e-09	6.73841224837948e-09
19.799498746867165	1.769482072845393e-08	-8.503001642324445e-09	6.128309850845489e-09
19.924812030075188	1.590930753079423e-08	-7.694470049821158e-09	5.568514845288786e-09
20.050125313283207	1.4304639012541073e-08	-6.961805216823489e-09	5.054831752391218e-09
20.175438596491226	1.286242280702938e-08	-6.297290477334699e-09	4.583578007442886e-09
20.30075187969925	1.1566145577937334e-08	-5.694211277525322e-09	4.15144713477746e-09
20.426065162907268	1.0400980089717022e-08	-5.146686202402075e-09	3.755416658703237e-09
20.551378446115287	9.353612191752569e-09	-4.649519748305296e-09	3.3926922426676176e-09
20.676691729323306	8.412085649079682e-09	-4.19808120407227e-09	3.0606782815653066e-09
20.80200501253133	7.565662971069758e-09	-3.788209858668322e-09	2.75696575485887e-09
20.927318295739347	6.804700586842512e-09	-3.416143768470646e-09	2.4793296237880963e-09
21.052631578947366	6.120536892487058e-09	-3.0784677298200945e-09	2.22572974186483e-09
21.17794486215539	5.5053918425607705e-09	-2.772075687922633e-09	1.994310799160873e-09
21.303258145363408	4.952276870671141e-09	-2.4941431566566313e-09	1.7833981670737187e-09
21.428571428571427	4.4549140331593645e-09	-2.2421059271190115e-09	1.591487738970671e-09
21.553884711779446	4.007663409412912e-09	-2.013642129352098e-09	1.4172290948176295e-09
21.67919799498747	3.605457930209434e-09	-1.8066554462659033e-09	1.2594026043771677e-09
21.804511278195488	3.2437448992105696e-09	-1.6192579363244099e-09	1.116892339832352e-09
21.929824561403507	2.918433530828619e-09	-1.4497515362893146e-09	9.886576809675438e-10
22.05513784461153	2.6258478804288047e-09	-1.2966079276129094e-09	8.73706997650426e-10
22.18045112781955	2.3626846021004707e-09	-1.1584470642468764e-09	7.710765904015385e-10
22.305764411027567	2.125975030108635e-09	-1.0340152231535968e-09	6.798171517368019e-10
22.431077694235587	1.9130511361346196e-09	-9.221638515586604e-10	5.98988597151077e-10
22.55639097744361	1.7215149632821012e-09	-8.218306380860969e-10	5.276625868285055e-10
22.681704260651628	1.5492111801573572e-09	-7.320240645514728e-10	4.6493082149349057e-10
22.807017543859647	1.3942024354180908e-09	-6.51812225192192e-10	4.099165271719887e-10
22.932330827067666	1.2547472260807729e-09	-5.803160485655104e-10	3.61786515150624e-10
23.05764411027569	1.1292800222813936e-09	-5.167063996272929e-10	3.1976169042696165e-10
23.182957393483708	1.0163934175620046e-09	-4.60204044497997e-10	2.831246479070134e-10
23.308270676691727	9.148220974386627e-10	-4.1008123150966965e-10	2.5122379569597843e-10
23.43358395989975	8.234284402643269e-10	-3.656636903821375e-10	2.2347410171963086e-10
23.55889724310777	7.411895834611729e-10	-3.2633210866022077e-10	1.9935499168301366e-10
23.684210526315788	6.67185805262425e-10	-2.915225032073676e-10	1.7840613358740385e-10
23.809523809523807	6.005900873594459e-10	-2.60725260903052e-10	1.6022187675315078e-10
23.93483709273183	5.406587374946049e-10	-2.3348290602626134e-10	1.4444503752275434e-10
24.06015037593985	4.867229633410195e-10	-2.0938683284467206e-10	1.307605981550748e-10
24.185463659147867	4.381813003310455e-10	-1.8807332519408333e-10	1.1888975020461829e-10
24.31077694235589	3.9449280674842953e-10	-1.6921919399250078e-10	1.085845896434738e-10
24.43609022556391	3.5517094920653477e-10	-1.5253732754297489e-10	9.962366336629036e-11
24.561403508771928	3.197781097940412e-10	-1.3777239291375969e-10	9.180847154428613e-11
24.686716791979947	2.879206522444899e-10	-1.2469686627594335e-10	8.496094081750453e-11
24.81203007518797	2.592444894171451e-10	-1.1310751413121792e-10	7.892179546463194e-11
24.93734335839599	2.334310995799181e-10	-1.0282239783552545e-10	7.354966958424595e-11
25.062656641604008	2.1019394476491255e-10	-9.367842913763304e-11	6.872073200621283e-11
25.18796992481203	1.8927525007852837e-10	-8.55294622756786e-11	6.432855062371616e-11
25.31328320802005	1.704431076218158e-10	-7.824486766965636e-11	6.028391689790957e-11
25.43859649122807	1.5348887253622544e-10	-7.170849532672204e-11	5.651439054209756e-11
25.563909774436087	1.3822482189970887e-10	-6.581790736362635e-11	5.2963404015820325e-11
25.68922305764411	1.2448205001914484e-10	-6.048374445882879e-11	4.958887044956466e-11
25.81453634085213	1.1210857623468856e-10	-5.56290953774934e-11	4.636134407867901e-11
25.939849624060148	1.0096764371367717e-10	-5.11887631911416e-11	4.3261866535186476e-11
26.065162907268167	9.093618987313995e-11	-4.710836269180423e-11	4.027967996280746e-11
26.19047619047619	8.190347103268868e-11	-4.3343232514430364e-11	3.7409994496016805e-11
26.31578947368421	7.376982567119329e-11	-3.9857192149024814e-11	3.4651969483698197e-11
26.441102756892228	6.644556225394257e-11	-3.662120886018238e-11	3.2007018112179345e-11
26.56641604010025	5.984995902755853e-11	-3.361205682517327e-11	2.9477488670335835e-11
26.69172932330827	5.391036446389403e-11	-3.081104985868816e-11	2.7065724855520266e-11
26.81704260651629	4.8561388187028527e-11	-2.82029136445043e-11	2.4773469594748636e-11
26.942355889724308	4.374417325352058e-11	-2.5774839697348124e-11	2.2601554147357657e-11
27.06766917293233	3.940574158778796e-11	-2.351573786534521e-11	2.0549805273437628e-11
27.19298245614035	3.549840521201951e-11	-2.141568213279529e-11	1.8617104487321607e-11
27.31829573934837	3.197923666017444e-11	-1.9465528622414574e-11	1.6801540900353336e-11
27.44360902255639	2.8809592631677876e-11	-1.7656675689049528e-11	1.510060949029709e-11
27.56892230576441	2.595468552438733e-11	-1.5980932966574916e-11	1.3511417439459874e-11
27.69423558897243	2.3383197996227448e-11	-1.443046753608599e-11	1.2030871146870978e-11
27.819548872180448	2.1066936162050537e-11	-1.2997799273800513e-11	1.0655825187215574e-11
27.94486215538847	1.8980517467716136e-11	-1.1675822453262081e-11	9.383181960687934e-12
28.07017543859649	1.710108971490411e-11	-1.0457835825183997e-11	8.209937394113768e-12
28.19548872180451	1.54080781224911e-11	-9.3375681467604e-12	7.133174125832584e-12
28.32080200501253	1.3882957668222971e-11	-8.309190307487402e-12	6.150009222277685e-12
28.44611528822055	1.2509048238842271e-11	-7.367308848618006e-12	5.257508406274807e-12
28.57142857142857	1.1271330341297355e-11	-6.5069389292589364e-12	4.452582519402002e-12
28.69674185463659	1.0156279321404521e-11	-5.723457752945544e-12	3.731883862843883e-12
28.82205513784461	9.151716220534125e-12	-5.012542125340001e-12	3.0917196475576962e-12
28.94736842105263	8.246673580988669e-12	-4.3700960247166315e-12	2.5279968783499328e-12
29.07268170426065	7.431274682718453e-12	-3.792175588403809e-12	2.036207952258865e-12
29.19799498746867	6.696624852579184e-12	-3.274919486846627e-12	1.6114599251927164e-12
29.32330827067669	6.034713629793737e-12	-2.814492097409489e-12	1.2485439615014742e-12
29.44862155388471	5.438326697672326e-12	-2.4070452136759002e-12	9.420361088040591e-13
29.57393483709273	4.900966603516688e-12	-2.0487014765987895e-12	6.864171158419834e-13
29.69924812030075	4.4167813879287894e-12	-1.7355597377601854e-12	4.761979130935995e-13
29.82456140350877	3.9805003332695855e-12	-1.4637197089013392e-12	3.060384448694706e-13
29.94987468671679	3.587376120237428e-12	-1.2293210225693284e-12	1.7085020323567897e-13
30.075187969924812	3.233132752631286e-12	-1.0285905656619826e-12	6.587629444180191e-14
30.20050125313283	2.9139186742581686e-12	-8.578917523503283e-13	-1.3253583833224035e-14
30.32581453634085	2.6262645594015773e-12	-7.137701440940718e-13	-7.049282995899137e-14
30.45112781954887	2.367045309939408e-12	-5.929912074907321e-13	-1.0936963847190194e-13
30.576441102756892	2.1334458386565592e-12	-4.925676676227202e-13	-1.3299672953516888e-13
30.70175438596491	1.9229302600803003e-12	-4.097755385523234e-13	-1.4409459245143152e-13
30.82706766917293	1.7332141477954088e-12	-3.421592602180472e-13	-1.4502380311194648e-13
30.95238095238095	1.5622395512167223e-12	-2.875273236864057e-13	-1.3782244123550883e-13
31.07769423558897	1.4081524957444375e-12	-2.439403089540582e-13	-1.242452977347273e-13
31.20300751879699	1.269282718565508e-12	-2.0969344730465422e-13	-1.058022815218981e-13
31.32832080200501	1.1441254183153043e-12	-1.8329574557038293e-13	-8.379411808609526e-14
31.453634085213032	1.031324820240717e-12	-1.6344747046081636e-13	-5.93440355896327e-14
31.57894736842105	9.296593789877979e-13	-1.490174718268993e-13	-3.342464855898092e-14
31.70426065162907	8.380284583859572e-13	-1.3902148597208434e-13	-6.879685202149309e-15
31.82957393483709	7.554403419613715e-13	-1.326022416922613e-13	1.9559420042044678e-14
31.954887218045112	6.810014404355442e-13	-1.2901191010883417e-13	4.526171697324942e-14
32.08020050125313	6.139065743586103e-13	-1.2759719778113792e-13	6.968907161926862e-14
32.205513784461154	5.534302219276863e-13	-1.2778717627933103e-13	9.239175659729208e-14
32.33082706766917	4.989186337847227e-13	-1.2908376334375153e-13	1.130062419031311e-13
32.45614035087719	4.4978272757862033e-13	-1.3105461598973002e-13	1.3125404424112547e-13
32.581453634085214	4.054916848052254e-13	-1.333280642087063e-13	1.46940520447843e-13
32.70676691729323	3.6556718075631284e-13	-1.355896104277477e-13	1.5995263731777575e-13
32.83208020050125	3.295781854699809e-13	-1.375794538144585e-13	1.7025500489836562e-13
32.95739348370927	2.971362796607547e-13	-1.3909047996585604e-13	1.7788379100782076e-13
33.08270676691729	2.678914349767972e-13	-1.3996619252083943e-13	1.8293849320368375e-13
33.20802005012531	2.415282127635911e-13	-1.4009815387762111e-13	1.8557187634045962e-13
33.33333333333333	2.1776233991025467e-13	-1.3942263845002792e-13	1.8597864073927318e-13
33.45864661654135	1.963376243697636e-13	-1.3791636585313875e-13	1.8438353580026306e-13
33.583959899749374	1.770231766064737e-13	-1.3559134931592492e-13	1.8102966675760587e-13
33.70927318295739	1.596109065543016e-13	-1.3248904177879733e-13	1.7616767025202498e-13
33.83458646616541	1.4391326868752015e-13	-1.2867406831064209e-13	1.700462857984957e-13
33.959899749373434	1.2976123053482403e-13	-1.2422788704745896e-13	1.6290466112364336e-13
34.08521303258145	1.17002442429868e-13	-1.1924272058198164e-13	1.549665348931566e-13
34.21052631578947	1.0549958851124806e-13	-1.1381605382469065e-13	1.464362683086948e-13
34.335839598997495	9.512890098489128e-14	-1.0804591739313864e-13	1.3749656458261284e-13
34.46115288220551	8.577882146316392e-14	-1.0202708451105613e-13	1.283076288258528e-13
34.58646616541353	7.734879481676677e-14	-9.584821978756634e-14	1.1900747822258441e-13
34.71177944862155	6.97481824336609e-14	-8.958994173867093e-14	1.0971310581051781e-13
34.83709273182957	6.289528308706458e-14	-8.33237041430245e-14	1.0052222061165186e-13
34.962406015037594	5.671645078260122e-14	-7.711136617131832e-14	9.151532215477794e-14
35.08771929824561	5.114529999260414e-14	-7.100530593621218e-14	8.275791004231974e-14
35.21303258145363	4.61219896051556e-14	-6.504893272587597e-14	7.430267284334093e-14
35.338345864661655	4.159257773322986e-14	-5.927746492917114e-14	6.619154125822594e-14
35.46365914786967	3.7508440268396436e-14	-5.3718858945155645e-14	5.845752621226009e-14
35.58897243107769	3.382574674936848e-14	-4.8394795416751585e-14	5.112629277761117e-14
35.714285714285715	3.050498776770398e-14	-4.332165022415279e-14	4.421744601143637e-14
35.83959899749373	2.7510548755454457e-14	-3.851139715031284e-14	3.7745525766643914e-14
35.96491228070175	2.481032557947935e-14	-3.3972406195300694e-14	3.172072513816645e-14
36.09022556390977	2.2375377883087766e-14	-2.9710116003598794e-14	2.6149362035022015e-14
36.21553884711779	2.0179616552188354e-14	-2.57275709911307e-14	2.1034145577705495e-14
36.340852130325814	1.8199522041057192e-14	-2.202582388111059e-14	1.63742883235284e-14
36.46616541353383	1.6413890588030105e-14	-1.8604212821518614e-14	1.2165521102845674e-14
36.59147869674185	1.4803605606220703e-14	-1.5460529262878238e-14	8.400068784824446e-15
36.716791979949875	1.3351431767352088e-14	-1.259109833023608e-14	5.066642044566224e-15
36.84210526315789	1.2041829518303247e-14	-9.990797353047163e-15	2.1504921012595915e-15
36.96741854636591	1.0860787982459333e-14	-7.653040235293098e-15	-3.664369772387699e-16
37.092731829573935	9.795674399412531e-15	-5.569755174346716e-15	-2.505239177515909e-15
37.21804511278195	8.835098443880557e-15	-3.731380725673284e-15	-4.289657965659168e-15
37.34335839598997	7.96878993567297e-15	-2.126900467861122e-15	-5.745591188548824e-15
37.468671679197996	7.1874886064259e-15	-7.439299674482869e-16	-6.9005152136352474e-15
37.59398496240601	6.482844726187376e-15	4.311379067444574e-16	-7.782862612121148e-15
37.719298245614034	5.8473295151415e-15	1.4129310957496702e-15	-8.421391280809353e-15
37.84461152882205	5.274154374433817e-15	2.216848700596099e-15	-8.844581660935689e-15
37.96992481203007	4.757198066885906e-15	2.858777793168671e-15	-9.080093478653457e-15
38.095238095238095	4.290941064864415e-15	3.354794143382405e-15	-9.154305493063422e-15
38.22055137844611	3.870406359988986e-15	3.720865185940201e-15	-9.091952551774159e-15
38.34586466165413	3.4911060988296487e-15	3.972572234266547e-15	-8.915865168981572e-15
38.471177944862156	3.1489934711611166e-15	4.124865926956115e-15	-8.646808900253978e-15
38.59649122807017	2.8404193334953912e-15	4.1918648107949006e-15	-8.303414636320663e-15
38.721804511278194	2.56209310117959e-15	4.186702505951215e-15	-7.902186824536213e-15
38.847117794486216	2.3110474879235244e-15	4.121424661069776e-15	-7.457574475676795e-15
38.97243107769423	2.0846067127745425e-15	4.006933326205385e-15	-6.98208933046887e-15
39.097744360902254	1.880357831802943e-15	3.852973697785182e-15	-6.486456338681504e-15
39.22305764411028	1.6961248855941453e-15	3.668156491803289e-15	-5.979783217298366e-15
39.34837092731829	1.529945584493661e-15	3.4600084101013113e-15	-5.469737919921836e-15
39.473684210526315	1.3800502817682467e-15	3.2350431217163156e-15	-4.962725061688228e-15
39.59899749373433	1.2448430106242647e-15	2.998845688756514e-15	-4.4640544863609906e-15
39.72431077694235	1.1228843844021077e-15	2.7561642252757115e-15	-3.978097102941594e-15
39.849624060150376	1.0128761801241907e-15	2.511003614395366e-15	-3.5084247953129382e-15
39.97493734335839	9.136474437675958e-16	2.266717188580091e-15	-3.0579326086004526e-15
40.100250626566414	8.241419711312896e-16	2.026093307221056e-15	-2.6289425605148225e-15
40.225563909774436	7.434070312232333e-16	1.7914346897085648e-15	-2.223289351676242e-15
40.35087719298245	6.705832102565951e-16	1.5646291566380264e-15	-1.8423889949406155e-15
40.476190476190474	6.048952643499228e-16	1.3472110944345783e-15	-1.4872919828732286e-15
40.6015037593985	5.456438785424811e-16	1.1404135005235625e-15	-1.15872308497936e-15
40.72681704260651	4.921982391572323e-16	9.4521090419421e-16	-8.571102182728502e-16
40.852130325814535	4.439893359105543e-16	7.623538096283701e-16	-5.826050598454595e-16
40.97744360902255	4.0050391924564997e-16	5.923955855590579e-16	-3.350981540067793e-16
41.10275689223057	3.612790468287689e-16	4.357129381731086e-16	-1.1423119431885826e-16
41.228070175438596	3.258971607250996e-16	2.9252125140127294e-16	8.059107567324056e-17
41.35338345864661	2.9398164334693166e-16	1.628861579594131e-16	2.5018729400264076e-16
41.478696741854634	2.6519280586814967e-16	4.673270954541652e-17	3.9558272386554205e-16
41.60401002506266	2.392242675545839e-16	-5.614655947457944e-17	5.179884084177202e-16
41.72932330827067	2.157996885332308e-16	-1.4608353375252764e-16	6.187759880203554e-16
41.854636591478695	1.946698220727829e-16	-2.235254680204641e-16	6.994485506401395e-16
41.97994987468672	1.7560985559850225e-16	-2.8902435248231203e-16	7.616084107631611e-16
42.10526315789473	1.5841701250480566e-16	-3.432243701404482e-16	8.069230927421496e-16
42.230576441102755	1.4290838941638175e-16	-3.8684743835186243e-16	8.370910020990311e-16
42.35588972431078	1.2891900591813323e-16	-4.2067711267903814e-16	8.538082981389846e-16
42.48120300751879	1.1630004594671215e-16	-4.455413604251626e-16	8.587383514053549e-16
42.606516290726816	1.0491727202618427e-16	-4.622948642664687e-16	8.534849159198972e-16
42.73182957393483	9.464959534863453e-17	-4.718015838773496e-16	8.395698150179954e-16
42.857142857142854	8.538778635713237e-17	-4.749182874671083e-16	8.184155790091142e-16
42.98245614035088	7.70333119945528e-17	-4.724796779281337e-16	7.913331258389966e-16
43.10776942355889	6.949728714725711e-17	-4.652855992518854e-16	7.595142751961436e-16
43.233082706766915	6.269952904880365e-17	-4.540906408256926e-16	7.240286525003098e-16
43.35839598997494	5.656770452579241e-17	-4.395962826657221e-16	6.858243801226826e-16
43.48370927318295	5.103656097552998e-17	-4.2244556266878143e-16	6.457318669782075e-16
43.609022556390975	4.60472328723483e-17	-4.0322011133833546e-16	6.044699849958672e-16
43.734335839599	4.154661641381152e-17	-3.8243929797340345e-16	5.626539484609071e-16
43.859649122807014	3.74868056467405e-17	-3.605611672322156e-16	5.208042750871286e-16
43.984962406015036	3.3824584062417805e-17	-3.379848140674733e-16	4.793562919060713e-16
44.11027568922306	3.0520966226637606e-17	-3.1505384305146087e-16	4.386697427831529e-16
44.235588972431074	2.7540784521017285e-17	-2.9206057829360827e-16	3.990381484385909e-16
44.3609022556391	2.4852316525594146e-17	-2.6925072542203886e-16	3.606976579664929e-16
44.48621553884711	2.2426948979901908e-17	-2.468282309563034e-16	3.238352092327294e-16
44.611528822055135	2.0238874631886017e-17	-2.249601314679988e-16	2.8859588252068684e-16
44.73684210526316	1.8264818632356857e-17	-2.0378123116958567e-16	2.5508938721012027e-16
44.86215538847117	1.6483791465496714e-17	-1.833984892922703e-16	2.2339566596180375e-16
44.987468671679196	1.4876865726528212e-17	-1.638950362674395e-16	1.9356963620329603e-16
45.11278195488722	1.3426974363707206e-17	-1.4533376970349497e-16	1.6564511620761744e-16
45.238095238095234	1.2118728286242676e-17	-1.2776050750048805e-16	1.3963800415266808e-16
45.363408521303256	1.0938251493706792e-17	-1.1120669663946848e-16	1.1554879438663648e-16
45.48872180451128	9.873032099246977e-18	-9.569169289510129e-17	9.33645264744758e-17
45.614035087719294	8.911787796063503e-18	-8.122463966906367e-17	7.306026984966286e-17
45.73934837092732	8.044344457398128e-18	-6.780598396894935e-17	5.460025011316475e-17
45.86466165413533	7.261526672107024e-18	-5.542867475984669e-17	3.7938722079943156e-17
45.989974937343355	6.5550591099073306e-18	-4.407909381058451e-17	2.3020689401831034e-17
46.11528822055138	5.917477691213808e-18	-3.3737771898923965e-17	9.782560957608405e-18
46.24060150375939	5.3420496123447556e-18	-2.43799438509058e-17	-1.8471795653456506e-18
46.365914786967416	4.822701351276484e-18	-1.5975994335091345e-17	-1.1947231736816977e-17
46.49122807017544	4.353953853039465e-18	-8.491842589125283e-18	-2.060262466592285e-17
46.616541353383454	3.930864166729936e-18	-1.8893083964394282e-18	-2.790373286768251e-17
46.741854636591476	3.548972876553746e-18	3.873506119839458e-18	-3.394516335089426e-17
46.8671679197995	3.2042567359726544e-18	8.841793547284185e-18	-3.8824533676477065e-17
46.992481203007515	2.89308597575363e-18	1.3063561850526588e-17	-4.2641175271142906e-17
47.11779448621554	2.6121858129370447e-18	1.6589093684157014e-17	-4.549480620762678e-17
47.24310776942356	2.358601738248825e-18	1.947034899836018e-17	-4.748422247801507e-17
47.368421052631575	2.1296682044558475e-18	2.1760323806098806e-17	-4.87060565554786e-17
47.4937343358396	1.922980378005223e-18	2.351238419743953e-17	-4.925364735950149e-17
47.61904761904761	1.7363686514801285e-18	2.47795985095538e-17	-4.921605760809024e-17
47.744360902255636	1.5678756455073867e-18	2.5614091864644137e-17	-4.867726419467311e-17
47.86967418546366	1.4157354562620511e-18	2.6066446220358684e-17	-4.7715535953899856e-17
47.994987468671674	1.2783549291204527e-18	2.6185166016292184e-17	-4.640300215630923e-17
48.1203007518797	1.1542967607123347e-18	2.6016224988763013e-17	-4.4805405237683793e-17
48.24561403508772	1.0422642509880361e-18	2.560270438409504e-17	-4.298202327143653e-17
48.370927318295735	9.410875442343452e-19	2.498452724039406e-17	-4.0985741862427693e-17
48.49624060150376	8.497112135212641e-19	2.4198288163056823e-17	-3.8863251531374844e-17
48.62155388471178	7.671830570519614e-19	2.3277173495621426e-17	-3.665534510249835e-17
48.746867167919795	6.926439875312026e-19	2.2250963242560154e-17	-3.4397289785988375e-17
48.87218045112782	6.253189071322372e-19	2.1146103643484175e-17	-3.211925016838072e-17
48.99749373433583	5.645084710902969e-19	1.998583791327993e-17	-2.984674077652387e-17
49.122807017543856	5.0958165251344825e-19	1.8790382238136126e-17	-2.7601089884476117e-17
49.24812030075188	4.599690297942684e-19	1.757713448210149e-17	-2.539989946191253e-17
49.373433583959894	4.151567261034529e-19	1.636090401527016e-17	-2.325748936603183e-17
49.49874686716792	3.7468093789225375e-19	1.515415242406708e-17	-2.1185316876266237e-17
49.62406015037594	3.381229961291985e-19	1.3967236428534245e-17	-1.919236535022708e-17
49.749373433583955	3.0510491011498407e-19	1.2808645962592113e-17	-1.7285498083795866e-17
49.87468671679198	2.752853491108886e-19	1.1685231958200787e-17	-1.5469775375308423e-17
50.0	2.483560216352101e-19	1.0602419836311645e-17	-1.3748734340550905e-17


==> anc/resummed_multipoles_t0_0.5_t_1_nMax_30.dat <==
0.0	1.8438875043453724	-0.0	0.0
0.12531328320802004	1.5794891736657999	-0.012831047199778907	3.20411064868829e-05
0.2506265664160401	1.3556771348344687	-0.034221419125320514	0.0003639632614632687
0.37593984962406013	1.1657659173019268	-0.05164059892029696	0.0013022054399165577
0.5012531328320802	1.0042800621184345	-0.062073297118027025	0.0028953364342974913
0.6265664160401002	0.8666386887511044	-0.06648584387828767	0.004950010169344259
0.7518796992481203	0.7490792660585777	-0.06741388878564616	0.007154969114727763
0.8771929824561403	0.6484673390722576	-0.06600196964119255	0.009198026800186094
1.0025062656641603	0.5621914025721378	-0.06331800453935697	0.010839257329758474
1.1278195488721803	0.48807050442341926	-0.060145127555771324	0.011941455967254558
1.2531328320802004	0.42427846843367784	-0.05674438993384969	0.012479098997329394
1.3784461152882206	0.36928255702700796	-0.05317855780111352	0.012548903756240105
1.5037593984962405	0.3217929015925651	-0.04957911256431401	0.012324948866552755
1.6290726817042605	0.2807219996935644	-0.04602700563061873	0.011918527393329239
1.7543859649122806	0.2451502364248044	-0.04252682477279959	0.01136004343805174
1.8796992481203008	0.21429853356478848	-0.03909361858369943	0.010693795036118312
2.0050125313283207	0.18750534909317157	-0.03577719002749886	0.009991980982800687
2.1303258145363406	0.16420778631789534	-0.03262652956108715	0.009312101546987082
2.2556390977443606	0.14392579794256785	-0.0296640129816213	0.008678467759170168
2.380952380952381	0.12624930021760583	-0.026896184840959583	0.008088573821884626
2.506265664160401	0.11082726346764125	-0.0243301666761826	0.007532054327432524
2.631578947368421	0.0973586501628839	-0.0219737458780793	0.00700486857236257
2.756892230576441	0.08558485126870931	-0.019826580751965563	0.006509217063247162
2.882205513784461	0.0752833373675304	-0.017877690255903772	0.00604639297980775
3.007518796992481	0.06626234279131987	-0.0161109235869232	0.005612303531931293
3.132832080200501	0.05835618284803633	-0.014510798928453028	0.005199945570095717
3.258145363408521	0.05142190612197709	-0.013063998058810011	0.0048043486791481925
3.3834586466165413	0.04533555838108155	-0.011758093081322064	0.004424708191105622
3.508771929824561	0.0399897624532878	-0.010580163711399249	0.004063061556467477
3.634085213032581	0.035291324015848675	-0.009516919178534264	0.0037217212960488255
3.7593984962406015	0.03115926703515398	-0.008556095501375205	0.0034017452975266143
3.8847117794486214	0.02752315049752882	-0.00768751655630556	0.003102910165319775
4.010025062656641	0.024321636867691312	-0.0069029239191295165	0.002824453170251541
4.135338345864661	0.021501264930482794	-0.006195113931597146	0.002565860310014125
4.260651629072681	0.019015345872466814	-0.005557297599249831	0.0023271411582375173
4.385964912280701	0.01682315268757559	-0.004982964344671359	0.002108441852116623
4.511278195488721	0.014889063255660254	-0.004466033460297299	0.0019094540402285211
4.636591478696742	0.01318191522627303	-0.004001048395773642	0.0017291583029175116
4.761904761904762	0.011674424103166006	-0.0035832394717274516	0.0015660157846155362
4.887218045112782	0.010342683846333293	-0.0032083832899504365	0.0014183494384925881
5.012531328320802	0.009165732708750762	-0.0028725636297374135	0.001284625839159788
5.137844611528822	0.008125176866929474	-0.0025720183318880567	0.0011635448571675323
5.263157894736842	0.007204821298469112	-0.0023031477332707447	0.0010539973336108892
5.3884711779448615	0.006390628923631267	-0.0020626099827508195	0.0009549713611487696
5.513784461152882	0.005669958181318503	-0.001847394418977735	0.0008654668823481555
5.639097744360902	0.005031917310366114	-0.0016548305833390916	0.0007844673124455304
5.764411027568922	0.004466840239807263	-0.0014825502156568008	0.0007109851127370665
5.889724310776942	0.003966227058866274	-0.001328431615106746	0.0006441432282385938
6.015037593984962	0.003522589225918102	-0.001190548590711309	0.0005832296099317682
6.140350877192982	0.0031293273102287974	-0.0010671404032585878	0.0005276923449578295
6.265664160401002	0.002780621599028321	-0.0009566086369327805	0.00047709126252991303
6.390977443609022	0.002471338390133541	-0.0008575293888401188	0.00043104354878358453
6.516290726817042	0.0021969477493136774	-0.0007686591581286599	0.0003891889068063522
6.641604010025063	0.001953448445952931	-0.0006889212475795416	0.0003511777927360816
6.7669172932330826	0.0017373190863918214	-0.0006173768693821872	0.0003166746145005241
6.8922305764411025	0.001545406924373201	-0.0005531943956071238	0.0002853672383300575
7.017543859649122	0.00137498187446187	-0.0004956265882748341	0.00025697645516003294
7.142857142857142	0.0012235959489720217	-0.00044399751645559347	0.00023126021342452152
7.268170426065162	0.0010890909795175558	-0.0003976962100179363	0.0002080093085576558
7.393483709273182	0.0009695576583874954	-0.0003561735909981631	0.00018703575202213649
7.518796992481203	0.0008633062305762291	-0.00031894004232919704	0.00016815975684075847
7.644110275689223	0.0007688404141360898	-0.00028556159596599377	0.00015120189132037792
7.769423558897243	0.0006848353762216622	-0.00025565357008582636	0.00013598291802174612
7.894736842105263	0.0006101173372059227	-0.00022887210617007292	0.00012232894596183358
8.020050125313283	0.0005436461590597215	-0.0002049056985659744	0.00011007752958971671
8.145363408521304	0.00048450015386306835	-0.00018346905930499756	9.908160688711802e-05
8.270676691729323	0.0004318614191883781	-0.00016430023394959617	8.921050432664385e-05
8.395989974937343	0.0003850038908516103	-0.0001471600666050626	8.034873261044742e-05
8.521303258145362	0.0003432881578656884	-0.00013183232621037153	7.239363053591422e-05
8.646616541353383	0.0003061410119158087	-0.0001181232563540022	6.525270546188066e-05
8.771929824561402	0.000273056445673038	-0.00010586019894035026	5.884130960730993e-05
8.897243107769423	0.00024358501401407562	-9.488953357708763e-05	5.3081166302178065e-05
9.022556390977442	0.00021732758958078568	-8.507432913394362e-05	4.790002397841553e-05
9.147869674185463	0.00019392968935746737	-7.629203992006973e-05	4.323226336242661e-05
9.273182957393484	0.0001730763617882771	-6.843249408233491e-05	3.901982052386015e-05
9.398496240601503	0.00015448790919169692	-6.139635447292692e-05	3.521266511853764e-05
9.523809523809524	0.00013791559246697772	-5.509412536341618e-05	3.17684044694665e-05
9.649122807017543	0.00012313839370298751	-4.94456057884415e-05	2.865111256678116e-05
9.774436090225564	0.00010995972687585186	-4.437952700471419e-05	2.5829834276155435e-05
9.899749373433583	9.820487843405202e-05	-3.983307755782503e-05	2.3277227265679275e-05
10.025062656641603	8.771894934012319e-05	-3.5751151746348286e-05	2.0968592306596727e-05
10.150375939849624	7.836321803323481e-05	-3.2085359881477614e-05	1.888131473308212e-05
10.275689223057643	7.00138497302103e-05	-2.8792972158668994e-05	1.699461501395222e-05
10.401002506265664	6.256234406404775e-05	-2.5835971444974067e-05	1.5289482558176946e-05
10.526315789473683	5.5911068389239774e-05	-2.3180307851448454e-05	1.3748689084091826e-05
10.651629072681704	4.9973211222652146e-05	-2.079535919131701e-05	1.2356802757144089e-05
10.776942355889723	4.4671507882788275e-05	-1.8653552022617696e-05	1.1100141059725099e-05
10.902255639097744	3.9937152962207266e-05	-1.673008763898448e-05	9.96662090760922e-06
11.027568922305765	3.5708860488958236e-05	-1.50027256824013e-05	8.945501646343227e-06
11.152882205513784	3.193202756663749e-05	-1.3451588787017213e-05	8.027064876306992e-06
11.278195488721805	2.855803505970177e-05	-1.2058960561689445e-05	7.2023097102849795e-06
11.403508771929824	2.5543488777242166e-05	-1.0809060003898994e-05	6.462738936466001e-06
11.528822055137844	2.2849768993460236e-05	-9.687791712877375e-06	5.800270610303105e-06
11.654135338345863	2.0442430014039186e-05	-8.682490089426386e-06	5.207256879980797e-06
11.779448621553884	1.829079300873586e-05	-7.781687760916107e-06	4.6765580188323185e-06
11.904761904761903	1.636748650287186e-05	-6.974935550351231e-06	4.20161732432357e-06
12.030075187969924	1.4648715758030606e-05	-6.252684403163662e-06	3.7765025866328696e-06
12.155388471177945	1.3002982559778059e-05	-5.606219171562256e-06	3.3959044175302644e-06
12.280701754385964	1.173531553411429e-05	-5.027621616360536e-06	3.0550984815515096e-06
12.406015037593985	1.050573570932339e-05	-4.50973985607471e-06	2.749885040148691e-06
12.531328320802004	9.405944515535383e-06	-4.046149914993354e-06	2.476518783963548e-06
12.656641604010025	8.422136833696317e-06	-3.6311050107662705e-06	2.2316391740880643e-06
12.781954887218044	7.541983955334231e-06	-3.2594750224579557e-06	2.0122090038824492e-06
12.907268170426065	6.754478203300717e-06	-2.9266812532859155e-06	1.8154669382084342e-06
13.032581453634084	6.0497906907642405e-06	-2.628631547497324e-06	1.6388974187670623e-06
13.157894736842104	5.419144133093743e-06	-2.3616597660352274e-06	1.4802176917478597e-06
13.283208020050125	4.854699860153651e-06	-2.1224725529871766e-06	1.3373772207393533e-06
13.408521303258144	4.349440188480949e-06	-1.908105365456086e-06	1.2085611891971428e-06
13.533834586466165	3.89714723230053e-06	-1.7158885763257968e-06	1.092189201112888e-06
13.659147869674184	3.4921986582952293e-06	-1.5434228651834207e-06	9.86903269771527e-07
13.784461152882205	3.1296090422518932e-06	-1.3885613410804889e-06	8.915442648393742e-07
13.909774436090224	2.804911565776768e-06	-1.2493946127363647e-06	8.051205681219814e-07
14.035087719298245	2.514120966802759e-06	-1.1242350534127998e-06	7.267748064559261e-07
14.160401002506266	2.2536522774632094e-06	-1.0115979180356303e-06	6.557539180713704e-07
14.285714285714285	2.020435196829074e-06	-9.101790932124628e-07	5.913855914979234e-07
14.411027568922306	1.81143753987379e-06	-8.188310656891911e-07	5.330617429238397e-07
14.536340852130325	1.6241932100737514e-06	-7.365394584354417e-07	4.802280819380906e-07
14.661654135338345	1.4564282878006638e-06	-6.624021594130088e-07	4.32378137118135e-07
14.786967418546364	1.3060992557078703e-06	-5.956121343114696e-07	3.8905009680088144e-07
14.912280701754385	1.1713813046304139e-06	-5.354440485446023e-07	3.4982509473407745e-07
15.037593984962406	1.050642390015889e-06	-4.81244177212567e-07	3.143258801377922e-07
15.162907268170425	9.424224205218295e-07	-4.3242281642717645e-07	2.822150693389478e-07
15.288220551378446	8.454149294783789e-07	-3.884484119664223e-07	2.531924163039118e-07
15.413533834586465	7.584507605638539e-07	-3.488427439116887e-07	2.2699083690726637e-07
15.538847117794486	6.804835019176143e-07	-3.131766488927182e-07	2.0337130733204528e-07
15.664160401002505	6.105763778206547e-07	-2.810658908321094e-07	1.8211716554382144e-07
15.789473684210526	5.479131242241423e-07	-2.5216691854670265e-07	1.6302863086220959e-07
15.914786967418545	4.916791243412047e-07	-2.2617239800525063e-07	1.4591837937688156e-07
16.040100250626566	4.4126455981803026e-07	-2.0280658189797612e-07	1.3060873786731544e-07
16.165413533834585	3.9604804194289224e-07	-1.8182074634617588e-07	1.1693059782337424e-07
16.290726817042607	3.5548946651959175e-07	-1.6298902541940248e-07	1.0472370327709336e-07
16.416040100250626	3.1911096556142033e-07	-1.461049596917153e-07	9.383770310436549e-08
16.541353383458645	2.8648679729414066e-07	-1.3097894298248834e-07	8.413333887011127e-08
16.666666666666664	2.571862721247589e-07	-1.1743655545573668e-07	7.548330478279542e-08
16.791979949874687	2.308989839029439e-07	-1.0531759348794344e-07	6.77725525856833e-08
16.917293233082706	2.073237594365459e-07	-9.44755120898399e-08	6.089802134970609e-08
17.042606516290725	1.8616676560290767e-07	-8.47770014773102e-08	5.4767901327160715e-08
17.167919799498748	1.6717923706216227e-07	-7.6101497441175e-08	4.930059187348369e-08
17.293233082706767	1.5013764227813398e-07	-6.834052775865076e-08	4.442351123306461e-08
17.418546365914786	1.348415293812077e-07	-6.139688431442945e-08	4.0071889448440594e-08
17.543859649122805	1.2111119020244517e-07	-5.5183664452818796e-08	3.618764464398999e-08
17.669172932330827	1.0878551607999896e-07	-4.9623246229675173e-08	3.271841562022592e-08
17.794486215538846	9.772006629294333e-08	-4.464626139479461e-08	2.9616799297430877e-08
17.919799498746865	8.778533545769043e-08	-4.0190618841123976e-08	2.6839815340057793e-08
18.045112781954884	7.886520189725946e-08	-3.62006178646342e-08	2.4348588859493562e-08
18.170426065162907	7.085554160731974e-08	-3.262617811268225e-08	2.210820726246276e-08
18.295739348370926	6.366301653524234e-08	-2.9422201320497562e-08	2.0087677019940595e-08
18.421052631578945	5.7192355326390446e-08	-2.6548067279288487e-08	1.8259891196245395e-08
18.546365914786968	5.140209980008331e-08	-2.39672521716702e-08	1.660152663589166e-08
18.671679197994987	4.619182831364129e-08	-2.16470428542211e-08	1.509281988511927e-08
18.796992481203006	4.151169439249771e-08	-1.9558309449587147e-08	1.3717213040843517e-08
18.922305764411025	3.730742355054491e-08	-1.7675294927017788e-08	1.2460899921222903e-08
19.047619047619047	3.353184087374368e-08	-1.597538656067964e-08	1.1312326914536767e-08
19.172932330827066	3.015906039103649e-08	-1.4438848960231217e-08	1.0261706978742637e-08
19.298245614035086	2.7093758317929773e-08	-1.3048516935151207e-08	9.300593103551986e-09
19.423558897243108	2.435412271644407e-08	-1.1789462585210961e-08	8.421537315944754e-09
19.548872180451127	2.1893247020717915e-08	-1.0648660023726871e-08	7.617841229974593e-09
19.674185463659146	1.9682092383918765e-08	-9.614671709874717e-09	6.883389394798161e-09
19.799498746867165	1.7695146025637087e-08	-8.67737440995466e-09	6.212548791096458e-09
19.924812030075188	1.5909559573388412e-08	-7.827733900311154e-09	5.6001156680069305e-09
20.050125313283207	1.4304835032232487e-08	-7.057629035293055e-09	5.041292343890662e-09
20.175438596491226	1.2862574424582902e-08	-6.359719750849253e-09	4.531679586203861e-09
20.30075187969925	1.156626132129593e-08	-5.7273504621372615e-09	4.067273407557056e-09
20.426065162907268	1.0401066616330176e-08	-5.154479613078844e-09	3.6444580078932137e-09
20.551378446115287	9.35367492486801e-09	-4.635626924904686e-09	3.2599891702381294e-09
20.676691729323306	8.412129100427663e-09	-4.165831328205831e-09	2.9109649612993484e-09
20.80200501253133	7.5656908165729e-09	-3.740614107922369e-09	2.5947833386862023e-09
20.927318295739347	6.804715331922963e-09	-3.3559432205158676e-09	2.3090891839189323e-09
21.052631578947366	6.12053818682074e-09	-3.008196060422062e-09	2.0517159546498936e-09
21.17794486215539	5.505366808071172e-09	-2.694119254734589e-09	1.82062891606069e-09
21.303258145363408	4.951887791278766e-09	-2.4107854119189636e-09	1.61387714985947e-09
21.428571428571427	4.455108349487107e-09	-2.1555480801807e-09	1.429560019992191e-09
21.553884711779446	4.00754450199714e-09	-1.9259972812586852e-09	1.2658108558459388e-09
21.67919799498747	3.6057065873368526e-09	-1.7199186002336758e-09	1.1207971567171214e-09
21.804511278195488	3.244456979219338e-09	-1.5352587138566955e-09	9.927336452435982e-10
21.929824561403507	2.923289260913045e-09	-1.3700994008231627e-09	8.799027692561514e-10
22.05513784461153	2.6253008209299065e-09	-1.2226407136912894e-09	7.806770236115661e-10
22.18045112781955	2.362472414607022e-09	-1.0911925013237177e-09	6.935384739290008e-10
22.305764411027567	2.1258384170023063e-09	-9.74172277104686e-10	6.170925476070569e-10
22.431077694235587	1.91295164832659e-09	-8.701068190696224e-10	5.50074920825634e-10
22.55639097744361	1.7214385910041935e-09	-7.776349249274314e-10	4.913517524407355e-10
22.681704260651628	1.5491511003459275e-09	-6.955092826546692e-10	4.399144162382885e-10
22.807017543859647	1.3941547179018784e-09	-6.225962020563446e-10	3.9487028139415715e-10
22.932330827067666	1.2547093261924192e-09	-5.578727354017592e-10	3.5543111766200647e-10
23.05764411027569	1.1292501396861683e-09	-5.004213283441621e-10	3.209005136980067e-10
23.182957393483708	1.0163701875528121e-09	-4.4942252089030725e-10	2.906614234161685e-10
23.308270676691727	9.148044290612209e-10	-4.0414637875929127e-10	2.641646769021629e-10
23.43358395989975	8.234154263835135e-10	-3.6394333763474133e-10	2.409190426237026e-10
23.55889724310777	7.411804496156234e-10	-3.2823505435150585e-10	2.20483206395912e-10
23.684210526315788	6.671798827625589e-10	-2.9650573444144233e-10	2.0245982390852305e-10
23.809523809523807	6.005868074344799e-10	-2.6829427794911956e-10	1.864915929315875e-10
23.93483709273183	5.406576567274797e-10	-2.431874685644065e-10	1.7225907819983017e-10
24.06015037593985	4.867238630974798e-10	-2.2081432507408914e-10	1.594798261870036e-10
24.185463659147867	4.381845231804094e-10	-2.0084163349666802e-10	1.4790816459134753e-10
24.31077694235589	3.9450062726903963e-10	-1.829705791978223e-10	1.373350314606178e-10
24.43609022556391	3.551967102088554e-10	-1.669343034755034e-10	1.2758724551412284e-10
24.561403508771928	3.164130391573737e-10	-1.5249612920960762e-10	1.1852580661369838e-10
24.686716791979947	2.8788328420967064e-10	-1.3944815105622315e-10	1.1004306467265097e-10
24.81203007518797	2.590168083993517e-10	-1.2760988211093222e-10	1.0205885571520998e-10
24.93734335839599	2.3381069398264207e-10	-1.1682669727514697e-10	9.451591324853896e-11
25.062656641604008	2.1026842369289574e-10	-1.0696790657416846e-10	8.737497918464265e-11
25.18796992481203	1.8931636010487535e-10	-9.792440905958176e-11	8.061005005771563e-11
25.31328320802005	1.704719223741091e-10	-8.960599215823773e-11	7.420411963341975e-11
25.43859649122807	1.5351105783284773e-10	-8.193842685574961e-11	6.814565441086631e-11
25.563909774436087	1.3824272054592664e-10	-7.486055050389163e-11	6.24259029532234e-11
25.68922305764411	1.2449685871148076e-10	-6.832152467973155e-11	5.703702348163118e-11
25.81453634085213	1.1212099555737457e-10	-6.227841573569985e-11	5.197093264690858e-11
25.939849624060148	1.009781274468075e-10	-5.6694187192434917e-11	4.7218734543235466e-11
26.065162907268167	9.094505666241969e-11	-5.15361327128343e-11	4.277057666576341e-11
26.19047619047619	8.191095999786217e-11	-4.677472830271915e-11	3.861578863462074e-11
26.31578947368421	7.377612628574117e-11	-4.2382848597453094e-11	3.474318020968001e-11
26.441102756892228	6.645083132200572e-11	-3.8335275050275734e-11	3.114139980747697e-11
26.56641604010025	5.985433072597279e-11	-3.46084204173988e-11	2.7799278790683992e-11
26.69172932330827	5.3913956425182164e-11	-3.118019961716031e-11	2.4706108285283336e-11
26.81704260651629	4.856430515585271e-11	-2.802998751888446e-11	2.185181411003752e-11
26.942355889724308	4.374650904957543e-11	-2.5138616264357998e-11	1.9227012415486157e-11
27.06766917293233	3.940757952269849e-11	-2.248837642284135e-11	1.682294470795219e-11
27.19298245614035	3.549981641131988e-11	-2.0062996841529825e-11	1.4631306330219076e-11
27.31829573934837	3.198027442056407e-11	-1.7847587444862775e-11	1.2643996456654233e-11
27.44360902255639	2.881027770660526e-11	-1.5828537760482733e-11	1.0852828596433694e-11
27.56892230576441	2.5954968343285434e-11	-1.3993371869475004e-11	9.249246431991863e-12
27.69423558897243	2.338285947542229e-11	-1.2330567753103261e-11	7.824088886872175e-12
27.819548872180448	2.1065344745425278e-11	-1.0829355191372424e-11	6.567440155084215e-12
27.94486215538847	1.8976335548857183e-11	-9.479510694318107e-12	5.468586246258014e-12
28.07017543859649	1.7093539271538664e-11	-8.271169589366069e-12	4.516082179034039e-12
28.19548872180451	1.5399742478832238e-11	-7.194673813685313e-12	3.697916903106288e-12
28.32080200501253	1.3876188111781388e-11	-6.240469237866743e-12	3.0017497543057805e-12
28.44611528822055	1.2503882666102797e-11	-5.399059274985843e-12	2.4151849861353906e-12
28.57142857142857	1.1267291177064263e-11	-4.6610135013046086e-12	1.9260502416043272e-12
28.69674185463659	1.0153011195781767e-11	-4.017022656799168e-12	1.5226497142404456e-12
28.82205513784461	9.149000434744793e-12	-3.4579861041271923e-12	1.19397115674417e-12
28.94736842105263	8.244375496363007e-12	-2.975115404153474e-12	9.298355112121663e-13
29.07268170426065	7.429307839763057e-12	-2.5600381652057334e-12	7.209867962178001e-13
29.19799498746867	6.694930765574047e-12	-2.2048891413510753e-12	5.591267497633346e-13
29.32330827067669	6.033250572195165e-12	-1.9023797161813763e-12	4.369031212472237e-13
29.44862155388471	5.437063329935391e-12	-1.6458413856464447e-12	3.478625697347873e-13
29.57393483709273	4.899878239167463e-12	-1.4292428247914347e-12	2.8637935999594917e-13
29.69924812030075	4.4158477410335576e-12	-1.2471831011621794e-12	2.4757007330952477e-13
29.82456140350877	3.979704126002913e-12	-1.0948654305756692e-12	2.2720293858451495e-13
29.94987468671679	3.58670220600314e-12	-9.680566612334446e-13	2.2160857305298187e-13
30.075187969924812	3.2325675576288703e-12	-8.630376634848306e-13	2.2759716969518273e-13
30.20050125313283	2.9134498422675986e-12	-7.765492778279977e-13	2.42385605944389e-13
30.32581453634085	2.6258807328691305e-12	-7.057376850372841e-13	2.6353659683131176e-13
30.45112781954887	2.366736012285601e-12	-6.481021958237841e-13	2.889108396871698e-13
30.576441102756892	2.1332014488250064e-12	-6.014476266120915e-13	3.166320460509362e-13
30.70175438596491	1.9227421002052142e-12	-5.638426841725819e-13	3.450637975465703e-13
30.82706766917293	1.733074751505345e-12	-5.335851333122626e-13	3.727963040049125e-13
30.95238095238095	1.562143266258897e-12	-5.091739546550406e-13	3.9864043651731817e-13
31.07769423558897	1.4080967376786051e-12	-4.892881962658197e-13	4.2162593998242977e-13
31.20300751879699	1.2692704520586516e-12	-4.727717762487769e-13	4.410005880667308e-13
31.32832080200501	1.1441695228539337e-12	-4.586231138832666e-13	4.562272865586276e-13
31.453634085213032	1.0314530752767632e-12	-4.459881820517053e-13	4.669767551064414e-13
31.57894736842105	9.299099703790613e-13	-4.3415542090744665e-13	4.731143418648547e-13
31.70426065162907	8.384174908574771e-13	-4.225509651621556e-13	4.746806026887798e-13
31.82957393483709	7.559257094618902e-13	-4.1073282936191307e-13	4.718663229383499e-13
31.954887218045112	6.815109121901748e-13	-3.9838305100373193e-13	4.649835018915086e-13
32.08020050125313	6.143905465731821e-13	-3.852972611309669e-13	4.544343349650506e-13
32.205513784461154	5.538702862563133e-13	-3.7137166144583466e-13	4.406803720651295e-13
32.33082706766917	4.993129522182709e-13	-3.565878523569113e-13	4.2421383462844575e-13
32.45614035087719	4.5013506332288397e-13	-3.409963050665664e-13	4.055326314499327e-13
32.581453634085214	4.058068011213449e-13	-3.2469945781706167e-13	3.8512004396307913e-13
32.70676691729323	3.6584941061019877e-13	-3.078354325726251e-13	3.634294708662892e-13
32.83208020050125	3.298311561111765e-13	-2.9056323807335514e-13	3.408741184411673e-13
32.95739348370927	2.97362982349251e-13	-2.730500955900618e-13	3.1782114777699937e-13
33.08270676691729	2.6809436479199425e-13	-2.5546125048345725e-13	2.945895584730176e-13
33.20802005012531	2.4170949709120075e-13	-2.3795236644550517e-13	2.714509879130652e-13
33.33333333333333	2.179238380631073e-13	-2.2066437673760503e-13	2.4863260771542014e-13
33.45864661654135	1.9648099978883012e-13	-2.0372050725893826e-13	2.2632137098167849e-13
33.583959899749374	1.7714994741308288e-13	-1.8722509353509164e-13	2.0466897439661856e-13
33.70927318295739	1.5972248013299443e-13	-1.71263779986099e-13	1.8379702359060135e-13
33.83458646616541	1.4401096481823555e-13	-1.5590470121225677e-13	1.6380201198776272e-13
33.959899749373434	1.2984629637330767e-13	-1.4120028601379866e-13	1.4475983358478272e-13
34.08521303258145	1.170760615895859e-13	-1.271893814934736e-13	1.2672964549342479e-13
34.21052631578947	1.0556288560930569e-13	-1.138994561620505e-13	1.0975697718082809e-13
34.335839598997495	9.518294216870982e-14	-1.0134870043742769e-13	9.387605255067913e-14
34.46115288220551	8.582461046500544e-14	-8.954789654681472e-14	7.911135090045759e-14
34.58646616541353	7.738726273707506e-14	-7.850197635852283e-14	6.547848493302787e-14
34.71177944862155	6.978016735002538e-14	-6.821122538844447e-14	5.298451826712134e-14
34.83709273182957	6.292149223009036e-14	-5.867212513570612e-14	4.162787940596693e-14
34.962406015037594	5.673739324857651e-14	-4.9877854952427124e-14	3.1398050793276205e-14
35.08771929824561	5.116117414732425e-14	-4.1818499275613275e-14	2.2275217139369224e-14
35.21303258145363	4.613251910721497e-14	-3.4481025931736654e-14	1.4230044473238513e-14
35.338345864661655	4.159685318881535e-14	-2.784911537874733e-14	7.22373047371124e-15
35.46365914786967	3.750499817402784e-14	-2.1902927833408553e-14	1.208420605595219e-15
35.58897243107769	3.3813277735673057e-14	-1.6618894058200488e-14	-3.871970697852698e-15
35.714285714285715	3.048357927511934e-14	-1.1969605683759508e-14	-8.080551355521538e-15
35.83959899749373	2.748222690107152e-14	-7.923863005375694e-15	-1.1485923222474698e-14
35.96491228070175	2.4778086421055288e-14	-4.4469142274345284e-15	-1.4160438591479062e-14
36.09022556390977	2.234184818466858e-14	-1.5008932684830552e-15	-1.6178365797815705e-14
36.21553884711779	2.0146510475799693e-14	9.545627950854823e-16	-1.761408954641556e-14
36.340852130325814	1.8167766853304532e-14	2.961557205027059e-15	-1.8540457276793472e-14
36.46616541353383	1.6383919857721268e-14	4.563093004781014e-15	-1.902735739698977e-14
36.59147869674185	1.47755861754372e-14	5.8022097045974704e-15	-1.9140584068883353e-14
36.716791979949875	1.3325397017036506e-14	6.721156125103575e-15	-1.8941011677018623e-14
36.84210526315789	1.2017748784920444e-14	7.360649467267889e-15	-1.8484074289121872e-14
36.96741854636591	1.0838600596813432e-14	7.759257262028688e-15	-1.7819523873537112e-14
37.092731829573935	9.775305787015329e-15	7.95292360175752e-15	-1.699142675571976e-14
37.21804511278195	8.816467538042991e-15	7.974646281084062e-15	-1.6038350470403246e-14
37.34335839598997	7.951812517814982e-15	7.854298907468836e-15	-1.4993691658988462e-14
37.468671679197996	7.17207880472804e-15	7.618582666708335e-15	-1.3886098440716303e-14
37.59398496240601	6.468915727447576e-15	7.291086526823954e-15	-1.2739946186882196e-14
37.719298245614034	5.834793975156176e-15	6.892431970341319e-15	-1.1575832491974469e-14
37.84461152882205	5.262924740175523e-15	6.440478258717384e-15	-1.041106432845388e-14
37.96992481203007	4.747186896525766e-15	5.950566013589013e-15	-9.260117206036547e-15
38.095238095238095	4.2820613752525836e-15	5.435779823172537e-15	-8.135052252923231e-15
38.22055137844611	3.862572010154916e-15	4.9072140365473976e-15	-7.0458823580520945e-15
38.34586466165413	3.484232216072313e-15	4.374229438746562e-15	-6.000882882522323e-15
38.471177944862156	3.1429969369219994e-15	3.844691810612361e-15	-5.006846074362064e-15
38.59649122807017	2.8352193687417776e-15	3.325186313583504e-15	-4.0692813356621575e-15
38.721804511278194	2.5576120289384107e-15	2.8212041496106275e-15	-3.192566003290637e-15
38.847117794486216	2.307211810823788e-15	2.3373000468176065e-15	-2.380053368816807e-15
38.97243107769423	2.0813487342329917e-15	1.8772208619482592e-15	-1.6341462715077806e-15
39.097744360902254	1.8776181709191427e-15	1.4440070264865635e-15	-9.563456866556451e-16
39.22305764411028	1.6938563468149028e-15	1.0400697357969014e-15	-3.47284206245002e-16
39.34837092731829	1.528118769503835e-15	6.672477057729656e-16	1.9324591692521773e-16
39.473684210526315	1.3786605780330013e-15	3.2684798883490983e-16	6.662614570838332e-16
39.59899749373433	1.243916214545656e-15	1.9675719921310278e-17	1.073546597458866e-15
39.72431077694235	1.1224737492645548e-15	-2.5394228350556615e-16	1.4175961971500074e-15
39.849624060150376	1.0130409793832015e-15	-4.941354413605683e-16	1.7015416951026088e-15
39.97493734335839	9.144131760986231e-16	-7.014648713769754e-16	1.9290600069599042e-15
40.100250626566414	8.254664792985701e-16	-8.768933633053455e-16	2.104268113085068e-15
40.225563909774436	7.45182824346321e-16	-1.0217480116092716e-15	2.2316078541398564e-15
40.35087719298245	6.726730430380589e-16	-1.1376749190430645e-15	2.3157265676342622e-15
40.476190476190474	6.071697823381057e-16	-1.2265866054736182e-15	2.361359550801457e-15
40.6015037593985	5.480008239014645e-16	-1.290603795609774e-15	2.3732199728226007e-15
40.72681704260651	4.945646993121539e-16	-1.3319940071686836e-15	2.355900927417773e-15
40.852130325814535	4.463162445905383e-16	-1.3531097549115222e-15	2.3137930166371064e-15
40.97744360902255	4.027592884740115e-16	-1.3563292174358142e-15	2.2510194050515656e-15
41.10275689223057	3.6344245636830093e-16	-1.3440019251106068e-15	2.171388875596517e-15
41.228070175438596	3.2795589615349624e-16	-1.3184014995346983e-15	2.078366201912607e-15
41.35338345864661	2.959281593769677e-16	-1.2816868077062462e-15	1.975058216918014e-15
41.478696741854634	2.670230988548843e-16	-1.2358721887098731e-15	1.8642133363537825e-15
41.60401002506266	2.4093683039443065e-16	-1.182806753454906e-15	1.748231975784731e-15
41.72932330827067	2.173948278239415e-16	-1.1241622104574229e-15	1.629185235232508e-15
41.854636591478695	1.9614919877096683e-16	-1.0614282668121875e-15	1.5088393564398573e-15
41.97994987468672	1.769761642915498e-16	-9.95914401561095e-16	1.3886837196292005e-15
42.10526315789473	1.5967374797798493e-16	-9.287566970022752e-16	1.269960481365584e-15
42.230576441102755	1.4405966952550722e-16	-8.609284177044269e-16	1.1536943156908252e-15
42.35588972431078	1.2996943194100685e-16	-7.932531169026375e-16	1.0407210729291872e-15
42.48120300751879	1.1725458882240673e-16	-7.264191952152601e-16	9.317144928909773e-16
42.606516290726816	1.057811771661965e-16	-6.609950104558134e-16	8.272103904755724e-16
42.73182957393483	9.542830117599833e-17	-5.974438186317833e-16	7.276279688348328e-16
42.857142857142854	8.608685306003376e-17	-5.361380001043581e-16	6.332881104057453e-16
42.98245614035088	7.765835752313391e-17	-4.773721822027817e-16	5.444286543773276e-16
43.10776942355889	7.005392738945439e-17	-4.2137500595167506e-16	4.612167964260219e-16
43.233082706766915	6.319331840369164e-17	-3.683193990988504e-16	3.837588482616528e-16
43.35839598997494	5.700407165847506e-17	-3.1833131164139886e-16	3.121076745267149e-16
43.48370927318295	5.1420732252321073e-17	-2.7149694603886935e-16	2.462681848100932e-16
43.609022556390975	4.6384132841346144e-17	-2.2786857496301884e-16	1.8620129902286204e-16
43.734335839599	4.184073134614316e-17	-1.8746908710446458e-16	1.3182682379615462e-16
43.859649122807014	3.7741995038079304e-17	-1.5029543780781146e-16	8.302567405522497e-17
43.984962406015036	3.404383269264585e-17	-1.1632120683329656e-16	3.9641846153318325e-17
44.11027568922306	3.0706099336926347e-17	-8.549848027739331e-17	1.4844971112333256e-18
44.235588972431074	2.7692238575019977e-17	-5.775927711031561e-17	-3.166958889785604e-17
44.3609022556391	2.4969165036102122e-17	-3.301673234312799e-17	-6.00729555301209e-17
44.48621553884711	2.250744327259353e-17	-1.1166228444306167e-17	-8.400375823860271e-17
44.611528822055135	2.028158508616158e-17	7.913364945147132e-18	-1.0376138346051031e-16
44.73684210526316	1.826998035124595e-17	2.4358223763623645e-17	-1.1966149852711286e-16
44.86215538847117	1.645407978693049e-17	3.8317802485523423e-17	-1.3203069933988114e-16
44.987468671679196	1.48171302304049e-17	4.995274413571876e-17	-1.4120097071830213e-16
45.11278195488722	1.3343223970003845e-17	5.943249100856113e-17	-1.4750419570979916e-16
45.238095238095234	1.201704447588192e-17	6.693265991441891e-17	-1.5126694564670494e-16
45.363408521303256	1.0824074308534379e-17	7.263227583775235e-17	-1.5280575597306058e-16
45.48872180451128	9.75087282890702e-18	7.671097564072076e-17	-1.5242304965740455e-16
45.614035087719294	8.78522428458938e-18	7.934629826457311e-17	-1.504038172768278e-16
45.73934837092732	7.916144829102915e-18	8.071117070946061e-17	-1.470131074947873e-16
45.86466165413533	7.133804551202072e-18	8.097168215621752e-17	-1.424943296156544e-16
45.989974937343355	6.429415925693133e-18	8.028521500983934e-17	-1.3706832559582808e-16
46.11528822055138	5.795118329776048e-18	7.879897478720341e-17	-1.3093313495526776e-16
46.24060150375939	5.223871451951256e-18	7.664893383793967e-17	-1.242643533991726e-16
46.365914786967416	4.709361331268934e-18	7.395917950277246e-17	-1.1721597415019707e-16
46.49122807017544	4.245918826660459e-18	7.084163730232278e-17	-1.0992159855936327e-16
46.616541353383454	3.828448997219042e-18	6.739612508268649e-17	-1.0249590750175952e-16
46.741854636591476	3.4523696729255663e-18	6.371068491506707e-17	-9.50362952044229e-17
46.8671679197995	3.1135576860467163e-18	5.986213553910689e-17	-8.762458044921777e-17
46.992481203007515	2.808301511842322e-18	5.591678843292431e-17	-8.032872479812243e-17
47.11779448621554	2.533259324260092e-18	5.1931274165174677e-17	-7.320450224961523e-17
47.24310776942356	2.2854216797467148e-18	4.795343148163533e-17	-6.629707860568737e-17
47.368421052631575	2.062078201280581e-18	4.4023218637551254e-17	-5.964247123179302e-17
47.4937343358396	1.860787754683745e-18	4.0173614007265146e-17	-5.3268870552168744e-17
47.61904761904761	1.679351700226534e-18	3.6431480381414044e-17	-4.719781349372607e-17
47.744360902255636	1.5157898728961929e-18	3.2818374188914226e-17	-4.144520627964241e-17
47.86967418546366	1.3683190009522813e-18	2.935128691683099e-17	-3.602219967116082e-17
47.994987468671674	1.2353333194865854e-18	2.6043311146136064e-17	-3.093592419060668e-17
48.1203007518797	1.1153871775267854e-18	2.290422787382603e-17	-2.6190096246883076e-17
48.24561403508772	1.0071794768453215e-18	1.9941015217193362e-17	-2.1785508613102428e-17
48.370927318295735	9.095398201889236e-19	1.7158281292829674e-17	-1.7720420507678544e-17
48.49624060150376	8.214162862999366e-19	1.4558626141031864e-17	-1.3990863686614757e-17
48.62155388471178	7.418647841917287e-19	1.2142939126914189e-17	-1.0590881499387473e-17
48.746867167919795	6.700399538774245e-19	9.910639376183617e-18	-7.512717793644847e-18
48.87218045112782	6.051875369198942e-19	7.859867554620927e-18	-4.7469718612191584e-18
48.99749373433583	5.466379630232648e-19	5.9876377112439895e-18	-2.2827342949227967e-18
49.122807017543856	4.93800478417199e-19	4.289957990627298e-18	-1.0771669780611775e-19
49.24812030075188	4.461564069494425e-19	2.7619287838217455e-18	1.7916142741769406e-18
49.373433583959894	4.032493020137737e-19	1.3978263321177978e-18	3.429890922156309e-18
49.49874686716792	3.6466973646358733e-19	1.9117893382467518e-19	4.822682048412942e-18
49.62406015037594	3.3003490008112465e-19	-8.651582392841103e-19	5.986312624771192e-18
49.749373433583955	2.9896854236016293e-19	-1.7789250800535753e-18	6.937667068117516e-18
49.87468671679198	2.7109130071598434e-19	-2.5583721240989438e-18	7.693980066806118e-18
50.0	2.460281640646692e-19	-3.212168227012656e-18	8.272620757278147e-18


==> anc/resummed_multipoles_t0_0.5_t_1_nMax_31.dat <==
0.0	1.843887038833465	-0.0	0.0
0.12531328320802004	1.5794898176341896	-0.01361267260163096	3.453984602956206e-05
0.2506265664160401	1.3556771329656054	-0.0355682788426878	0.0003894629237862425
0.37593984962406013	1.1657768716845065	-0.05269759416828165	0.0013830353732858782
0.5012531328320802	1.0042803183107132	-0.06243064455311518	0.003051811072778688
0.6265664160401002	0.8666388441939731	-0.06648699800714411	0.005177763750402642
0.7518796992481203	0.7490793563139907	-0.06723491834495426	0.007426914064747312
0.8771929824561403	0.6484675717486005	-0.06570845139573578	0.00947450440575624
1.0025062656641603	0.5621915676226205	-0.0631209649888944	0.01107936562141284
1.1278195488721803	0.48807063460943567	-0.060085653317356616	0.012112088532000048
1.2531328320802004	0.4242785912373687	-0.056746733242660795	0.012566313535049656
1.3784461152882206	0.3692826381049398	-0.05322471337307879	0.012573833049600434
1.5037593984962405	0.32179290599671023	-0.04967085035156845	0.012317790174353634
1.6290726817042605	0.28072200879899745	-0.046121535014239164	0.011880180315091613
1.7543859649122806	0.24515023794155474	-0.04258560501724823	0.011289989352212107
1.8796992481203008	0.21429852724860782	-0.03911599712757204	0.010611944789543734
2.0050125313283207	0.18750532268773576	-0.03577933555306419	0.009921747716383334
2.1303258145363406	0.16420770305308033	-0.03261533086468675	0.00926629098688147
2.2556390977443606	0.14392582814161983	-0.02963854489231567	0.008656308715910312
2.380952380952381	0.12624931821824237	-0.026860655694652024	0.008082010498170937
2.506265664160401	0.11082727752193443	-0.024296101546003524	0.007535355762736272
2.631578947368421	0.097358663264259	-0.02195025231480556	0.007017299733102437
2.756892230576441	0.08558486712027169	-0.01981472826203046	0.006530948298121435
2.882205513784461	0.07528335536402503	-0.01787394247533237	0.006074097533606921
3.007518796992481	0.06626138333832982	-0.016112363151233936	0.005639725287542097
3.132832080200501	0.05835617567530114	-0.014516614423818224	0.005221673432485916
3.258145363408521	0.051421896450440756	-0.01307406454674588	0.004818324221331214
3.3834586466165413	0.04533555282705659	-0.01177105005277428	0.004431913315871652
3.508771929824561	0.039989758184384626	-0.010593173036625474	0.0040655093092622436
3.634085213032581	0.03529132032610221	-0.00952730174881738	0.003720820269848961
3.7593984962406015	0.031159262997466946	-0.008562774576622653	0.0033979610778101586
3.8847117794486214	0.02752314589939709	-0.007690916498617376	0.0030963320016439925
4.010025062656641	0.02432162693568991	-0.00690396333236606	0.002815594226231782
4.135338345864661	0.02150125142655923	-0.006194454552187735	0.0025560007132433564
4.260651629072681	0.019015354626189057	-0.005555206388640606	0.0023179117391652674
4.385964912280701	0.01682316097888373	-0.00497955907462449	0.0021010893696360236
4.511278195488721	0.014889070143868362	-0.00446161686322316	0.0019044302191256947
4.636591478696742	0.013181921013485575	-0.003996248781874163	0.0017262434954057053
4.761904761904762	0.011674429398795979	-0.0035788217116869627	0.0015647229974146276
4.887218045112782	0.010342688881729822	-0.003204912727999261	0.001418257914378952
5.012531328320802	0.009165737758057145	-0.0028702271779402744	0.001285500563965594
5.137844611528822	0.008125183255695943	-0.0025706998540765275	0.0011652876412284632
5.263157894736842	0.007204877288050259	-0.0023026198198735893	0.0010565187584547185
5.3884711779448615	0.0063906228020788255	-0.0020626792029829854	0.0009580699717042495
5.513784461152882	0.0056699571109394	-0.001847947221974777	0.0008687973087939227
5.639097744360902	0.0050319156076746065	-0.0016558067539934938	0.0007876239235428938
5.764411027568922	0.004466838960109595	-0.0014838856017881702	0.0007136380799634236
5.889724310776942	0.003966225977468814	-0.0013300094975881545	0.0006461292387054215
6.015037593984962	0.0035225884425493575	-0.001192193618364375	0.0005845500556689615
6.140350877192982	0.0031293265577813844	-0.001068661860585648	0.0005284459408357498
6.265664160401002	0.0027806208386030756	-0.0009578612601369794	0.000477398511100741
6.390977443609022	0.00247133755437744	-0.0008584486307701612	0.0004310005675621864
6.516290726817042	0.0021969461557122174	-0.0007692541556475297	0.0003888558020422716
6.641604010025063	0.001953446378707521	-0.0006892416027720711	0.00035059047150957234
6.7669172932330826	0.001737307692030071	-0.0006174792466657786	0.00031586709962008194
6.8922305764411025	0.0015454071838645954	-0.0005531236587612457	0.00028439246808306684
7.017543859649122	0.0013749832854767258	-0.0004954122677388781	0.0002559144470944712
7.142857142857142	0.0012235972653012856	-0.0004436601504338301	0.0002302080979792283
7.268170426065162	0.0010890920910533986	-0.0003972574748737939	0.00020705856696434186
7.393483709273182	0.0009695586204508774	-0.00035566457342040377	0.0001862501537047424
7.518796992481203	0.0008633070098631972	-0.00031840298200180395	0.0001675657557181012
7.644110275689223	0.000768841147911439	-0.0002850436782206827	0.0001507937710084728
7.769423558897243	0.0006848360557924513	-0.0002551962070789083	0.0001357363620857158
7.894736842105263	0.0006101179685058377	-0.00022850193317980856	0.00012221468791909614
8.020050125313283	0.0005436467768631266	-0.00020463178912593404	0.00011007009182869704
8.145363408521304	0.00048450053246411903	-0.00018328642286203877	9.916234647459741e-05
8.270676691729323	0.0004318616850037993	-0.00016419633692286547	8.936645860707683e-05
8.395989974937343	0.00038500511045764743	-0.00014712081071505698	8.056921656766232e-05
8.521303258145362	0.0003432881306164562	-0.00013184560730873323	7.266638756942307e-05
8.646616541353383	0.0003061406605563439	-0.00011817998319880715	6.556126148715786e-05
8.771929824561402	0.00027305609011173766	-0.0001059535259083746	5.916477831196456e-05
8.897243107769423	0.00024358470562799175	-9.501322969095837e-05	5.33967369729819e-05
9.022556390977442	0.00021732732255523037	-8.522114306236994e-05	4.818701581819462e-05
9.147869674185463	0.00019392944751297697	-7.645280447345844e-05	4.347581921180835e-05
9.273182957393484	0.00017307617937320694	-6.85964241185485e-05	3.9212648632465884e-05
9.398496240601503	0.0001544877216232455	-6.155245535223164e-05	3.5354432326758066e-05
9.523809523809524	0.0001379154154306152	-5.5233064963523294e-05	3.186354163890376e-05
9.649122807017543	0.00012313822883568785	-4.9561184937946524e-05	2.8706234963628943e-05
9.774436090225564	0.00010995964908938307	-4.44691664358387e-05	2.5851701986427026e-05
9.899749373433583	9.820493406191364e-05	-3.9897297320949064e-05	2.327161352872863e-05
10.025062656641603	8.771868408088267e-05	-3.579246225906226e-05	2.0939991881384607e-05
10.150375939849624	7.836266549237213e-05	-3.2107093039744064e-05	1.88332333997316e-05
10.275689223057643	7.001379113895519e-05	-2.8798415856175905e-05	1.693015453283314e-05
10.401002506265664	6.256245336938495e-05	-2.5827927537301812e-05	1.521196050958953e-05
10.526315789473683	5.5911204934470083e-05	-2.3161019512917084e-05	1.3662065702769042e-05
10.651629072681704	4.997333773259616e-05	-2.0766681058491298e-05	1.2265749550407873e-05
10.776942355889723	4.467161880445552e-05	-1.8617227150610717e-05	1.100970807787365e-05
10.902255639097744	3.99372504713369e-05	-1.668800769343608e-05	9.881619561164224e-06
11.027568922305765	3.5708948191346685e-05	-1.4957073107522627e-05	8.869841743945077e-06
11.152882205513784	3.19321139687818e-05	-1.3404801669423621e-05	7.963294525297178e-06
11.278195488721805	2.855809947783423e-05	-1.2013526672548692e-05	7.1514987672835565e-06
11.403508771929824	2.554355073313681e-05	-1.0767216191704162e-05	6.424689998282881e-06
11.528822055137844	2.2849825575962378e-05	-9.651243250110545e-06	5.773925269741508e-06
11.654135338345863	2.044247576730437e-05	-8.652249372967755e-06	5.191135235358131e-06
11.779448621553884	1.8290786175131478e-05	-7.75807322875578e-06	4.669111712831487e-06
11.904761904761903	1.6367364418520473e-05	-6.957705114930018e-06	4.201444732584017e-06
12.030075187969924	1.4647777208614041e-05	-6.241236945796016e-06	3.7824303990739373e-06
12.155388471177945	1.3110235885877859e-05	-5.599794319616173e-06	3.4069688198018812e-06
12.280701754385964	1.1735320781408772e-05	-5.025451089863076e-06	3.0704669730892214e-06
12.406015037593985	1.0505705022124606e-05	-4.511133543659101e-06	2.7687578132157573e-06
12.531328320802004	9.405906263983504e-06	-4.050522358465143e-06	2.49804362037269e-06
12.656641604010025	8.42210030989065e-06	-3.6379591721544123e-06	2.254866709457965e-06
12.781954887218044	7.54195126825121e-06	-3.2683630206872813e-06	2.0361035140673617e-06
12.907268170426065	6.754449212070917e-06	-2.9371605404006034e-06	1.8389708711118257e-06
13.032581453634084	6.049764716449188e-06	-2.640232086076275e-06	1.661029836684528e-06
13.157894736842104	5.419120406659384e-06	-2.373873183071645e-06	1.5001750393990485e-06
13.283208020050125	4.854677096084238e-06	-2.13476738180922e-06	1.3546052333077651e-06
13.408521303258144	4.34943253653362e-06	-1.9199640746066604e-06	1.2227791205876772e-06
13.533834586466165	3.897131261616787e-06	-1.7268547215332817e-06	1.1033654872439914e-06
13.659147869674184	3.4921842695474207e-06	-1.5531435043257945e-06	9.951967809918125e-07
13.784461152882205	3.1295974688968167e-06	-1.3968123003204117e-06	8.972319470511264e-07
13.909774436090224	2.804907943783139e-06	-1.2560829778878581e-06	8.085302478117421e-07
14.035087719298245	2.5141271486850315e-06	-1.1293810770977618e-06	7.282348220223702e-07
14.160401002506266	2.2536899544507692e-06	-1.0153040816598877e-06	6.55563411104107e-07
14.285714285714285	2.020408136981744e-06	-9.125957492323518e-07	5.898035676044304e-07
14.411027568922306	1.811428409110315e-06	-8.201263867388298e-07	5.303100911493601e-07
14.536340852130325	1.6241982802530864e-06	-7.368780377243171e-07	4.765029409729879e-07
14.661654135338345	1.4564376361767367e-06	-6.619332677255161e-07	4.2786429909891693e-07
14.786967418546364	1.3061092340190272e-06	-5.944663278326311e-07	3.839338806316089e-07
14.912280701754385	1.1713906315794651e-06	-5.337356943870888e-07	3.443021423630186e-07
15.037593984962406	1.050650769979749e-06	-4.790771950383902e-07	3.0860175419362883e-07
15.162907268170425	9.424299020085863e-07	-4.2989712930206033e-07	2.7649840236437287e-07
15.288220551378446	8.454216534895597e-07	-3.8566502720896536e-07	2.4768239417455963e-07
15.413533834586465	7.584568770530868e-07	-3.4590599890475734e-07	2.2186240295558647e-07
15.538847117794486	6.804891624030641e-07	-3.1019297326194297e-07	1.9876205347332608e-07
15.664160401002505	6.105818651375711e-07	-2.7813938917938875e-07	1.7811919361942624e-07
15.789473684210526	5.478965076897958e-07	-2.4939296181353494e-07	1.596870122396379e-07
15.914786967418545	4.916824104930586e-07	-2.236309527888903e-07	1.4323589284291232e-07
16.040100250626566	4.412674221473527e-07	-2.00557013273708e-07	1.2855504106782933e-07
16.165413533834585	3.9604963024898595e-07	-1.7989931014047528e-07	1.1545330951291964e-07
16.290726817042607	3.5548995104428706e-07	-1.6140943681397598e-07	1.0375905040281529e-07
16.416040100250626	3.1910552437847515e-07	-1.4486160152760708e-07	9.331911570533774e-08
16.541353383458645	2.864638843620123e-07	-1.3005172467314178e-07	8.399726189672354e-08
16.666666666666664	2.5717786345017584e-07	-1.1679626678329546e-07	7.56722384854157e-08
16.791979949874687	2.309009555759437e-07	-1.0493076901657266e-07	6.82358018045647e-08
16.917293233082706	2.0732274574807897e-07	-9.430818356437764e-08	6.159084207068983e-08
17.042606516290725	1.8616471056289845e-07	-8.479710617238727e-08	5.564976247754721e-08
17.167919799498748	1.6717694143815586e-07	-7.62800192843369e-08	5.0333204646636774e-08
17.293233082706767	1.5013543894197808e-07	-6.865163460462139e-08	4.556916609426136e-08
17.418546365914786	1.3483952592453814e-07	-6.18174018129063e-08	4.129249558029731e-08
17.543859649122805	1.211093990302357e-07	-5.56922297338154e-08	3.744468529189895e-08
17.669172932330827	1.0878391586342522e-07	-5.019944514781809e-08	3.397382162883195e-08
17.794486215538846	9.771862769290036e-08	-4.526998899903767e-08	3.0834531183375874e-08
17.919799498746865	8.778403051679384e-08	-4.084181976315984e-08	2.798777962528385e-08
18.045112781954884	7.886400577250476e-08	-3.6859464714574565e-08	2.5400444025678523e-08
18.170426065162907	7.085442723333294e-08	-3.327364153240224e-08	2.3044660296482737e-08
18.295739348370926	6.366191499443206e-08	-3.004087380927e-08	2.089701647614029e-08
18.421052631578945	5.7202720438033304e-08	-2.7123046277496095e-08	1.8937697651737666e-08
18.546365914786968	5.1401728186711604e-08	-2.4486881361218677e-08	1.7149684996525e-08
18.671679197994987	4.6191562577530655e-08	-2.21033545641043e-08	1.5518080979744934e-08
18.796992481203006	4.151178703180224e-08	-1.994708988673094e-08	1.4029592960024025e-08
18.922305764411025	3.730818444821375e-08	-1.7995782468472808e-08	1.2672172871184427e-08
19.047619047619047	3.353210559051654e-08	-1.62296864883135e-08	1.1434788789848391e-08
19.172932330827066	3.013987475895883e-08	-1.463118937306838e-08	1.030729504866115e-08
19.298245614035086	2.709225795101781e-08	-1.318447616018248e-08	9.280367533780975e-09
19.423558897243108	2.4354018492577843e-08	-1.1875275262061625e-08	8.345475427272304e-09
19.548872180451127	2.1893555048517258e-08	-1.0690670256436932e-08	7.49486659244605e-09
19.674185463659146	1.9682556740747666e-08	-9.618960658377942e-09	6.72154940812573e-09
19.799498746867165	1.7695644035463335e-08	-8.649555973929858e-09	6.01925890315304e-09
19.924812030075188	1.5910035811375106e-08	-7.772889937587382e-09	5.382400050605046e-09
20.050125313283207	1.430526947371467e-08	-6.980344619080164e-09	4.80596660112009e-09
20.175438596491226	1.2862963703181255e-08	-6.264176674919709e-09	4.285439833520412e-09
20.30075187969925	1.15666088246238e-08	-5.6174405149311044e-09	3.816677199741081e-09
20.426065162907268	1.0401377773816036e-08	-5.033905800642656e-09	3.3958045548509866e-09
20.551378446115287	9.353955165802272e-09	-4.507969578693816e-09	3.0191261011719248e-09
20.676691729323306	8.412383093681595e-09	-4.034566213167732e-09	2.683062864313405e-09
20.80200501253133	7.56592235067102e-09	-3.6090805111548923e-09	2.3841243443559858e-09
20.927318295739347	6.8049277167474036e-09	-3.227270338868371e-09	2.1189109295211177e-09
21.052631578947366	6.120735968533502e-09	-2.8852041905212476e-09	1.8841389430363115e-09
21.17794486215539	5.505565347542414e-09	-2.579216768693101e-09	1.6766773248840159e-09
21.303258145363408	4.952425331103573e-09	-2.305882422272344e-09	1.4935852140592474e-09
21.428571428571427	4.45503568377995e-09	-2.0620033058176443e-09	1.3321422897130318e-09
21.553884711779446	4.007753935474105e-09	-1.8446072401888172e-09	1.1898673326776916e-09
21.67919799498747	3.6055106464882197e-09	-1.650949831503073e-09	1.064523873014627e-09
21.804511278195488	3.2437520057665e-09	-1.4785162509941228e-09	9.541142666148088e-10
21.929824561403507	2.91838912524906e-09	-1.3250196468814626e-09	8.56864900019383e-10
22.05513784461153	2.625752328122633e-09	-1.1883948489104747e-09	7.712056355966371e-10
22.18045112781955	2.3625475007454025e-09	-1.0667874021203094e-09	6.957464119947496e-10
22.305764411027567	2.1258133183831883e-09	-9.58538840932478e-10	6.292534268272464e-10
22.431077694235587	1.912882957910547e-09	-8.621695060009715e-10	5.706267704954867e-10
22.55639097744361	1.7213541386512635e-09	-7.763602442478613e-10	5.188808579323271e-10
22.681704260651628	1.549065472131088e-09	-6.999341702989602e-10	4.73128535241692e-10
22.807017543859647	1.3940747144372303e-09	-6.318394271185579e-10	4.325692895186423e-10
22.932330827067666	1.254637398463234e-09	-5.711336362365323e-10	3.9648152795317663e-10
23.05764411027569	1.1291865596132638e-09	-5.169704983884462e-10	3.6421841437181224e-10
23.182957393483708	1.0163142820893141e-09	-4.685887885592414e-10	3.3520630527217546e-10
23.308270676691727	9.147552196686232e-10	-4.2530377060144795e-10	3.089445022574934e-10
23.43358395989975	8.233719342637382e-10	-3.865008298262517e-10	2.850049298035047e-10
23.55889724310777	7.411418269762951e-10	-3.516309018365764e-10	2.63030512549924e-10
23.684210526315788	6.671454572085179e-10	-3.202070983941003e-10	2.427314438032426e-10
23.809523809523807	6.005560808367176e-10	-2.9180184195620066e-10	2.2387910391520732e-10
23.93483709273183	5.40630267855751e-10	-2.6604385439185165e-10	2.0629795264760684e-10
24.06015037593985	4.866994813740451e-10	-2.4261450602645924e-10	1.8985614042116327e-10
24.185463659147867	4.38162515249389e-10	-2.2124328307761233e-10	1.744557747991859e-10
24.31077694235589	3.9447869850093585e-10	-2.0170240950124976e-10	1.600237358730403e-10
24.43609022556391	3.551617813967714e-10	-1.8380089188434004e-10	1.465037191478321e-10
24.561403508771928	3.197744209204801e-10	-1.673783916368514e-10	1.3384988999582184e-10
24.686716791979947	2.879231843880473e-10	-1.52299351059538e-10	1.2202224663217415e-10
24.81203007518797	2.5925399941419777e-10	-1.3844772742032602e-10	1.1098356601052236e-10
24.93734335839599	2.334480191254472e-10	-1.257225617433562e-10	1.0069767069123978e-10
25.062656641604008	2.1021795862361275e-10	-1.1403446977917833e-10	9.112869838731755e-11
25.18796992481203	1.8930502577002283e-10	-1.0330302436720028e-10	8.22410583789898e-11
25.31328320802005	1.7047644837112808e-10	-9.345491774262023e-11	7.399979593824785e-11
25.43859649122807	1.5352329451155706e-10	-8.442275118774997e-11	6.637113718443972e-11
25.563909774436087	1.382581998431566e-10	-7.614429030516373e-11	5.932303950339385e-11
25.68922305764411	1.2451296883312677e-10	-6.856203605387272e-11	5.282562094372584e-11
25.81453634085213	1.1213633121479056e-10	-6.162298420409929e-11	4.685138512521466e-11
25.939849624060148	1.0099205345433899e-10	-5.5278471590642434e-11	4.13751980322777e-11
26.065162907268167	9.095738550663689e-11	-4.948403239565765e-11	3.637401165106803e-11
26.19047619047619	8.192173636029668e-11	-4.419921034729695e-11	3.182636701579289e-11
26.31578947368421	7.378549747892556e-11	-3.9387293538729686e-11	2.7711743418202593e-11
26.441102756892228	6.64589758263674e-11	-3.5014958417578354e-11	2.400984646305799e-11
26.56641604010025	5.9861421780004e-11	-3.1051828734572315e-11	2.0699939676940645e-11
26.69172932330827	5.392014521862157e-11	-2.7469973111493484e-11	1.7760318441611736e-11
26.81704260651629	4.856971439316142e-11	-2.4243379432006902e-11	1.516800087592132e-11
26.942355889724308	4.3751231795498804e-11	-2.1347452862332398e-11	1.2898672452389062e-11
27.06766917293233	3.941168085107752e-11	-1.875858473209721e-11	1.092687799359928e-11
27.19298245614035	3.550333722463041e-11	-1.6453830994870643e-11	9.226415986314394e-12
27.31829573934837	3.1983238796417356e-11	-1.4410722962036761e-11	7.770863896059844e-12
27.44360902255639	2.8812708842540246e-11	-1.2607212932783104e-11	6.5341533593586365e-12
27.56892230576441	2.5956927576032936e-11	-1.1021737783247928e-11	5.49112009157484e-12
27.69423558897243	2.3384547937668515e-11	-9.633368755591661e-12	4.617970726642509e-12
27.819548872180448	2.106735227182328e-11	-8.422008238218046e-12	3.892631582957006e-12
27.94486215538847	1.8979946960629745e-11	-7.368594699328238e-12	3.2949668690856346e-12
28.07017543859649	1.709949145932081e-11	-6.455283611187017e-12	2.8068721510959357e-12
28.19548872180451	1.5405455471977388e-11	-5.66558252024606e-12	2.4122611834550088e-12
28.32080200501253	1.3879393580456737e-11	-4.984429559183054e-12	2.096970465594221e-12
28.44611528822055	1.2504725108872589e-11	-4.398214451294492e-12	1.8486072807867485e-12
28.57142857142857	1.12665160331374e-11	-3.894748183154084e-12	1.6563650991503677e-12
28.69674185463659	1.0151277818342418e-11	-3.463191712198184e-12	1.51082659723246e-12
28.82205513784461	9.146805748712417e-12	-3.0939556936762828e-12	1.4037703121929023e-12
28.94736842105263	8.242062307894206e-12	-2.7785829502644843e-12	1.3279928130258642e-12
29.07268170426065	7.42708766160654e-12	-2.5096240117157563e-12	1.2771545452394791e-12
29.19799498746867	6.692915381019814e-12	-2.2805141394444596e-12	1.2456542243866355e-12
29.32330827067669	6.031484548264042e-12	-2.085458241072299e-12	1.2285337143432609e-12
29.44862155388471	5.435550886689993e-12	-1.9193281950082867e-12	1.2214126114370233e-12
29.57393483709273	4.898602281067849e-12	-1.777575415490466e-12	1.2204492308590942e-12
29.69924812030075	4.4147819276332214e-12	-1.6561599743554717e-12	1.2223224551966953e-12
29.82456140350877	3.978819891074004e-12	-1.551496209191781e-12	1.2242271804071322e-12
29.94987468671679	3.5859725148397997e-12	-1.4604134633380006e-12	1.2238751680496178e-12
30.075187969924812	3.231968715383072e-12	-1.3801294509786512e-12	1.2194932261023813e-12
30.20050125313283	2.9129622057232584e-12	-1.3082328109259056e-12	1.2098118799037007e-12
30.32581453634085	2.6254888386492007e-12	-1.2426708354976604e-12	1.194039914709417e-12
30.45112781954887	2.366428410069666e-12	-1.1817382607841986e-12	1.1718229957326227e-12
30.576441102756892	2.1329703831731145e-12	-1.1240634471200561e-12	1.1431874746790806e-12
30.70175438596491	1.9225830821492298e-12	-1.0685892277965706e-12	1.1084729364402404e-12
30.82706766917293	1.7329859666066863e-12	-1.0145470105566474e-12	1.0682586199793624e-12
30.95238095238095	1.5621246408821996e-12	-9.614241444384222e-13	1.0232893849702297e-12
31.07769423558897	1.4081482813332157e-12	-9.089258509779404e-13	9.744064574782455e-13
31.20300751879699	1.269389185468108e-12	-8.569339428212158e-13	9.224870311972448e-13
31.32832080200501	1.1443441709605466e-12	-8.05464990536671e-13	8.683952742445695e-13
31.453634085213032	1.0316576035717601e-12	-7.546305439913115e-13	8.129457337966501e-13
31.57894736842105	9.301059468726917e-13	-7.046015645774289e-13	7.568787971833984e-13
31.70426065162907	8.385839283434724e-13	-6.555785358050886e-13	7.008468992887537e-13
31.82957393483709	7.560926475445076e-13	-6.077679603188275e-13	6.454095952461492e-13
31.954887218045112	6.817299881108925e-13	-5.613652599377377e-13	5.91035399277582e-13
32.08020050125313	6.146832389099337e-13	-5.16543559486336e-13	5.381083383504353e-13
32.205513784461154	5.542229454472884e-13	-4.734474888456654e-13	4.869373866978033e-13
32.33082706766917	4.996964649774893e-13	-4.3219097172701576e-13	4.377672495051336e-13
32.45614035087719	4.5052028746849095e-13	-3.9285794884337485e-13	3.9078928882203984e-13
32.581453634085214	4.061715375048355e-13	-3.555050621488118e-13	3.4615169376655973e-13
32.70676691729323	3.661798942591109e-13	-3.201654624501228e-13	3.0396827277152164e-13
32.83208020050125	3.301208716699791e-13	-2.8685306079671717e-13	2.6432548500962546e-13
32.95739348370927	2.9761061086571445e-13	-2.555667017617521e-13	2.2728753621226298e-13
33.08270676691729	2.683018187287621e-13	-2.2629388176580518e-13	1.9289954781270304e-13
33.20802005012531	2.4188040721895965e-13	-1.9901376374626945e-13	1.6118897191572058e-13
33.33333333333333	2.18062529024499e-13	-1.7369935151869205e-13	1.3216556675783644e-13
33.45864661654135	1.9659186040305e-13	-1.5031878583718054e-13	1.0582036077514363e-13
33.583959899749374	1.772370778697337e-13	-1.2883581166199376e-13	8.212410662577364e-14
33.70927318295739	1.5978951695940375e-13	-1.0920954252634596e-13	6.102574757344492e-14
33.83458646616541	1.440610126041108e-13	-9.139371042499311e-14	4.245137989191484e-14
33.959899749373434	1.2988191976055894e-13	-7.533563332320796e-14	2.6304097306059218e-14
34.08521303258145	1.1709930898847818e-13	-6.097515147864484e-14	1.2464958545853476e-14
34.21052631578947	1.0557532825322459e-13	-4.824377400478091e-14	7.951481669939221e-16
34.335839598997495	9.518572018062569e-14	-3.7064237794844184e-14	-8.860769147475828e-15
34.46115288220551	8.58184832316246e-14	-2.73506163302122e-14	-1.66707429600905e-14
34.58646616541353	7.737266545295815e-14	-1.9009035202944593e-14	-2.2810616890098807e-14
34.71177944862155	6.975728026587597e-14	-1.1938966942749872e-14	-2.745936782394894e-14
34.83709273182957	6.289033486478666e-14	-6.035003204603148e-15	-3.079456024908326e-14
34.962406015037594	5.66979628224192e-14	-1.188948503015023e-15	-3.298830938871269e-14
35.08771929824561	5.111365281788258e-14	2.7079471713356708e-15	-3.4203958202890843e-14
35.21303258145363	4.6077564051090533e-14	5.762798589650205e-15	-3.459357638812294e-14
35.338345864661655	4.153591474767432e-14	8.079095716555339e-15	-3.429629969248587e-14
35.46365914786967	3.744042288454907e-14	9.755031492521683e-15	-3.3437455553155386e-14
35.58897243107769	3.374777055242345e-14	1.0882217033746965e-14	-3.212837107890589e-14
35.714285714285715	3.0419062976605626e-14	1.1544808377016815e-14	-3.046673178892382e-14
35.83959899749373	2.741927061006299e-14	1.1819030021756982e-14	-2.85373510621113e-14
35.96491228070175	2.4716679668324975e-14	1.177305195560095e-14	-2.6413216095237145e-14
36.09022556390977	2.228241263162866e-14	1.1467159369894843e-14	-2.4156691187051152e-14
36.21553884711779	2.0090080722582615e-14	1.095414681066505e-14	-2.182077886684038e-14
36.340852130325814	1.8115582669838685e-14	1.0279868944808659e-14	-1.9450360371600086e-14
36.46616541353383	1.6337002372603507e-14	9.483885972040354e-15	-1.708335703163e-14
36.59147869674185	1.4734531521526095e-14	8.600150667118106e-15	-1.475177208674926e-14
36.716791979949875	1.3290364024405924e-14	7.65769423927452e-15	-1.2482587950598821e-14
36.84210526315789	1.1988548767490194e-14	6.68127835458702e-15	-1.0298507095723475e-14
36.96741854636591	1.0814814933651749e-14	5.691990025062613e-15	-8.218535900011251e-15
37.092731829573935	9.756391297734832e-15	4.7077642976781006e-15	-6.2584203310316545e-15
37.21804511278195	8.801835544397505e-15	3.743826740753617e-15	-4.430950448122074e-15
37.34335839598997	7.940881438456924e-15	2.8130537451762543e-15	-2.746157338796203e-15
37.468671679197996	7.16430556099086e-15	1.9262537924103316e-15	-1.2114310105643717e-15
37.59398496240601	6.463812133410341e-15	1.0923772006937824e-15	1.6840947974295653e-16
37.719298245614034	5.83193333947725e-15	3.186654558929672e-16	1.3910621716831215e-15
37.84461152882205	5.2619425216142516e-15	-3.89246035510556e-16	2.4566757253663177e-15
37.96992481203007	4.747778006463635e-15	-1.027256246326544e-15	3.3677467302624364e-15
38.095238095238095	4.283975767873008e-15	-1.5927419110225384e-15	4.1289647287595595e-15
38.22055137844611	3.865609530107899e-15	-2.0845009516210414e-15	4.746997750881635e-15
38.34586466165413	3.4882372172998243e-15	-2.5026832122274e-15	5.230220229102084e-15
38.471177944862156	3.147852874066184e-15	-2.8486992490578355e-15	5.588393252698375e-15
38.59649122807017	2.840843335471873e-15	-3.125102193934944e-15	5.832313222310707e-15
38.721804511278194	2.5639490314500817e-15	-3.3354422367220786e-15	5.97344843830996e-15
38.847117794486216	2.314228389787184e-15	-3.4840974700882964e-15	6.023583830868299e-15
38.97243107769423	2.0890253721479164e-15	-3.57608818118356e-15	5.994492198855561e-15
39.097744360902254	1.8859397631785534e-15	-3.6168837900657356e-15	5.897646597474294e-15
39.22305764411028	1.7027999636061011e-15	-3.612212374001535e-15	5.743983707833353e-15
39.34837092731829	1.5376382456107722e-15	-3.56788215832437e-15	5.543722947345216e-15
39.473684210526315	1.3886687231988254e-15	-3.4896227632305696e-15	5.306241415517372e-15
39.59899749373433	1.2542686168760022e-15	-3.3829517487790705e-15	5.040000978431657e-15
39.72431077694235	1.1329635756963925e-15	-3.2530695014491327e-15	4.7525211048274256e-15
39.849624060150376	1.023417567094346e-15	-3.1047831119139e-15	4.450389499206413e-15
39.97493734335839	9.244269087419716e-16	-2.942457867283649e-15	4.139302004556197e-15
40.100250626566414	8.349165476090977e-16	-2.7699934702062083e-15	3.8241234563902716e-15
40.225563909774436	7.539354912293183e-16	-2.590821143609404e-15	3.5089619199975137e-15
40.35087719298245	6.806484574081833e-16	-2.407917342697243e-15	3.197249808745229e-15
40.476190476190474	6.143226973262566e-16	-2.2238297822716604e-15	2.8918265775912378e-15
40.6015037593985	5.543115308713468e-16	-2.0407117823622444e-15	2.5950188778599792e-15
40.72681704260651	5.00037707852718e-16	-1.8603614241954004e-15	2.3087151616609082e-15
40.852130325814535	4.509794266311283e-16	-1.6842625932986588e-15	2.0344326938214916e-15
40.97744360902255	4.0666030825394703e-16	-1.5136255919064744e-15	1.7733757538469845e-15
41.10275689223057	3.666430612522335e-16	-1.3494255782868023e-15	1.5264844982626185e-15
41.228070175438596	3.305257408262415e-16	-1.1924376075307803e-15	1.2944745223692409e-15
41.35338345864661	2.9793942651934617e-16	-1.043267495301334e-15	1.0778676292046936e-15
41.478696741854634	2.685464606999279e-16	-9.023781031828508e-16	8.770146970947632e-16
41.60401002506266	2.4203877489009694e-16	-7.701109583320781e-16	6.921118425560949e-16
41.72932330827067	2.181361193491412e-16	-6.467033798450537e-16	5.232113009573298e-16
41.854636591478695	1.9658417500441498e-16	-5.323014972091275e-16	3.702285848969112e-16
41.97994987468672	1.7715259666894727e-16	-4.2696971674887235e-16	2.329475184504948e-16
42.10526315789473	1.5963305236761404e-16	-3.3069732047295092e-16	1.1102467511193253e-16
42.230576441102755	1.4383731504419325e-16	-2.434029651038276e-16	3.99456667002279e-18
42.35588972431078	1.2959544691141612e-16	-1.6493788238510634e-16	-8.872335081815246e-17
42.48120300751879	1.1675410118743446e-16	-9.508856056101212e-17	-1.6781514633128346e-16
42.606516290726816	1.0517495375541138e-16	-3.357960979471128e-17	-2.340600518783933e-16
42.73182957393483	9.473326876135091e-17	1.9922614954715655e-17	-2.8831536362440084e-16
42.857142857142854	8.531659674938683e-17	6.580523128415197e-17	-3.3149905810194967e-16
42.98245614035088	7.682360079699263e-17	1.0450268157509797e-16	-3.6457085212006025e-16
43.10776942355889	6.916300444337947e-17	1.3648921696755813e-16	-3.8851260576165783e-16
43.233082706766915	6.225265425239719e-17	1.6227019569412336e-16	-4.0430902352522053e-16
43.35839598997494	5.601868888172444e-17	1.823725281354186e-16	-4.1292955624570625e-16
43.48370927318295	5.039480476973193e-17	1.9733470057511661e-16	-4.153122663195684e-16
43.609022556390975	4.532160520996742e-17	2.0769685248967628e-16	-4.123502199659007e-16
43.734335839599	4.07460140678516e-17	2.1399136973809956e-16	-4.048807445843821e-16
43.859649122807014	3.662072785721325e-17	2.1673439672274952e-16	-3.936776661427046e-16
43.984962406015036	3.29036721626813e-17	2.1641857792503745e-16	-3.7944644412914137e-16
44.11027568922306	2.955742494001924e-17	2.1350722876706555e-16	-3.628219649943768e-16
44.235588972431074	2.654857708570862e-17	2.0843002261164493e-16	-3.4436864591217195e-16
44.3609022556391	2.3847026540405357e-17	2.0158017737391624e-16	-3.2458243873044384e-16
44.48621553884711	2.1425245868852267e-17	1.9331304035286623e-16	-3.0389430364383693e-16
44.611528822055135	1.9257610504787788e-17	1.8394590803050177e-16	-2.8267473486556405e-16
44.73684210526316	1.7319898134841117e-17	1.73758879546122e-16	-2.6123895685040107e-16
44.86215538847117	1.5589043880281994e-17	1.6299652629404222e-16	-2.398524602802641e-16
44.987468671679196	1.4043161833612733e-17	1.5187016176746856e-16	-2.1873660429443615e-16
45.11278195488722	1.2661756439540929e-17	1.4056051074527128e-16	-1.9807406937366186e-16
45.238095238095234	1.1425995050541848e-17	1.2922060053192457e-16	-1.780139997820299e-16
45.363408521303256	1.0318920195866038e-17	1.1797872512068268e-16	-1.5867672314322697e-16
45.48872180451128	9.325532349016618e-18	1.069413625807697e-16	-1.40157976520497e-16
45.614035087719294	8.432735487509476e-18	9.619595433428868e-17	-1.225326032208124e-16
45.73934837092732	7.629179647131983e-18	8.581348081335054e-17	-1.0585771298486051e-16
45.86466165413533	6.905048759690524e-18	7.58507905252437e-17	-9.017532109024851e-17
45.989974937343355	6.2518358903677286e-18	6.635265860112654e-17	-7.551450006347322e-17
46.11528822055138	5.662133468214208e-18	5.735356662018852e-17	-6.189309191155772e-17
46.24060150375939	5.1294519120435905e-18	4.887920824227319e-17	-4.931903956096598e-17
46.365914786967416	4.648069956201878e-18	4.094773536472547e-17	-3.779140376971949e-17
46.49122807017544	4.212914314423466e-18	3.357076752761901e-17	-2.7301136170911597e-17
46.616541353383454	3.819463956379225e-18	2.6754193405460966e-17	-1.7831680164105083e-17
46.741854636591476	3.46367387639065e-18	2.0498797605011652e-17	-9.359468927036175e-18
46.8671679197995	3.141913786153314e-18	1.480074867590079e-17	-1.854383810637188e-18
46.992481203007515	2.850918035906818e-18	9.651985193386564e-18	4.719773015544431e-18
47.11779448621554	2.587743938901983e-18	5.040535921010897e-18	1.0404750087321242e-17
47.24310776942356	2.349736409951889e-18	9.508073784362645e-19	1.5247235090637526e-17
47.368421052631575	2.1344973992422565e-18	-2.636132296632026e-18	1.929814822350085e-17
47.4937343358396	1.939859022172667e-18	-5.7422502682474365e-18	2.26118433236584e-17
47.61904761904761	1.7638595854797633e-18	-8.392210874186466e-18	2.524523277063217e-17
47.744360902255636	1.6047219220187619e-18	-1.0612994301259592e-17	2.725686251800035e-17
47.86967418546366	1.4608336012082716e-18	-1.2433471537941686e-17	2.870597037398391e-17
47.994987468671674	1.330728705480804e-18	-1.3883941984682135e-17	2.965156349055228e-17
48.1203007518797	1.2130709784017058e-18	-1.4995645705628948e-17	3.015155008069267e-17
48.24561403508772	1.1066382781960444e-18	-1.5800266175781005e-17	3.026195620400562e-17
48.370927318295735	1.0103084278133693e-18	-1.6329441296012618e-17	3.0036251889198406e-17
48.49624060150376	9.230467463056815e-19	-1.6614300429076354e-17	2.952480289037447e-17
48.62155388471178	8.438957628626862e-19	-1.6685043481258273e-17	2.877445599503179e-17
48.746867167919795	7.719678058020487e-19	-1.6570575008655442e-17	2.782825787975185e-17
48.87218045112782	7.0644122763688e-19	-1.6298202449275086e-17	2.6725300697961518e-17
48.99749373433583	6.465608346566391e-19	-1.5893403374571125e-17	2.550068228748999e-17
49.122807017543856	5.916424990603829e-19	-1.537966257040347e-17	2.4185565266135386e-17
49.24812030075188	5.410809116640119e-19	-1.4778376154887305e-17	2.2807317299058774e-17
49.373433583959894	4.943581839320924e-19	-1.4108817055409266e-17	2.1389714281124887e-17
49.49874686716792	4.51050019388638e-19	-1.338815411318894e-17	1.9953188799667513e-17
49.62406015037594	4.1082608128826725e-19	-1.2631515865980776e-17	1.85151077139996e-17
49.749373433583955	3.7344239039913373e-19	-1.1852089600937674e-17	1.7090064700362973e-17
49.87468671679198	3.387258700613775e-19	-1.1061246440660122e-17	1.5690175896056457e-17
50.0	3.0655361168652862e-19	-1.0268683870523087e-17	1.4325369118544545e-17


==> anc/resummed_multipoles_t0_0.5_t_5_nMax_29.dat <==
0.0	0.6064725242557345	-0.0	0.0
0.12531328320802004	0.5304292564169297	-0.0013735421101026748	1.936275535631361e-06
0.2506265664160401	0.4644209522070142	-0.00377193913107575	2.27009745128532e-05
0.37593984962406013	0.4067565680283185	-0.005848272595120563	8.387281288740322e-05
0.5012531328320802	0.3564443050559419	-0.007205112041878297	0.00019265844685168135
0.6265664160401002	0.31278789590243766	-0.007863139961809297	0.0003403972667890733
0.7518796992481203	0.27451880587214794	-0.008062701807279485	0.0005085781102287358
0.8771929824561403	0.24125806329659494	-0.008006760067627475	0.0006757904314197796
1.0025062656641603	0.2120052310874467	-0.0077655883196324545	0.0008229528060174097
1.1278195488721803	0.1863572805580419	-0.007436764600058699	0.0009362123857980477
1.2531328320802004	0.16386067120304995	-0.007081926354331594	0.0010079563606335143
1.3784461152882206	0.1441182080669807	-0.006716436405223312	0.0010371076445385803
1.5037593984962405	0.12677713127551052	-0.006338937292719574	0.0010301169003347414
1.6290726817042605	0.11155047897209604	-0.005957072555765391	0.0010000417613942622
1.7543859649122806	0.09817492892998782	-0.0055800308824985895	0.0009583930827959522
1.8796992481203008	0.08642018675632261	-0.005208878975511665	0.0009094746663208514
2.0050125313283207	0.07608680241471594	-0.004842215974935475	0.0008540741330256292
2.1303258145363406	0.06700058378035786	-0.004482111932188875	0.0007948362922856685
2.2556390977443606	0.059010083717255864	-0.004133500132846558	0.0007360959355105926
2.380952380952381	0.05198183509238673	-0.0038006500336447368	0.0006812967171201513
2.506265664160401	0.04579692711306851	-0.0034855746085914385	0.0006318285752588872
2.631578947368421	0.040353479659528076	-0.003188789901205799	0.0005872651678794063
2.756892230576441	0.0355620152772241	-0.0029107052688592456	0.0005464282438137403
2.882205513784461	0.03134375786478106	-0.0026520952925053274	0.0005083955979209356
3.007518796992481	0.027629532839483495	-0.0024134421126832	0.00047282124355947956
3.132832080200501	0.024358573619791712	-0.0021943389726422867	0.0004397325475577976
3.258145363408521	0.021477347801795974	-0.001993620003617699	0.000409109935922695
3.3834586466165413	0.01893893106496703	-0.0018098771508761036	0.0003806292325476613
3.508771929824561	0.016702589082688932	-0.0016418138127646555	0.00035377058953102675
3.634085213032581	0.014732156806276892	-0.0014883193157648263	0.00032810113945294775
3.7593984962406015	0.012995691890776376	-0.001348390302649516	0.0003034447545928543
3.8847117794486214	0.0114651837361112	-0.0012210095138950345	0.0002798544294812203
4.010025062656641	0.010116026966145452	-0.0011050922003078098	0.0002574748757465056
4.135338345864661	0.008926584201513113	-0.0009995530990985974	0.0002364231562300485
4.260651629072681	0.00787782383632395	-0.000903420969903669	0.0002167386630004024
4.385964912280701	0.006953018262861072	-0.0008158897703107272	0.00019838655932910058
4.511278195488721	0.006137476108877493	-0.0007362837467401265	0.00018129411849487247
4.636591478696742	0.005418199864681681	-0.0006639944102782542	0.00016539533477648053
4.761904761904762	0.004783680002557414	-0.0005984404924955876	0.00015065816208108019
4.887218045112782	0.0042238609874806566	-0.0005390568271120986	0.00013707919424435922
5.012531328320802	0.0037299153380500076	-0.0004853008400970722	0.00012465364744360216
5.137844611528822	0.003294055379433598	-0.00043666690943353504	0.00011334723571543863
5.263157894736842	0.0029094140462575017	-0.00039269916455120067	0.00010308941701910366
5.3884711779448615	0.0025699394900511306	-0.00035299407963669115	9.378628834929529e-05
5.513784461152882	0.002270298794809437	-0.000317189670218504	8.533903491457511e-05
5.639097744360902	0.00200579159821374	-0.00028494854496600135	7.765722539513573e-05
5.764411027568922	0.0017722720192392051	-0.0002559468432609498	7.066480748391391e-05
5.889724310776942	0.0015660796317518563	-0.0002298740627714751	6.430004232032328e-05
6.015037593984962	0.0013839936277137749	-0.00020643914291492007	5.851136416235594e-05
6.140350877192982	0.0012231946330318768	-0.00018537597056333442	5.3251970789525186e-05
6.265664160401002	0.0010811911780410017	-0.00016644542268078678	4.8475428633490225e-05
6.390977443609022	0.0009557723064926336	-0.00014943434753929115	4.4133819606975813e-05
6.516290726817042	0.0008449872785192402	-0.0001341525821245231	4.01791830760655e-05
6.641604010025063	0.0007471178616526293	-0.00012042911609235827	3.656722792827216e-05
6.7669172932330826	0.0006606495952218526	-0.00010810842368650922	3.326074996645619e-05
6.8922305764411025	0.0005842468685411496	-9.704778069312097e-05	3.0230697071741373e-05
7.017543859649122	0.000516731465269079	-8.7116138744555e-05	2.7454796134772672e-05
7.142857142857142	0.0004570638985000565	-7.81944629026459e-05	2.4915072648907423e-05
7.268170426065162	0.000404327188537973	-7.017652041728668e-05	2.259555424943243e-05
7.393483709273182	0.0003577129140204795	-6.29688879159821e-05	2.0480740864220934e-05
7.518796992481203	0.00031650865546662766	-5.6489730657126715e-05	1.8554964710792305e-05
7.644110275689223	0.00028008417482230767	-5.0666850565308106e-05	1.6802510473197498e-05
7.769423558897243	0.00024787916264021564	-4.543575873475485e-05	1.5208143195337617e-05
7.894736842105263	0.00021939936292274698	-4.073819342361845e-05	1.3757687863224446e-05
8.020050125313283	0.00019421138308662803	-3.6521145177721656e-05	1.2438470062818294e-05
8.145363408521304	0.00017193331963567636	-3.273629878128354e-05	1.1239520757646818e-05
8.270676691729323	0.0001522275380702553	-2.933974833697948e-05	1.0151463528046716e-05
8.395989974937343	0.0001347955286113553	-2.629183361287764e-05	9.166083919201773e-06
8.521303258145362	0.00011937349060649069	-2.3556986371059432e-05	8.275744468048092e-06
8.646616541353383	0.00010572834871959685	-2.110351426431911e-05	7.472905499252044e-06
8.771929824561402	9.36541835986054e-05	-1.890326613719783e-05	6.749931454065331e-06
8.897243107769423	8.296905522076097e-05	-1.6931160947667426e-05	6.0991818551873534e-06
9.022556390977442	7.351217379726958e-05	-1.516464370298336e-05	5.513261243422041e-06
9.147869674185463	6.51413580424297e-05	-1.3583196935373994e-05	4.985289583702394e-06
9.273182957393484	5.77307553963458e-05	-1.2168015132680905e-05	4.509096545120081e-06
9.398496240601503	5.116903058635545e-05	-1.0901856482519174e-05	4.079290788573246e-06
9.523809523809524	4.535827913664325e-05	-9.769004733058444e-06	3.691209270886957e-06
9.649122807017543	4.021263859167491e-05	-8.755257944477345e-06	3.3407965135519845e-06
9.774436090225564	3.565597109137049e-05	-7.847891466992844e-06	3.0244697450443856e-06
9.899749373433583	3.162041183303679e-05	-7.035576655297391e-06	2.7390010697612377e-06
10.025062656641603	2.804580682686304e-05	-6.308258815191023e-06	2.4814250662341014e-06
10.150375939849624	2.4879027535544723e-05	-5.657011125274389e-06	2.2489742467254383e-06
10.275689223057643	2.2073156101941347e-05	-5.073885188603727e-06	2.0390478031743704e-06
10.401002506265664	1.9586731924711423e-05	-4.5517731977515235e-06	1.849217601046361e-06
10.526315789473683	1.73830983583904e-05	-4.084288708038626e-06	1.6772640916757507e-06
10.651629072681704	1.5429836088023184e-05	-3.665669318670154e-06	1.521220887819541e-06
10.776942355889723	1.36982679208251e-05	-3.29070435292093e-06	1.379402520287338e-06
10.902255639097744	1.2163024415920354e-05	-2.9546887697508944e-06	1.250399506060633e-06
11.027568922305765	1.0801663611037223e-05	-2.653398237432217e-06	1.1330406193770513e-06
11.152882205513784	9.594341320790125e-06	-2.3830728666404523e-06	1.0263344363272624e-06
11.278195488721805	8.523527884166404e-06	-2.140395098632533e-06	9.294075137765351e-07
11.403508771929824	7.573745761158638e-06	-1.9224532814229706e-06	8.414554104340779e-07
11.528822055137844	6.731263378536014e-06	-1.7266920647376299e-06	7.617153923054304e-07
11.654135338345863	5.983785262314764e-06	-1.5508572439655166e-06	6.894592361987987e-07
11.779448621553884	5.3203562134430035e-06	-1.3929436041475053e-06	6.239976574303995e-07
11.904761904761903	4.731365588959827e-06	-1.2511517040807607e-06	5.646878168509461e-07
12.030075187969924	4.2083882481255734e-06	-1.123856006811129e-06	5.109392592638395e-07
12.155388471177945	3.743977183987153e-06	-1.0095835157839788e-06	4.6221722478333957e-07
12.280701754385964	3.331523901872881e-06	-9.069998960969679e-07	4.1804378119578315e-07
12.406015037593985	2.965163038088977e-06	-8.148996103913003e-07	3.7799708546895183e-07
12.531328320802004	2.6396920633745474e-06	-7.32197582441597e-07	3.41708378333601e-07
12.656641604010025	2.3504984294053102e-06	-6.579212136372493e-07	3.088559783769169e-07
12.781954887218044	2.0934934896008563e-06	-5.912023586030258e-07	2.791560812040229e-07
12.907268170426065	1.86505316666848e-06	-5.312689972329686e-07	2.5235145078291766e-07
13.032581453634084	1.6619650072042304e-06	-4.774361957098922e-07	2.282003593868356e-07
13.157894736842104	1.4813810068835268e-06	-4.290959947213045e-07	2.0646853794072332e-07
13.283208020050125	1.3207754028877026e-06	-3.8570634513085977e-07	1.869260991397558e-07
13.408521303258144	1.1779064203124965e-06	-3.4677996026875884e-07	1.6934966636946047e-07
13.533834586466165	1.0507810420555806e-06	-3.1187446398217874e-07	1.535279627546585e-07
13.659147869674184	9.376242048436821e-07	-2.8058505796404686e-07	1.3926785990323053e-07
13.784461152882205	8.368604960508891e-07	-2.5254016049179586e-07	1.2639818473132044e-07
13.909774436090224	7.471117216421214e-07	-2.2739955039900037e-07	1.1477023483254687e-07
14.035087719298245	6.671791426671071e-07	-2.048539489656239e-07	1.0425568963670962e-07
14.160401002506266	5.959949300924598e-07	-1.8462485767547438e-07	9.474334516178622e-08
14.285714285714285	5.325915063162032e-07	-1.664637658252292e-07	8.613584033391348e-08
14.411027568922306	4.7610013708898203e-07	-1.5015036532551397e-07	7.834692289373483e-08
14.536340852130325	4.2574962327184434e-07	-1.3548992101330872e-07	7.129932530816924e-08
14.661654135338345	3.808576067639579e-07	-1.2231022963668184e-07	6.4923112862161e-08
14.786967418546364	3.408199191201955e-07	-1.1045860272270018e-07	5.915434942487143e-08
14.912280701754385	3.0510093241351946e-07	-9.97991410358092e-08	5.39339991502208e-08
15.037593984962406	2.732253203688378e-07	-9.02103870391246e-08	4.920707793826414e-08
15.162907268170425	2.4477099678190363e-07	-8.158333385102393e-08	4.4922144327011955e-08
15.288220551378446	2.193629871921658e-07	-7.381974211452961e-08	4.1031237631711e-08
15.413533834586465	1.9666806327177713e-07	-6.683073885894977e-08	3.7490299573912546e-08
15.538847117794486	1.7639002494101301e-07	-6.053570739975553e-08	3.425995190202454e-08
15.664160401002505	1.5826555375590013e-07	-5.4861492369422384e-08	3.130630237695373e-08
15.789473684210526	1.4206059742411618e-07	-4.974191847677476e-08	2.8601334651731955e-08
15.914786967418545	1.2756729157788089e-07	-4.511755719504035e-08	2.612253592703939e-08
16.040100250626566	1.1460145617817506e-07	-4.093560235372814e-08	2.385175281846347e-08
16.165413533834585	1.0300050617641076e-07	-3.714967904706122e-08	2.1773657191643312e-08
16.290726817042607	9.262069915988162e-08	-3.371944155595976e-08	1.9874364522332198e-08
16.416040100250626	8.333209936239058e-08	-3.060990909883963e-08	1.814057074059897e-08
16.541353383458645	7.501408122443132e-08	-2.7790602530591592e-08	1.6559243657099614e-08
16.666666666666664	6.755732765236341e-08	-2.5234627904108834e-08	1.511767863582549e-08
16.791979949874687	6.08674849435723e-08	-2.2917866738664142e-08	1.38036924010423e-08
16.917293233082706	5.486345894452916e-08	-2.0818377318411367e-08	1.2605806926511172e-08
17.042606516290725	4.9473738561138e-08	-1.8916024222421865e-08	1.1513366141499462e-08
17.167919799498748	4.463427042728795e-08	-1.7192284133517744e-08	1.0516584811061824e-08
17.293233082706767	4.028753589912914e-08	-1.5630151335813958e-08	9.606550880832077e-09
17.418546365914786	3.6381971322930294e-08	-1.4214079375427293e-08	8.77520452031779e-09
17.543859649122805	3.28714327691323e-08	-1.2929923133069398e-08	8.015311150183856e-09
17.669172932330827	2.9714670317448132e-08	-1.176486954972474e-08	7.320437635122058e-09
17.794486215538846	2.6874827726385533e-08	-1.0707358718169627e-08	6.684931878318421e-09
17.919799498746865	2.431898002959853e-08	-9.747001309396742e-09	6.103896011463318e-09
18.045112781954884	2.201771355908868e-08	-8.874497023852556e-09	5.573133219953427e-09
18.170426065162907	1.994474793075652e-08	-8.081554990661688e-09	5.089042872913057e-09
18.295739348370926	1.807659695414989e-08	-7.360812790987011e-09	4.648447425869923e-09
18.421052631578945	1.6392263727864352e-08	-6.705747680165472e-09	4.248365322982918e-09
18.546365914786968	1.4872962850771565e-08	-6.11057335778044e-09	3.885788944281918e-09
18.671679197994987	1.350185791720832e-08	-5.5701197620197e-09	3.5575531828336586e-09
18.796992481203006	1.226379491168022e-08	-5.079701832329843e-09	3.2603524397945684e-09
18.922305764411025	1.114501747796259e-08	-4.634993193929823e-09	2.990886995762824e-09
19.047619047619047	1.0132942402885216e-08	-4.231926799530955e-09	2.7460521401209066e-09
19.172932330827066	9.216300700838747e-09	-3.8666412230035e-09	2.5230792275755465e-09
19.298245614035086	8.385709526646988e-09	-3.5354774420193663e-09	2.319588548604732e-09
19.423558897243108	7.633577767141089e-09	-3.235012688100091e-09	2.1335679363956478e-09
19.548872180451127	6.952950205571687e-09	-2.9621058001795484e-09	1.963313803520124e-09
19.674185463659146	6.3369156538472165e-09	-2.7139295114792616e-09	1.807365877039116e-09
19.799498746867165	5.778918210697983e-09	-2.4879769552707074e-09	1.6644518823713743e-09
19.924812030075188	5.27305372103865e-09	-2.282043495039316e-09	1.5334464169661498e-09
20.050125313283207	4.814095092495154e-09	-2.094193201844843e-09	1.4133422283653706e-09
20.175438596491226	4.397409206330505e-09	-1.922720370854443e-09	1.3032303548507333e-09
20.30075187969925	4.018868977759484e-09	-1.7661132957301442e-09	1.2022858197317592e-09
20.426065162907268	3.6747830060764474e-09	-1.6230235796852246e-09	1.1097563540144667e-09
20.551378446115287	3.361840558761139e-09	-1.4922414369529218e-09	1.024952338642009e-09
20.676691729323306	3.077067039487679e-09	-1.3726760398081334e-09	9.472366771620784e-10
20.80200501253133	2.817786600887376e-09	-1.2633395788810113e-09	8.760137668248089e-10
20.927318295739347	2.58158993238435e-09	-1.1633338355240729e-09	8.107174421578969e-10
21.052631578947366	2.366306057478565e-09	-1.071838395088815e-09	7.507991258717392e-10
21.17794486215539	2.1699774094750292e-09	-9.881000222155617e-10	6.957196087024451e-10
21.303258145363408	1.990837703374949e-09	-9.1142314607781e-10	6.449500489470777e-10
21.428571428571427	1.8272923086759255e-09	-8.411618614289042e-10	5.979873576284897e-10
21.553884711779446	1.677901074189784e-09	-7.767142760568928e-10	5.543830764258754e-10
21.67919799498747	1.5413640753390078e-09	-7.175202311439868e-10	5.137742795155975e-10
21.804511278195488	1.4165119804283607e-09	-6.630630662612837e-10	4.758985599983753e-10
21.929824561403507	1.3023050098539906e-09	-6.128749371802526e-10	4.4058207738038823e-10
22.05513784461153	1.1978440897323538e-09	-5.665434225622682e-10	4.0770663151465204e-10
22.18045112781955	1.1023734706130043e-09	-5.237157312844142e-10	3.77173475789579e-10
22.305764411027567	1.015194471458624e-09	-4.840970710022666e-10	3.4887876611829304e-10
22.431077694235587	9.355017298769655e-10	-4.4744214750420307e-10	3.227044300441064e-10
22.55639097744361	8.624278888807029e-10	-4.1354205869823617e-10	2.985198616132128e-10
22.681704260651628	7.952664016317008e-10	-3.8221078701274234e-10	2.7618805162728316e-10
22.807017543859647	7.335033912802206e-10	-3.5327491651575335e-10	2.555718352901687e-10
22.932330827067666	6.767150816315563e-10	-3.265679791535814e-10	2.3653847625554997e-10
23.05764411027569	6.24508725959772e-10	-3.019287363748715e-10	2.1896237674962983e-10
23.182957393483708	5.765122789750695e-10	-2.7920176628312425e-10	2.0272632575239472e-10
23.308270676691727	5.323772251818314e-10	-2.5823885265839235e-10	1.877217926435432e-10
23.43358395989975	4.917809367473671e-10	-2.3890025310531977e-10	1.7384867307734392e-10
23.55889724310777	4.544269184405292e-10	-2.2105547557844447e-10	1.6101476315730378e-10
23.684210526315788	4.2004373972517725e-10	-2.0458353438272788e-10	1.491351369154172e-10
23.809523809523807	3.883833826006411e-10	-1.8937280448379897e-10	1.3813154279214875e-10
23.93483709273183	3.5921940775489806e-10	-1.753206235169986e-10	1.279319143084309e-10
24.06015037593985	3.3234513162865484e-10	-1.623327705741472e-10	1.1847010204934696e-10
24.185463659147867	3.075718991890599e-10	-1.503229182052572e-10	1.0968596552276179e-10
24.31077694235589	2.847274858000175e-10	-1.3921212540023249e-10	1.0152597694499073e-10
24.43609022556391	2.6365463802852327e-10	-1.2892841764624855e-10	9.394439202058678e-11
24.561403508771928	2.442097530222679e-10	-1.1940648107503615e-10	8.690468240198733e-11
24.686716791979947	2.2626169191600947e-10	-1.1058747192778873e-10	8.038022745422034e-11
24.81203007518797	2.0969071954820313e-10	-1.0241889806506694e-10	7.43526294495894e-11
24.93734335839599	1.9438755220335007e-10	-9.485445815903843e-11	6.880655977902347e-11
25.062656641604008	1.8025245086370276e-10	-8.785363975341553e-11	6.37225151833842e-11
25.18796992481203	1.6719412738230086e-10	-8.13808369876198e-11	5.907153016361342e-11
25.31328320802005	1.5512764526785128e-10	-7.540385214010079e-11	5.481531176835104e-11
25.43859649122807	1.439690476338272e-10	-6.989195505039906e-11	5.091121030122937e-11
25.563909774436087	1.33625171493911e-10	-6.481407287871027e-11	4.731822106746047e-11
25.68922305764411	1.2399760468526638e-10	-6.013784189000466e-11	4.400079259523993e-11
25.81453634085213	1.1503159214853202e-10	-5.582991338245425e-11	4.092980168940217e-11
25.939849624060148	1.0672536410747959e-10	-5.18572424103128e-11	3.8081749760732775e-11
26.065162907268167	9.905999355249937e-11	-4.818862413303291e-11	3.543739194342302e-11
26.19047619047619	9.198432896568978e-11	-4.479580383045004e-11	3.29804891434416e-11
26.31578947368421	8.544261292687444e-11	-4.165389951386006e-11	3.0696899298967496e-11
26.441102756892228	7.938665531476726e-11	-3.87412567165431e-11	2.8573987358008014e-11
26.56641604010025	7.377565335106018e-11	-3.603900393640446e-11	2.6600264863101536e-11
26.69172932330827	6.857406380892608e-11	-3.3530538576747423e-11	2.4765174975858875e-11
26.81704260651629	6.375013883024284e-11	-3.120107111121083e-11	2.305896305468476e-11
26.942355889724308	5.927509428711042e-11	-2.903727014411116e-11	2.147259551039117e-11
27.06766917293233	5.512262212845065e-11	-2.7027004262247194e-11	1.9997705665631808e-11
27.19298245614035	5.1268572978329055e-11	-2.5159159462674418e-11	1.8626555381507673e-11
27.31829573934837	4.7690724996427404e-11	-2.3423509550574764e-11	1.7352007048508403e-11
27.44360902255639	4.4368599950033803e-11	-2.1810621380384423e-11	1.6167503550257834e-11
27.56892230576441	4.1283307955429455e-11	-2.0311782155619456e-11	1.5067054565347516e-11
27.69423558897243	3.8417411604035976e-11	-1.8918940299978206e-11	1.404522554841814e-11
27.819548872180448	3.5754804429773766e-11	-1.7624654233950037e-11	1.3097118839966607e-11
27.94486215538847	3.328060064058556e-11	-1.6422044831967995e-11	1.2218320657288212e-11
28.07017543859649	3.0981033907309735e-11	-1.5304747591287994e-11	1.140475983649032e-11
28.19548872180451	2.884336324927872e-11	-1.4266859836070619e-11	1.0652394374132713e-11
28.32080200501253	2.685578377701755e-11	-1.3302877074676764e-11	9.956668025172291e-12
28.44611528822055	2.5007339025772597e-11	-1.2407612226730649e-11	9.311887302701474e-12
28.57142857142857	2.3287829079003146e-11	-1.157609488632724e-11	8.711079993753927e-12
28.69674185463659	2.168770258161623e-11	-1.0803460150329678e-11	8.14699686106195e-12
28.82205513784461	2.0197905510567983e-11	-1.0084861419096607e-11	7.613973074658758e-12
28.94736842105263	1.880962050031145e-11	-9.415470055247332e-12	7.109151012995808e-12
29.07268170426065	1.7513745238005104e-11	-8.79062331421792e-12	6.632032181640313e-12
29.19799498746867	1.6300177776857674e-11	-8.206110106874613e-12	6.183034487204118e-12
29.32330827067669	1.5165181668686016e-11	-7.658462760076647e-12	5.762321942157231e-12
29.44862155388471	1.4139823150535771e-11	-7.145069402661218e-12	5.369386282569611e-12
29.57393483709273	1.3209473226010976e-11	-6.6640280295781756e-12	5.003132460302837e-12
29.69924812030075	1.2332811987888264e-11	-6.213842119953748e-12	4.6621151704819544e-12
29.82456140350877	1.1505152731865715e-11	-5.793132624011307e-12	4.344744108311749e-12
29.94987468671679	1.072918922576301e-11	-5.40047250580737e-12	4.0494153259150104e-12
30.075187969924812	1.0004488071907764e-11	-5.034344539996341e-12	3.774581724856078e-12
30.20050125313283	9.328706460894193e-12	-4.693170315246909e-12	3.5187850777548158e-12
30.32581453634085	8.698902786124189e-12	-4.375360802080726e-12	3.2806667699513845e-12
30.45112781954887	8.112061016568575e-12	-4.0793612121366565e-12	3.058967833507741e-12
30.576441102756892	7.565270466230834e-12	-3.803681471762627e-12	2.8525241122547377e-12
30.70175438596491	7.055782812569536e-12	-3.546913049844311e-12	2.660259565777604e-12
30.82706766917293	6.581025668500568e-12	-3.3077358365028772e-12	2.481179164718159e-12
30.95238095238095	6.13860035356216e-12	-3.0849187349847847e-12	2.314362013624408e-12
31.07769423558897	5.726273911318093e-12	-2.877316689642196e-12	2.1589549175232488e-12
31.20300751879699	5.341969220077025e-12	-2.6838659151416247e-12	2.014166384256554e-12
31.32832080200501	4.9837547349230125e-12	-2.503578371661958e-12	1.8792609086463428e-12
31.453634085213032	4.649834489781775e-12	-2.335536054525366e-12	1.7535532351574887e-12
31.57894736842105	4.3385386130264575e-12	-2.178885372719726e-12	1.6364020608264367e-12
31.70426065162907	4.048314450839762e-12	-2.032831716262042e-12	1.5272021999474997e-12
31.82957393483709	3.777718326242939e-12	-1.8966342120570143e-12	1.4253733890205552e-12
31.954887218045112	3.5254079396857557e-12	-1.7696006174197369e-12	1.330342408017156e-12
32.08020050125313	3.2901354220969116e-12	-1.6510822994961812e-12	1.2415131796988637e-12
32.205513784461154	3.0707410838769503e-12	-1.5404693335355645e-12	1.158220276108407e-12
32.33082706766917	2.8661479841945692e-12	-1.4371860240712135e-12	1.0796825152830606e-12
32.45614035087719	2.675357639684513e-12	-1.3406878152594319e-12	1.005069212115589e-12
32.581453634085214	2.4974477031857095e-12	-1.2504618959328646e-12	9.339520116622777e-13
32.70676691729323	2.3315739872094094e-12	-1.1660357960974668e-12	8.669739071404444e-13
32.83208020050125	2.176984916161076e-12	-1.0869991115567118e-12	8.053888792424807e-13
32.95739348370927	2.033086244450141e-12	-1.0130371711505327e-12	7.496347833006174e-13
33.08270676691729	1.900089914272313e-12	-9.4395489146722e-13	6.990501600027782e-13
33.20802005012531	1.7793942374827453e-12	-8.796479572360511e-13	6.526577709579599e-13
33.33333333333333	1.6397468145328757e-12	-8.200056660867031e-13	6.097011202218042e-13
33.45864661654135	1.213761173836088e-12	-7.648106837779312e-13	5.697016685975447e-13
33.583959899749374	1.432548527102773e-12	-7.137233684466312e-13	5.323571033369021e-13
33.70927318295739	9.399376498760606e-13	-6.663486433705738e-13	4.974549191562828e-13
33.83458646616541	1.2570682195698018e-12	-6.223115730965362e-13	4.648256823576083e-13
33.959899749373434	1.1726831133778953e-12	-5.812938765474549e-13	4.343216036800494e-13
34.08521303258145	1.0949201584336922e-12	-5.430352406365071e-13	4.058074464493246e-13
34.21052631578947	1.0224934020069639e-12	-5.073203303501228e-13	3.7915682931528797e-13
34.335839598997495	9.549268844453449e-13	-4.739651509439986e-13	3.542507483588742e-13
34.46115288220551	8.918658045951717e-13	-4.428071762037806e-13	3.3097695897566213e-13
34.58646616541353	8.329993014753878e-13	-4.136992011991509e-13	3.0922965804515317e-13
34.71177944862155	7.780433717490473e-13	-3.865057550088669e-13	2.8890924614114766e-13
34.83709273182957	7.267351907242946e-13	-3.6110103085654823e-13	2.699220897872097e-13
34.962406015037594	6.788304198448854e-13	-3.373676487434974e-13	2.5218025964573963e-13
35.08771929824561	6.34101493732061e-13	-3.15195854640973e-13	2.35601240857159e-13
35.21303258145363	5.923363005734469e-13	-2.94482942540494e-13	2.2010761695791358e-13
35.338345864661655	5.533370575393149e-13	-2.75132789079521e-13	2.056267270794388e-13
35.46365914786967	5.16919305425885e-13	-2.5705544590502694e-13	1.9209028997712299e-13
35.58897243107769	4.829109898714364e-13	-2.40166763548478e-13	1.7943397693370926e-13
35.714285714285715	4.511516130442686e-13	-2.2438803483899086e-13	1.6759689388371984e-13
35.83959899749373	4.2149144652471545e-13	-2.0964565266270195e-13	1.5652088835735938e-13
35.96491228070175	3.9379079910082477e-13	-1.958707798655717e-13	1.4614949472878405e-13
36.09022556390977	3.6791933458398355e-13	-1.8299903025356184e-13	1.364260705466058e-13
36.21553884711779	3.4375543539084674e-13	-1.7097016009725138e-13	1.2728991116095577e-13
36.340852130325814	3.211856078500038e-13	-1.597277702181675e-13	1.186663909996295e-13
36.46616541353383	3.0010392502276236e-13	-1.492190210658794e-13	1.1043347533396432e-13
36.59147869674185	2.804115020963282e-13	-1.3939437069986594e-13	1.014357591671156e-13
36.716791979949875	2.620159975499107e-13	-1.302073681189731e-13	9.37379865906593e-14
36.84210526315789	2.4483112880172974e-13	-1.2161460105815985e-13	8.159855183018813e-14
36.96741854636591	2.287761796307471e-13	-1.1357609700230992e-13	7.928796837193003e-14
37.092731829573935	2.137754445737957e-13	-1.0605707914375497e-13	8.191978184781374e-14
37.21804511278195	1.9975745018961842e-13	-9.903367060923035e-14	7.704181040088969e-14
37.34335839598997	1.8665335320636204e-13	-9.251029451236978e-14	6.884515666847275e-14
37.468671679197996	1.7439085409642721e-13	-8.673053473700345e-14	6.612454429350832e-14
37.59398496240601	1.6301628591995778e-13	-8.123315714120258e-14	6.17507812548708e-14
37.719298245614034	1.5157626286625927e-13	-7.631159425588892e-14	5.765179294323507e-14
37.84461152882205	1.4365196744739405e-13	-7.155316538608625e-14	5.383464901867514e-14
37.96992481203007	1.3341299213519014e-13	-6.695813159242712e-14	5.0279430122346624e-14
38.095238095238095	1.2455790736944513e-13	-6.259138472791575e-14	4.696580185476393e-14
38.22055137844611	1.1640339907095193e-13	-5.848568844123751e-14	4.387544383987054e-14
38.34586466165413	1.0874247414314717e-13	-5.4643676650098513e-14	4.099197535765783e-14
38.471177944862156	1.0164053470624896e-13	-5.10546568027033e-14	3.830063053855386e-14
38.59649122807017	9.499917872488181e-14	-4.770369743919545e-14	3.578798173384498e-14
38.721804511278194	8.879355088099488e-14	-4.457520012888978e-14	3.3441732578764885e-14
38.847117794486216	8.299512853803424e-14	-4.1654130782782485e-14	3.1250564203681335e-14
38.97243107769423	7.757698203389346e-14	-3.892638425121541e-14	2.920401819240913e-14
39.097744360902254	7.251397286526629e-14	-3.637884446620559e-14	2.729240468798468e-14
39.22305764411028	6.778265868465683e-14	-3.399934373038557e-14	2.5506728001248933e-14
39.34837092731829	6.336117363875086e-14	-3.177659365027418e-14	2.3838624738950888e-14
39.473684210526315	5.922911528403503e-14	-2.970011287235943e-14	2.2280311175439284e-14
39.59899749373433	5.5367441244067286e-14	-2.7760159677370057e-14	2.0824537684162472e-14
39.72431077694235	5.1758374759810605e-14	-2.5947671375729355e-14	1.9464548756534428e-14
39.849624060150376	4.8385317938876463e-14	-2.4254210369211494e-14	1.8194047616192228e-14
39.97493734335839	4.5232771712600724e-14	-2.2671916145317713e-14	1.7007164782935425e-14
40.100250626566414	4.228626173084183e-14	-2.1193462401128255e-14	1.5898430220739894e-14
40.225563909774436	3.953226958910105e-14	-1.9812018599017148e-14	1.486274897687339e-14
40.35087719298245	3.6958168897333845e-14	-1.8521215411857897e-14	1.3895380553967886e-14
40.476190476190474	3.4552165779926226e-14	-1.7315113684161757e-14	1.2991922766144503e-14
40.6015037593985	3.230324345364921e-14	-1.618817672202574e-14	1.2148301734513006e-14
40.72681704260651	3.020111057288544e-14	-1.5135245960604166e-14	1.136077146499356e-14
40.852130325814535	2.8236153064029978e-14	-1.4151520413328181e-14	1.0625930306150351e-14
40.97744360902255	2.6399389196803128e-14	-1.3232540933157088e-14	9.940770647762954e-15
41.10275689223057	2.468242766116814e-14	-1.2374181559233917e-14	9.302801759098415e-15
41.228070175438596	2.3077428435759207e-14	-1.157265294870547e-14	8.710354914799875e-15
41.35338345864661	2.157706624775507e-14	-1.0824529492455855e-14	8.163420707770333e-15
41.478696741854634	2.0174496435217602e-14	-1.0126829616338723e-14	7.666436476017966e-15
41.60401002506266	1.8863323031060527e-14	-9.477234997808289e-15	7.241642678258639e-15
41.72932330827067	1.7637568893332434e-14	-8.874751231838179e-15	7.171509100047328e-15
41.854636591478695	1.6491647711482966e-14	-8.322270881818619e-15	8.291576992046659e-15
41.97994987468672	1.5420337731349668e-14	-7.845732915073386e-15	3.87546485247626e-15
42.10526315789473	1.4418757092307732e-14	-8.180908287310762e-15	5.481226909103499e-15
42.230576441102755	1.3482340849332637e-14	-6.856549821653842e-15	5.041632897006281e-15
42.35588972431078	1.2606820309987209e-14	-6.169709846013185e-15	4.7015353119180186e-15
42.48120300751879	1.1788206789279944e-14	-5.826643524505311e-15	4.3942136700718354e-15
42.606516290726816	1.102278466258073e-14	-5.461849663666298e-15	4.109263129454786e-15
42.73182957393483	1.030711901237156e-14	-5.136157437448952e-15	3.8434288986157554e-15
42.857142857142854	9.638064022011884e-15	-4.7967948377901114e-15	3.594985352986031e-15
42.98245614035088	9.012712026759898e-15	-4.4875353543177564e-15	3.3626628948291836e-15
43.10776942355889	8.428261139493183e-15	-4.1981926815905045e-15	3.1453768771400207e-15
43.233082706766915	7.881958091037877e-15	-3.927297418586888e-15	2.9421450938556433e-15
43.35839598997494	7.371195911654456e-15	-3.673726109342566e-15	2.7520585093041492e-15
43.48370927318295	6.8935912941326386e-15	-3.4364269969464416e-15	2.5742689973364026e-15
43.609022556390975	6.446967431830391e-15	-3.214396128513108e-15	2.4079830076430765e-15
43.734335839599	6.029311825704853e-15	-3.006678061803894e-15	2.2524574396650713e-15
43.859649122807014	5.638748331629174e-15	-2.8123677960427435e-15	2.1069963963670537e-15
43.984962406015036	5.2735222058425265e-15	-2.6306112804300177e-15	1.970948327615731e-15
44.11027568922306	4.931990972910462e-15	-2.4606046731821246e-15	1.843703381345125e-15
44.235588972431074	4.6126173526092025e-15	-2.3015927934321597e-15	1.7246908973162732e-15
44.3609022556391	4.313962904028794e-15	-2.152867107136903e-15	1.6133770222007704e-15
44.48621553884711	4.034682010610139e-15	-2.013763471746678e-15	1.5092624403828091e-15
44.611528822055135	3.773516134043169e-15	-1.8836597812502483e-15	1.4118802195463509e-15
44.73684210526316	3.5292883407375827e-15	-1.7619735994004244e-15	1.320793770663934e-15
44.86215538847117	3.300898113301113e-15	-1.6481598349702615e-15	1.235594921174793e-15
44.987468671679196	3.0873164527056293e-15	-1.5417084914995018e-15	1.1559020989973185e-15
45.11278195488722	2.8875812690601086e-15	-1.4421425104333301e-15	1.0813586239267983e-15
45.238095238095234	2.700793053272332e-15	-1.3490157179000045e-15	1.0116311019925051e-15
45.363408521303256	2.5261108184170636e-15	-1.261910879824924e-15	9.464079174245322e-16
45.48872180451128	2.362748297764066e-15	-1.1804378665260955e-15	8.853978158796845e-16
45.614035087719294	2.209970385609268e-15	-1.1042319256825292e-15	8.283285713311951e-16
45.73934837092732	2.067089806901768e-15	-1.0329520611554087e-15	7.749457273726249e-16
45.86466165413533	1.9334640019036706e-15	-9.662795142447456e-16	7.250114015447168e-16
45.989974937343355	1.8084922125924493e-15	-9.03916343298413e-16	6.783031389000108e-16
46.11528822055138	1.6916127581136614e-15	-8.455840968312061e-16	6.346127993739261e-16
46.24060150375939	1.5823004872510647e-15	-7.910225739805874e-16	5.937454651543765e-16
46.365914786967416	1.480064396567379e-15	-7.399886634410441e-16	5.555183639709948e-16
46.49122807017544	1.3844454035624884e-15	-6.922552467297534e-16	5.197598288022509e-16
46.616541353383454	1.2950142648907885e-15	-6.476101420303378e-16	4.863083580515552e-16
46.741854636591476	1.2113696303795104e-15	-6.058550495697765e-16	4.550118923365039e-16
46.8671679197995	1.133136224303118e-15	-5.668044406191872e-16	4.2572744430938096e-16
46.992481203007515	1.0599631461058219e-15	-5.302843232783968e-16	3.9832114156474394e-16
47.11779448621554	9.915222835256517e-16	-4.961308564098362e-16	3.726685419554706e-16
47.24310776942356	9.275068318302708e-16	-4.641889289350722e-16	3.486548577000286e-16
47.368421052631575	8.676299135349065e-16	-4.3431109417880176e-16	3.2617469240044627e-16
47.4937343358396	8.116232933395669e-16	-4.0635746147895127e-16	3.0513115652332377e-16
47.61904761904761	7.592361827766013e-16	-3.8019685244981284e-16	2.8543459443795233e-16
47.744360902255636	7.102341278377149e-16	-3.5570854956318837e-16	2.6700132637175433e-16
47.86967418546366	6.643979705339805e-16	-3.327831672373252e-16	2.4975269608312153e-16
47.994987468671674	6.21522872568755e-16	-3.113217356281086e-16	2.336144880704196e-16
48.1203007518797	5.814173878838443e-16	-2.9123354844226857e-16	2.1851662137204427e-16
48.24561403508772	5.439025732962375e-16	-2.7243402899956225e-16	2.0439298887011776e-16
48.370927318295735	5.088111340383266e-16	-2.548433691427803e-16	1.911813434859054e-16
48.49624060150376	4.759866112948292e-16	-2.383859346943355e-16	1.7882317965697775e-16
48.62155388471178	4.452826257382811e-16	-2.2299010137276143e-16	1.6726359286010423e-16
48.746867167919795	4.16562189359006e-16	-2.0858822881875813e-16	1.5645111783806233e-16
48.87218045112782	3.8969708826131776e-16	-1.9511662461842965e-16	1.4633755267551958e-16
48.99749373433583	3.6456732801241053e-16	-1.8251545444775362e-16	1.368777765382294e-16
49.122807017543856	3.41060627093753e-16	-1.7072860207728703e-16	1.2802956735740288e-16
49.24812030075188	3.190719447061158e-16	-1.597034963769628e-16	1.197534237998124e-16
49.373433583959894	2.985030338713662e-16	-1.493909216574128e-16	1.1201239420441083e-16
49.49874686716792	2.7926201579374983e-16	-1.397448230930821e-16	1.0477191394925534e-16
49.62406015037594	2.612629747366771e-16	-1.307221145799429e-16	9.799965189404548e-17
49.749373433583955	2.4442557401166094e-16	-1.2228249319346902e-16	9.166536602568125e-17
49.87468671679198	2.2867469373375722e-16	-1.1438826236915262e-16	8.574076812371628e-17
50.0	2.1394009051135605e-16	-1.0700416470979019e-16	8.019939708754926e-17


==> anc/resummed_multipoles_t0_0.5_t_5_nMax_30.dat <==
0.0	0.6073577908050309	-0.0	0.0
0.12531328320802004	0.5304387738746755	-0.001403941636033669	2.196079046687328e-06
0.2506265664160401	0.4640580516912959	-0.003832663266036337	2.5484140963005844e-05
0.37593984962406013	0.40647415001326376	-0.005912107831185711	9.317681847893186e-05
0.5012531328320802	0.35644511227793674	-0.007252083825865725	0.00021176713424361706
0.6265664160401002	0.3127978442690121	-0.007878345137020586	0.0003701448586888114
0.7518796992481203	0.2746526458004969	-0.00805941084749749	0.0005470155367651955
0.8771929824561403	0.2412632628721288	-0.007985375915639036	0.000718882705955161
1.0025062656641603	0.21200608840666038	-0.007737552334092549	0.0008656917165781546
1.1278195488721803	0.18635684423271223	-0.007415402001075399	0.0009736294119336465
1.2531328320802004	0.16385678381165183	-0.007072790893790644	0.0010358238065891231
1.3784461152882206	0.14410988806722544	-0.006715007633742418	0.0010529588812473176
1.5037593984962405	0.12677440858567285	-0.006341947560823137	0.0010357807991050669
1.6290726817042605	0.11155038009335927	-0.005965705305127	0.0010007079714381667
1.7543859649122806	0.09817521258357584	-0.005591994456564207	0.0009559467334210725
1.8796992481203008	0.08642095142479149	-0.005219550696294339	0.0009026187947175636
2.0050125313283207	0.0760884445237709	-0.004848719247306754	0.0008432818913151546
2.1303258145363406	0.06700329444007969	-0.004484752105935161	0.0007828988269443006
2.2556390977443606	0.059012585232038395	-0.004133974414824354	0.0007259319017499874
2.380952380952381	0.05198275627488648	-0.0037996679873061622	0.000674550551212403
2.506265664160401	0.04579722573260222	-0.003482878436252989	0.0006284371156891835
2.631578947368421	0.04035358783517166	-0.003184507922149299	0.0005860668561548325
2.756892230576441	0.03556193672390916	-0.002905904623589893	0.0005463881902362623
2.882205513784461	0.031343423168894914	-0.002648078336480766	0.000509248251156548
3.007518796992481	0.02762889197227182	-0.0024108780405487315	0.00047478988288283567
3.132832080200501	0.024357689192597277	-0.002193088735366381	0.0004428623574376165
3.258145363408521	0.02147654470889254	-0.0019932145861163127	0.00041292541012985734
3.3834586466165413	0.01893856107218301	-0.0018100019637370712	0.00038434015270660354
3.508771929824561	0.016702501039438596	-0.0016424240768370217	0.0003567103818780233
3.634085213032581	0.014732167200503197	-0.0014894698361529394	0.00033001153404875103
3.7593984962406015	0.012995761081740236	-0.001350008025803773	0.00030445754462990883
3.8847117794486214	0.01146531940740994	-0.001222814114433399	0.0002802664572953716
4.010025062656641	0.010116240720649688	-0.0011067220361578676	0.0002575285536041758
4.135338345864661	0.008926876376882902	-0.001000761384686485	0.00023621341879469313
4.260651629072681	0.007878173516652034	-0.0009041634646440496	0.00021624536397502566
4.385964912280701	0.0069533743897372755	-0.0008162629571012377	0.0001975750627727469
4.511278195488721	0.006137750736277194	-0.0007364106756728941	0.00018020584946907078
4.636591478696742	0.0054183447740214635	-0.0006639519770460949	0.00016417196139684886
4.761904761904762	0.00478374134886402	-0.0005982480764688654	0.0001494908712712997
4.887218045112782	0.004223882952629431	-0.0005387065367050563	0.00013612569402472727
5.012531328320802	0.003729910732525909	-0.00048480001628681496	0.00012398307629877175
5.137844611528822	0.0032940245474224797	-0.00043606504725384577	0.00011294152250322226
5.263157894736842	0.0029093565044294345	-0.00039208216732681915	0.00010288357580324133
5.3884711779448615	0.00256985765628028	-0.00035245057862006953	9.371253808033452e-05
5.513784461152882	0.0022701988385430564	-0.0003167755026979979	8.535347189468089e-05
5.639097744360902	0.002005682407663398	-0.0002846742961572315	7.774535380182373e-05
5.764411027568922	0.0017721644976033835	-0.00025579062979400426	7.083066466393664e-05
5.889724310776942	0.0015659901706245578	-0.00022980362458647065	6.454820697392652e-05
6.015037593984962	0.001383938173551908	-0.00020642849490426284	5.8832080575492827e-05
6.140350877192982	0.0012231701594150632	-0.0001854117965990883	5.3616178449552244e-05
6.265664160401002	0.0010811846402265135	-0.00016652482060022943	4.884124806949542e-05
6.390977443609022	0.0009557763339215732	-0.00014955777378351107	4.446023774309634e-05
6.516290726817042	0.0008450000536801205	-0.00013431630873710353	4.043882866735561e-05
6.641604010025063	0.0007471390481961004	-0.00012062087383262588	3.6751613807916814e-05
6.7669172932330826	0.0006606782427476419	-0.00010830831336380425	3.337710201177207e-05
6.8922305764411025	0.0005842810873577179	-9.723386239852086e-05	3.0294286260549944e-05
7.017543859649122	0.0005167688220332524	-8.727132526367671e-05	2.7481365322098466e-05
7.142857142857142	0.00045710209047478964	-7.831072405803072e-05	2.4915957344685894e-05
7.268170426065162	0.00040436446841774756	-7.025468642722482e-05	2.2576151188073344e-05
7.393483709273182	0.00035774745342594577	-6.301531887114212e-05	2.0441857140412215e-05
7.518796992481203	0.0003165372449489787	-5.65123165778274e-05	1.849580247879159e-05
7.644110275689223	0.0002801034750010741	-5.067210508732967e-05	1.6723695561842368e-05
7.769423558897243	0.00024788944994287983	-4.542758205030728e-05	1.5113552349044867e-05
7.894736842105263	0.00021940353199152645	-4.071811249453361e-05	1.3654538341149262e-05
8.020050125313283	0.0001942115462374155	-3.648948396458161e-05	1.2335852447536258e-05
8.145363408521304	0.00017193021201454688	-3.269361009974106e-05	1.1146142405897278e-05
8.270676691729323	0.000152221418255982	-2.928790494013124e-05	1.0073621741834203e-05
8.395989974937343	0.0001347868818869544	-2.6234378882070225e-05	9.106643386345225e-06
8.521303258145362	0.0001193631280056523	-2.3498646415694438e-05	8.23431022409389e-06
8.646616541353383	0.00010571717073087925	-2.1049128788561295e-05	7.446849042018964e-06
8.771929824561402	9.364292826936456e-05	-1.8856650951583378e-05	6.73571464137526e-06
8.897243107769423	8.295816903727903e-05	-1.6894396931588053e-05	6.093509909661436e-06
9.022556390977442	7.350185193197504e-05	-1.5138007554135851e-05	5.513797009509852e-06
9.147869674185463	6.513173700754475e-05	-1.3565617512973096e-05	4.99084230669666e-06
9.273182957393484	5.772220087709731e-05	-1.2157759389035055e-05	4.519351706327927e-06
9.398496240601503	5.116227348561098e-05	-1.089716246732722e-05	4.094280479763583e-06
9.523809523809524	4.535390822158684e-05	-9.768495873168624e-06	3.7107776171788922e-06
9.649122807017543	4.021046694606187e-05	-8.758092321612447e-06	3.364257464393373e-06
9.774436090225564	3.565538866068604e-05	-7.853683089770553e-06	3.0505373711245337e-06
9.899749373433583	3.162100013344249e-05	-7.044175746042622e-06	2.765962906728699e-06
10.025062656641603	2.8047421361906546e-05	-6.319497013062476e-06	2.507457732588073e-06
10.150375939849624	2.4881576473540234e-05	-5.670504842095166e-06	2.2724773084080163e-06
10.275689223057643	2.2076417372805357e-05	-5.088955514865956e-06	2.0588943280425173e-06
10.401002506265664	1.9590365636656173e-05	-4.567495765665516e-06	1.8648684634925666e-06
10.526315789473683	1.7386780223015362e-05	-4.0996420129307664e-06	1.6887423191649371e-06
10.651629072681704	1.5433355121640976e-05	-3.679719262648193e-06	1.5289775482507283e-06
10.776942355889723	1.370153489103253e-05	-3.3027591166582525e-06	1.3841241178791647e-06
10.902255639097744	1.216603035946717e-05	-2.9643803285022975e-06	1.2528104762288403e-06
11.027568922305765	1.0804433912641099e-05	-2.660679706582052e-06	1.1337469971915668e-06
11.152882205513784	9.596896690824912e-06	-2.3881485137541945e-06	1.0257399020458214e-06
11.278195488721805	8.525842064412136e-06	-2.1436147023804587e-06	9.277118314223127e-07
11.403508771929824	7.575707674383306e-06	-1.924204289785517e-06	8.387196432511601e-07
11.528822055137844	6.732714164824799e-06	-1.7273154199968075e-06	7.579575685164886e-07
11.654135338345863	5.9846587604962495e-06	-1.5506009603174892e-06	6.847400198842507e-07
11.779448621553884	5.320731636289218e-06	-1.3919561774483794e-06	6.184689672690049e-07
11.904761904761903	4.73135464448938e-06	-1.249507210218889e-06	5.58597647882602e-07
12.030075187969924	4.208046411998049e-06	-1.1215959761830123e-06	5.046022957535631e-07
12.155388471177945	3.743319031514567e-06	-1.0067590347593484e-06	4.5596851985745177e-07
12.280701754385964	3.3305896241462466e-06	-9.037008323572501e-07	4.121921592315766e-07
12.406015037593985	2.9640588611761056e-06	-8.112643245285456e-07	3.7278910174554184e-07
12.531328320802004	2.638555163412454e-06	-7.284035231412222e-07	3.373069614773471e-07
12.656641604010025	2.3494296031085094e-06	-6.541624177938015e-07	3.053335396236833e-07
12.781954887218044	2.0925330809418147e-06	-5.876625497767107e-07	2.765003839124015e-07
12.907268170426065	1.8642016445911599e-06	-5.280981891650546e-07	2.5048225385860466e-07
13.032581453634084	1.6612075627967575e-06	-4.747356232049123e-07	2.269941214996208e-07
13.157894736842104	1.4807000431171213e-06	-4.269128551099028e-07	2.0578695310960204e-07
13.283208020050125	1.320155328270289e-06	-3.840375531391128e-07	1.8664273133882087e-07
13.408521303258144	1.177336681530972e-06	-3.4558288749270005e-07	1.6936865342449464e-07
13.533834586466165	1.0502608729066241e-06	-3.110819040598715e-07	1.537906008544455e-07
13.659147869674184	9.371691759520471e-07	-2.8012121912426235e-07	1.3974679559625943e-07
13.784461152882205	8.365019532842841e-07	-2.5233451996997514e-07	1.2708332235213863e-07
13.909774436090224	7.468763529762724e-07	-2.2739608180919536e-07	1.1565291981337715e-07
14.035087719298245	6.670667855518081e-07	-2.0501449463312108e-07	1.053169951834501e-07
14.160401002506266	5.959877224986948e-07	-1.8492698419446169e-07	9.59492721529307e-08
14.285714285714285	5.3267757988003e-07	-1.6689485423381951e-07	8.74389752217235e-08
14.411027568922306	4.762807754948789e-07	-1.5070044753246352e-07	7.969209744030398e-08
14.536340852130325	4.260255110170986e-07	-1.3614563908523697e-07	7.263043176731233e-08
14.661654135338345	3.812056135352767e-07	-1.2305144693417963e-07	6.618898225144101e-08
14.786967418546364	3.4118776336605607e-07	-1.1125807336890454e-07	6.031276573002768e-08
14.912280701754385	3.054378147638612e-07	-1.0062466428231533e-07	5.4953881094301107e-08
15.037593984962406	2.735116092592306e-07	-9.102830556230337e-08	5.006931034891149e-08
15.162907268170425	2.450106699413453e-07	-8.236217424460577e-08	4.561951059802151e-08
15.288220551378446	2.195658746363877e-07	-7.453313983832915e-08	4.1567620428240095e-08
15.413533834586465	1.96842861359291e-07	-6.745928367218531e-08	3.78790471729094e-08
15.538847117794486	1.7654339511029687e-07	-6.106772936738054e-08	3.452125460865497e-08
15.664160401002505	1.5840253791112905e-07	-5.52929674645727e-08	3.146366334869446e-08
15.789473684210526	1.42184999613088e-07	-5.0075661437955096e-08	2.8677662576536617e-08
15.914786967418545	1.2768171276913464e-07	-4.536182115264868e-08	2.6136778673293834e-08
16.040100250626566	1.1470679589600988e-07	-4.110221989262092e-08	2.3817020920446647e-08
16.165413533834585	1.0309487846921684e-07	-3.725196985308592e-08	2.1697314253166018e-08
16.290726817042607	9.269872985639397e-08	-3.377021667024679e-08	1.9759791540567178e-08
16.416040100250626	8.338713087960658e-08	-3.061993894116306e-08	1.7989685670013245e-08
16.541353383458645	7.504292386981061e-08	-2.7767832311061925e-08	1.637472527587457e-08
16.666666666666664	6.756118316480839e-08	-2.5184226668796732e-08	1.490420771833997e-08
16.791979949874687	6.084753202456663e-08	-2.2842955730343743e-08	1.3568088496999973e-08
16.917293233082706	5.481700740170763e-08	-2.072110224394283e-08	1.2356375270505018e-08
17.042606516290725	4.939474909954142e-08	-1.8798589483307682e-08	1.1258924348694421e-08
17.167919799498748	4.451999854673155e-08	-1.705765804562e-08	1.0265558088396433e-08
17.293233082706767	4.015056584040169e-08	-1.548231895134042e-08	9.366340294786876e-09
17.418546365914786	3.625610697634205e-08	-1.4057885188429923e-08	8.551860801753396e-09
17.543859649122805	3.278067101877456e-08	-1.277065353278598e-08	7.813441958345728e-09
17.669172932330827	2.9648452558075268e-08	-1.1607754434140629e-08	7.1432423908049124e-09
17.794486215538846	2.682342881652927e-08	-1.0557135566149619e-08	6.5342734171737744e-09
17.919799498746865	2.4277272769998683e-08	-9.60761581996564e-09	5.9803586004900886e-09
18.045112781954884	2.1982770778186273e-08	-8.748947952980799e-09	5.476065504100431e-09
18.170426065162907	1.991473857400362e-08	-7.971850425102035e-09	5.0166300569608794e-09
18.295739348370926	1.80502799573296e-08	-7.267995734608177e-09	4.597883891076522e-09
18.421052631578945	1.636873950272442e-08	-6.62996158985959e-09	4.216185906170013e-09
18.546365914786968	1.4851551679281897e-08	-6.051159063817199e-09	3.8683518794173144e-09
18.671679197994987	1.3482060710117018e-08	-5.525751220932425e-09	3.5515716097381025e-09
18.796992481203006	1.2245339964010894e-08	-5.048570985850839e-09	3.2633054495209476e-09
18.922305764411025	1.1128022878068925e-08	-4.61504162024413e-09	3.0011651705682115e-09
19.047619047619047	1.0118151407006506e-08	-4.221099069067243e-09	2.7628057075063367e-09
19.172932330827066	9.205047252162711e-09	-3.863113847079841e-09	2.5458692470459087e-09
19.298245614035086	8.379215025942241e-09	-3.5378118214696465e-09	2.348010946134407e-09
19.423558897243108	7.63229816048501e-09	-3.242197895965384e-09	2.166995184333798e-09
19.548872180451127	6.957137096795768e-09	-2.973491858099407e-09	2.000812103066995e-09
19.674185463659146	6.3480590378369715e-09	-2.7290874543604253e-09	1.847758480907929e-09
19.799498746867165	5.80198756565799e-09	-2.5065410987216708e-09	1.7064552935245e-09
19.924812030075188	5.333032213475914e-09	-2.303586791688542e-09	1.5758097379536305e-09
20.050125313283207	4.801924215352104e-09	-2.1181643338589135e-09	1.4549486360610064e-09
20.175438596491226	4.464709419655376e-09	-1.948444320355412e-09	1.3431495592477437e-09
20.30075187969925	4.079035934648011e-09	-1.7928371873940075e-09	1.2397853090835132e-09
20.426065162907268	3.6457163814993216e-09	-1.649981816464745e-09	1.1442863916136489e-09
20.551378446115287	3.3755708242727627e-09	-1.5187172886452325e-09	1.0561193263544965e-09
20.676691729323306	3.0867713889388053e-09	-1.3980459797383394e-09	9.747761027838501e-10
20.80200501253133	2.8253537090748772e-09	-1.2870965036144039e-09	8.997701920711225e-10
20.927318295739347	2.5877696392588856e-09	-1.1850923775927693e-09	8.306356668583278e-10
21.052631578947366	2.3715083082023557e-09	-1.0913287945189545e-09	7.669272487548997e-10
21.17794486215539	2.1744587721759557e-09	-1.0051571339371492e-09	7.08220134645483e-10
21.303258145363408	1.9947746833005403e-09	-9.259754182306065e-10	6.541092273413295e-10
21.428571428571427	1.8308159159199746e-09	-8.532226288442096e-10	6.042080326835202e-10
21.553884711779446	1.6811145474340127e-09	-7.86375158991804e-10	5.581481037485647e-10
21.67919799498747	1.5443511420553392e-09	-7.24944270069202e-10	5.155804872892564e-10
21.804511278195488	1.4193362830240862e-09	-6.684739990449292e-10	4.761808011985403e-10
21.929824561403507	1.304995071155433e-09	-6.165394403311131e-10	4.3965859463027333e-10
22.05513784461153	1.2003531942480835e-09	-5.68745663572063e-10	4.0576890306672254e-10
22.18045112781955	1.104523142599182e-09	-5.247276740210437e-10	3.743203184194811e-10
22.305764411027567	1.0166879732657264e-09	-4.841516734399648e-10	3.4517269957272853e-10
22.431077694235587	9.360756327135206e-10	-4.467173551485773e-10	3.182219286054906e-10
22.55639097744361	8.618990077069336e-10	-4.1216017164584854e-10	2.933770047851766e-10
22.681704260651628	7.931348567282371e-10	-3.8025187878567147e-10	2.705395858210178e-10
22.807017543859647	7.266446387751008e-10	-3.5079779854073784e-10	2.495936175710335e-10
22.932330827067666	6.958115387494914e-10	-3.2363041954199486e-10	2.3040593199357967e-10
23.05764411027569	6.296207107801579e-10	-2.986006381534156e-10	2.1283356388453227e-10
23.182957393483708	5.774877775523166e-10	-2.7556906793225537e-10	1.9673262315851006e-10
23.308270676691727	4.364784974457045e-10	-2.543997009182601e-10	1.819654165164224e-10
23.43358395989975	4.973495944396194e-10	-2.3495700814872864e-10	1.6840475068675982e-10
23.55889724310777	4.4955663153542044e-10	-2.1710616098013584e-10	1.5593573744166688e-10
23.684210526315788	4.170902657857799e-10	-2.0071517475293655e-10	1.4445590177310887e-10
23.809523809523807	3.867334273208471e-10	-1.8565763235478974e-10	1.3387435487362646e-10
23.93483709273183	3.5799844878277703e-10	-1.7181500984594643e-10	1.2411057616694986e-10
24.06015037593985	3.3137829731773733e-10	-1.5907814398500086e-10	1.1509313272318204e-10
24.185463659147867	3.067766697837221e-10	-1.473477999672515e-10	1.0675850810010494e-10
24.31077694235589	2.8405625316922324e-10	-1.365345285899466e-10	9.905011664562715e-11
24.43609022556391	2.630765569548138e-10	-1.2655807085595612e-10	9.191752593580824e-11
24.561403508771928	2.4370302994001715e-10	-1.173465409218013e-10	8.531587945453134e-11
24.686716791979947	2.2580974379264461e-10	-1.0883555432155952e-10	7.920548532748357e-11
24.81203007518797	2.0928002090598025e-10	-1.0096740295440002e-10	7.355149713120867e-11
24.93734335839599	1.940063011405475e-10	-9.36903254872144e-11	6.832354504967362e-11
25.062656641604008	1.798897230167261e-10	-8.695788257364444e-11	6.349508431186272e-11
25.18796992481203	1.6683962887982087e-10	-8.072841605992386e-11	5.904217274432372e-11
25.31328320802005	1.5477311955478915e-10	-7.496454563496639e-11	5.4941519823778197e-11
25.43859649122807	1.4361479855413907e-10	-6.963263553811838e-11	5.116813017267868e-11
25.563909774436087	1.332970069343303e-10	-6.470215770638878e-11	4.7693573978987707e-11
25.68922305764411	1.2376149273672503e-10	-6.014490643705721e-11	4.4486180294326454e-11
25.81453634085213	1.149664686675575e-10	-5.593410338653651e-11	4.151355145195307e-11
25.939849624060148	1.0692444494977812e-10	-5.20435608829447e-11	3.874617804692635e-11
26.065162907268167	1.0027161527993745e-10	-4.8447175410993356e-11	3.616015669754851e-11
26.19047619047619	9.0732464663659e-11	-4.511899025609507e-11	3.373785410963026e-11
26.31578947368421	8.498645647431824e-11	-4.203384791193757e-11	3.146682135975447e-11
26.441102756892228	7.893065761424122e-11	-3.9168360817213386e-11	2.9338012693249203e-11
26.56641604010025	7.211676316141091e-11	-3.6501774444742716e-11	2.734418566293547e-11
26.69172932330827	6.985364956818401e-11	-3.401639151886336e-11	2.547883794176843e-11
26.81704260651629	1.899363057816759e-10	-3.169747802420421e-11	2.3735655305369197e-11
26.942355889724308	5.940078247947696e-11	-2.9532794349522186e-11	2.2108305327981183e-11
27.06766917293233	5.5847451954178636e-11	-2.7511978218915047e-11	2.059041735846897e-11
27.19298245614035	5.153410808592126e-11	-2.5625965367037108e-11	1.917564133710668e-11
27.31829573934837	4.787502007289534e-11	-2.3866544202016278e-11	1.7857726367929002e-11
27.44360902255639	4.4507251396132174e-11	-2.222606282894573e-11	1.6630591781489886e-11
27.56892230576441	4.139362425515986e-11	-2.0697263129718025e-11	1.5488380831091676e-11
27.69423558897243	3.850812396998998e-11	-1.9273202761134605e-11	1.442549533597681e-11
27.819548872180448	3.5831099920728357e-11	-1.794722913390586e-11	1.343661266626506e-11
27.94486215538847	3.334589687807234e-11	-1.671297888054541e-11	1.2516687009763448e-11
28.07017543859649	3.1037766351637955e-11	-1.556438592541349e-11	1.1660936280283073e-11
28.19548872180451	2.889338772348791e-11	-1.4495688673870496e-11	1.0864815170411786e-11
28.32080200501253	2.6900608409134266e-11	-1.3501431729582229e-11	1.0123974573656393e-11
28.44611528822055	2.5048278291609947e-11	-1.2576460455201072e-11	9.434209406075785e-12
28.57142857142857	2.332613022303613e-11	-1.1715908346297841e-11	8.79140358975159e-12
28.69674185463659	2.1724684778631182e-11	-1.0915178307936426e-11	8.191496611633152e-12
28.82205513784461	2.0235167067534038e-11	-1.0169920171980757e-11	7.63052140138965e-12
28.94736842105263	1.884942525751459e-11	-9.476008760701643e-12	7.1047819426892665e-12
29.07268170426065	1.755983443939897e-11	-8.82952978422461e-12	6.611200686315345e-12
29.19799498746867	1.6359143002836398e-11	-8.226784189689493e-12	6.147716019383932e-12
29.32330827067669	1.5240105622847973e-11	-7.664322488975351e-12	5.713422858316973e-12
29.44862155388471	1.419409214433796e-11	-7.139013680130898e-12	5.308195628574798e-12
29.57393483709273	1.3200520807560333e-11	-6.648133777213554e-12	4.93193646191102e-12
29.69924812030075	1.2458261579263795e-11	-6.189431547482235e-12	4.58394498595156e-12
29.82456140350877	1.1569831538048345e-11	-5.761116098061196e-12	4.262759647901837e-12
29.94987468671679	1.0770287729359933e-11	-5.361738520256436e-12	3.966393124389638e-12
30.075187969924812	1.00454218062954e-11	-4.99000179998521e-12	3.692675718076871e-12
30.20050125313283	9.397092498351466e-12	-4.644580436225589e-12	3.439509472454227e-12
30.32581453634085	8.750815440871013e-12	-4.324020522005833e-12	3.204991685995627e-12
30.45112781954887	1.0176065421390062e-10	-4.026736178886359e-12	2.9874457794220802e-12
30.576441102756892	7.383399619152187e-12	-3.7510694399084056e-12	2.7854062956879937e-12
30.70175438596491	7.2134807707868974e-12	-3.495367665989932e-12	2.5975885333438597e-12
30.82706766917293	6.5258208182091285e-12	-3.2580471370882105e-12	2.422857459708476e-12
30.95238095238095	6.108073809816302e-12	-3.0376318267026625e-12	2.260201146547056e-12
31.07769423558897	5.7069177924473014e-12	-2.832769657966663e-12	2.1087096371487916e-12
31.20300751879699	5.3276084677510206e-12	-2.6422333428319493e-12	1.967558576772422e-12
31.32832080200501	4.9724621277950784e-12	-2.4649126721092204e-12	1.835996584142378e-12
31.453634085213032	4.640656478973791e-12	-2.2998031460894436e-12	1.7133354352819603e-12
31.57894736842105	4.33091686367104e-12	-2.145993852430804e-12	1.5989423419900547e-12
31.70426065162907	4.04188598516719e-12	-2.002656068885008e-12	1.4922338182789895e-12
31.82957393483709	3.772228584151637e-12	-1.8690331993676434e-12	1.3926708126132709e-12
31.954887218045112	3.5206673371819473e-12	-1.7444321871683278e-12	1.299754952134877e-12
32.08020050125313	3.2859952873517315e-12	-1.6282163347498278e-12	1.2130259244084132e-12
32.205513784461154	3.0670789646195704e-12	-1.5197993864160066e-12	1.1320602505737863e-12
32.33082706766917	2.8628574914593973e-12	-1.4186407314151079e-12	1.056472020112592e-12
32.45614035087719	2.6723399198409358e-12	-1.324241622910469e-12	9.859165501855287e-13
32.581453634085214	2.494601857694896e-12	-1.2361423595960405e-12	9.200981410655263e-13
32.70676691729323	2.3287819566969152e-12	-1.1539204190004839e-12	8.587820365429722e-13
32.83208020050125	2.1740786782097762e-12	-1.0771895241551545e-12	8.01805392355006e-13
32.95739348370927	2.029747873920693e-12	-1.0055994829057868e-12	7.490681802709116e-13
33.08270676691729	1.8951023872879094e-12	-9.388362056595087e-13	7.004681204500293e-13
33.20802005012531	1.7695174961128445e-12	-8.766203933295442e-13	6.55766232647667e-13
33.33333333333333	1.6524583913777043e-12	-8.187020495288747e-13	6.144793000080674e-13
33.45864661654135	1.5436359344753397e-12	-7.648472496668832e-13	5.759665196963303e-13
33.583959899749374	1.4455107351236523e-12	-7.14816187943594e-13	5.396810180880255e-13
33.70927318295739	1.3513614444556459e-12	-6.683397655259075e-13	5.053279955414787e-13
33.83458646616541	1.2532380348020693e-12	-6.251111803983954e-13	4.728165972214837e-13
33.959899749373434	1.170712062823675e-12	-5.848053692696755e-13	4.4213503851776606e-13
34.08521303258145	1.0933039551927586e-12	-5.47117949138229e-13	4.132695491840716e-13
34.21052631578947	1.0205207016561632e-12	-5.117977800796725e-13	3.8617941189247905e-13
34.335839598997495	9.520608028224307e-13	-4.78655031271496e-13	3.607993963861956e-13
34.46115288220551	8.831756791140964e-13	-4.47548265390176e-13	3.3704888876243284e-13
34.58646616541353	8.414230747079498e-13	-4.183650114266894e-13	3.1483989784399245e-13
34.71177944862155	7.724705787390278e-13	-3.9100637651499815e-13	2.9408244874858216e-13
34.83709273182957	7.340387029414717e-13	-3.6537844520093464e-13	2.7468781615115353e-13
34.962406015037594	6.67678340198292e-13	-3.4138887330130987e-13	2.565703203011533e-13
35.08771929824561	6.361594388373096e-13	-3.189463109639624e-13	2.396482468697862e-13
35.21303258145363	5.937704752203304e-13	-2.9796097257627486e-13	2.2384425481378493e-13
35.338345864661655	5.544287213099992e-13	-2.7834546846865053e-13	2.090854924004116e-13
35.46365914786967	5.177865857984379e-13	-2.6001553208915134e-13	1.9530355042494798e-13
35.58897243107769	4.836175109095341e-13	-2.428905383959623e-13	1.8243432738645134e-13
35.714285714285715	4.517365184659233e-13	-2.2689381818500193e-13	1.7041784995066652e-13
35.83959899749373	4.21981054880171e-13	-2.1195280771383617e-13	1.5919807407158174e-13
35.96491228070175	3.9420399200536134e-13	-1.979990768550176e-13	1.4872268200075262e-13
36.09022556390977	3.682703479157233e-13	-1.849682725056394e-13	1.3894288479622263e-13
36.21553884711779	3.440554314341364e-13	-1.728000054503833e-13	1.2981323695214547e-13
36.340852130325814	3.214436238344159e-13	-1.6143770119189971e-13	1.2129146820037354e-13
36.46616541353383	3.0032748368816196e-13	-1.5082842903065034e-13	1.1333833618815674e-13
36.59147869674185	2.8060703435487636e-13	-1.4092271863047013e-13	1.0591750011817985e-13
36.716791979949875	2.6218916522024907e-13	-1.3167436879470878e-13	9.899540189996017e-14
36.84210526315789	2.449871100996334e-13	-1.2304024817912066e-13	9.254109177117881e-14
36.96741854636591	2.2891998181758417e-13	-1.1498008045939139e-13	8.652575593621639e-14
37.092731829573935	2.139123497529068e-13	-1.0745619390673379e-13	8.092104695143481e-14
37.21804511278195	1.9989385068700053e-13	-1.0043319172681784e-13	7.569292930901638e-14
37.34335839598997	1.8679882350948387e-13	-9.387745632992382e-14	7.07803709397701e-14
37.468671679197996	1.7456595316532931e-13	-8.77563338636131e-14	6.604337167892625e-14
37.59398496240601	1.6313788794202216e-13	-8.203679904329925e-14	6.128039883500778e-14
37.719298245614034	1.5246070379787792e-13	-7.668362478448972e-14	5.6635027793169504e-14
37.84461152882205	1.4248257248081757e-13	-7.165831403568183e-14	5.268883358243276e-14
37.96992481203007	1.3314535312487112e-13	-6.69228509378174e-14	4.924074158191858e-14
38.095238095238095	1.243438187113988e-13	-6.245229330963564e-14	4.607920762125098e-14
38.22055137844611	1.164045124542339e-13	-5.82468085872838e-14	4.311563958323322e-14
38.34586466165413	1.0879318846106276e-13	-5.4321628555771673e-14	4.033344922758957e-14
38.471177944862156	1.0169974038404136e-13	-5.068149828801178e-14	3.772361170650405e-14
38.59649122807017	9.508541047776401e-14	-4.731152396080404e-14	3.5277859716836014e-14
38.721804511278194	8.893864720961956e-14	-4.418692394489751e-14	3.2987661271713014e-14
38.847117794486216	8.331003125242922e-14	-4.1283086128958136e-14	3.084432313479965e-14
38.97243107769423	8.072308397805026e-14	-3.857915972488822e-14	2.8839211707447554e-14
39.097744360902254	7.290828675997013e-14	-3.6057989765782706e-14	2.6963918711813464e-14
39.22305764411028	6.66271886353882e-14	-3.370517682550848e-14	2.5210363266453165e-14
39.34837092731829	6.313458673009647e-14	-3.15082601709611e-14	2.3570847623833832e-14
39.473684210526315	5.90810020098948e-14	-2.945617452115054e-14	2.2038082586266305e-14
39.59899749373433	5.5264649000636054e-14	-2.7538914112532783e-14	2.0605193843918043e-14
39.72431077694235	5.168056696993438e-14	-2.5747324766250214e-14	1.9265716581170017e-14
39.849624060150376	4.832398970582493e-14	-2.4072969941813986e-14	1.801358305833884e-14
39.97493734335839	4.518333608080666e-14	-2.2508039008229823e-14	1.6843106178899268e-14
40.100250626566414	4.22458862264816e-14	-2.1045279998139977e-14	1.5748960975418678e-14
40.225563909774436	3.94990414772968e-14	-1.9677947090834246e-14	1.4726165265533272e-14
40.35087719298245	3.6930710926567045e-14	-1.839975743285408e-14	1.3770060301454479e-14
40.476190476190474	3.452943788033913e-14	-1.7204854259948003e-14	1.2876291979678326e-14
40.6015037593985	3.228443160565379e-14	-1.60877745567995e-14	1.204079304942631e-14
40.72681704260651	3.0185560403431097e-14	-1.5043420186457935e-14	1.1259766751792655e-14
40.852130325814535	2.822332800910178e-14	-1.4067031810105138e-14	1.0529672475664035e-14
40.97744360902255	2.63888429031287e-14	-1.315416514382915e-14	9.847214460296511e-15
41.10275689223057	2.4673785021757305e-14	-1.230066924050262e-14	9.209335659225622e-15
41.228070175438596	2.3070372077820077e-14	-1.1502666586898956e-14	8.6132215891921e-15
41.35338345864661	2.1571326607135904e-14	-1.075653490162165e-14	8.056326342899174e-15
41.478696741854634	2.0169844302522307e-14	-1.0058890646831884e-14	7.536455585497177e-15
41.60401002506266	1.885956390715589e-14	-9.40657450092653e-15	7.052024468700857e-15
41.72932330827067	1.7634538785191503e-14	-8.796639572079095e-15	6.6030042643474734e-15
41.854636591478695	1.6489210210417424e-14	-8.226344539194447e-15	6.196006672992527e-15
41.97994987468672	1.5418382386953913e-14	-7.693158176995075e-15	5.92524595429597e-15
42.10526315789473	1.4417199234894798e-14	-7.194797074813162e-15	5.228038113893962e-15
42.230576441102755	1.3481123057202244e-14	-6.72938850078994e-15	4.9549091870228745e-15
42.35588972431078	1.2605915414648126e-14	-6.296325913591335e-15	4.62889068329755e-15
42.48120300751879	1.1787621042080684e-14	-5.906426599040225e-15	4.297084506586274e-15
42.606516290726816	1.1022556902576938e-14	-5.442057221915307e-15	3.9016655366261746e-15
42.73182957393483	1.0307311829611008e-14	-5.1152213914396444e-15	3.127235899175816e-15
42.857142857142854	9.638771886748116e-15	-4.776540436995497e-15	3.773297027312801e-15
42.98245614035088	9.014218664939634e-15	-4.420077876715615e-15	3.426988105307768e-15
43.10776942355889	8.431701364755137e-15	-4.195993481473544e-15	3.190368325119886e-15
43.233082706766915	7.891559846607811e-15	-3.800168649662082e-15	2.9771715506479833e-15
43.35839598997494	7.387965761625493e-15	-3.732605221342636e-15	2.7808045876496636e-15
43.48370927318295	6.519034893987541e-15	-3.473620165047965e-15	2.598585920412556e-15
43.609022556390975	6.358669060452754e-15	-3.2424691034972608e-15	2.4289379419191167e-15
43.734335839599	6.055382173149479e-15	-3.0293980060967678e-15	2.2707257714592957e-15
43.859649122807014	5.6655287238799136e-15	-2.8314210099352976e-15	2.123036837022289e-15
43.984962406015036	5.285506554557482e-15	-2.6469157745656686e-15	1.9850907647547644e-15
44.11027568922306	4.941080155442997e-15	-2.4747247655010805e-15	1.856196748821452e-15
44.235588972431074	4.6194581326462346e-15	-2.3139070073480046e-15	1.7357308890852562e-15
44.3609022556391	4.3193372497332895e-15	-2.1636471706586828e-15	1.6231228839640133e-15
44.48621553884711	4.038998212805871e-15	-2.0232154250003335e-15	1.5178475034723291e-15
44.611528822055135	3.77702594992239e-15	-1.89194694633564e-15	1.4194186900388874e-15
44.73684210526316	3.5321617623053173e-15	-1.7692301059977575e-15	1.3273851992377956e-15
44.86215538847117	3.3032572813843736e-15	-1.6544989116812422e-15	1.2413271962788296e-15
44.987468671679196	3.0892532690056677e-15	-1.5472277166980737e-15	1.1608534776681568e-15
45.11278195488722	2.8891673645158745e-15	-1.4469272317457174e-15	1.0855991220172257e-15
45.238095238095234	2.7020857922601564e-15	-1.3531413354213589e-15	1.0152234486879493e-15
45.363408521303256	2.527157097776243e-15	-1.26544440494178e-15	9.494082060458362e-16
45.48872180451128	2.363587053400965e-15	-1.1834390050685914e-15	8.878559367074891e-16
45.614035087719294	2.2106343097915536e-15	-1.1067538365149018e-15	8.302884827512649e-16
45.73934837092732	2.0676065666283354e-15	-1.035041880689534e-15	7.76445603522321e-16
45.86466165413533	1.9338571321246402e-15	-9.679786979578514e-16	7.260836848899784e-16
45.989974937343355	1.8087817913553647e-15	-9.052608479340866e-16	6.789745234633054e-16
46.11528822055138	1.6918159312456227e-15	-8.46604405801379e-16	6.349041744242493e-16
46.24060150375939	1.5824318861737406e-15	-7.917435496004794e-16	5.93671860788709e-16
46.365914786967416	1.4801364778741789e-15	-7.404291898236149e-16	5.550889620884919e-16
46.49122807017544	1.3844687294383563e-15	-6.924276030959919e-16	5.189781461444534e-16
46.616541353383454	1.2949977372032595e-15	-6.475190128591344e-16	4.851728064589265e-16
46.741854636591476	1.2113206870371554e-15	-6.054960252052039e-16	4.535171629786572e-16
46.8671679197995	1.1330610034792213e-15	-5.661617655156564e-16	4.238677040691192e-16
46.992481203007515	1.0598666216838313e-15	-5.293274525897776e-16	3.9609694741261687e-16
47.11779448621554	9.914083733882388e-16	-4.948089729659422e-16	3.70099997107165e-16
47.24310776942356	9.273784793637054e-16	-4.624218198608772e-16	3.4580113905187987e-16
47.368421052631575	8.674891422444816e-16	-4.319739473407899e-16	3.231506806544537e-16
47.4937343358396	8.114712355342852e-16	-4.0325881070154055e-16	3.0209996173439873e-16
47.61904761904761	7.59073087313814e-16	-3.760650161600056e-16	2.8256372456986523e-16
47.744360902255636	7.100593610540246e-16	-3.5026912573644635e-16	2.6440867666610005e-16
47.86967418546366	6.642100409920135e-16	-3.261436941196296e-16	2.474846384922257e-16
47.994987468671674	6.213195345889828e-16	-3.045776417299681e-16	2.3166187274133987e-16
48.1203007518797	5.811959056241971e-16	-2.858015742350726e-16	2.168428772409384e-16
48.24561403508772	5.43660239234502e-16	-2.6856944857108047e-16	2.0295481879642616e-16
48.370927318295735	5.085461000047151e-16	-2.5211250639393044e-16	1.8993885831263086e-16
48.49624060150376	4.756989659700917e-16	-2.363855440856519e-16	1.777431786333999e-16
48.62155388471178	4.449754309106386e-16	-2.214634077899651e-16	1.6631964800179758e-16
48.746867167919795	4.162419663372517e-16	-2.0738122164678324e-16	1.556225398018441e-16
48.87218045112782	3.8937326420302927e-16	-1.9413559953004552e-16	1.456081607722428e-16
48.99749373433583	3.6425060494360605e-16	-1.8170144461551976e-16	1.3623480662303669e-16
49.122807017543856	3.407609063006839e-16	-1.7004307562810428e-16	1.2746279968515666e-16
49.24812030075188	3.187967179389791e-16	-1.5912031597080068e-16	1.1925452025687511e-16
49.373433583959894	2.982567594810851e-16	-1.488917021152386e-16	1.1157440773329558e-16
49.49874686716792	2.790463707252927e-16	-1.3931616578162746e-16	1.0438893099869923e-16
49.62406015037594	2.610775506226844e-16	-1.3035391039564005e-16	9.766653444592116e-17
49.749373433583955	2.442686324830744e-16	-1.2196685439043437e-16	9.137756682987756e-17
49.87468671679198	2.2854378250767756e-16	-1.141188360609548e-16	8.549419911970533e-17
50.0	2.1383247215623285e-16	-1.0677568426530036e-16	7.99903361138325e-17


==> anc/resummed_multipoles_t0_0.5_t_5_nMax_31.dat <==
0.0	0.6074153157914483	-0.0	0.0
0.12531328320802004	0.5304411106397473	-0.0014101335027999033	2.2520313983427523e-06
0.2506265664160401	0.4636994869014003	-0.0038465684522157218	2.6080309827631352e-05
0.37593984962406013	0.40646399343493783	-0.005931000255797616	9.51694964855576e-05
0.5012531328320802	0.3564432551540398	-0.0072720888549197196	0.00021589113698321973
0.6265664160401002	0.31324724270229726	-0.007884336611728186	0.000376688877779511
0.7518796992481203	0.2746193697650246	-0.008056550438409674	0.0005557787945350718
0.8771929824561403	0.2412643402811938	-0.007974521130903328	0.0007293021657718618
1.0025062656641603	0.21200732779241852	-0.007724588649297061	0.0008769731358181304
1.1278195488721803	0.1863629634516003	-0.007406134466287776	0.0009847079319136825
1.2531328320802004	0.1638586058918364	-0.007069577574433838	0.0010450919034746685
1.3784461152882206	0.14409099589475213	-0.006714957595944497	0.0010586387537835319
1.5037593984962405	0.1267743587778282	-0.00634456948045083	0.0010381247203469367
1.6290726817042605	0.111550486126266	-0.005970859181120002	0.0010009020628144623
1.7543859649122806	0.09817472609338486	-0.005597863172908508	0.0009541706332545222
1.8796992481203008	0.08641660445356554	-0.005223991583183232	0.0008990462420862563
2.0050125313283207	0.07609104415372944	-0.0048509585162503305	0.0008386947632892592
2.1303258145363406	0.06700231508167805	-0.0044854982069908195	0.0007783820752452092
2.2556390977443606	0.0590131458305889	-0.004133767971002049	0.0007223705097059291
2.380952380952381	0.05198294909752121	-0.0037985504135936	0.0006722881853453731
2.506265664160401	0.045797413770323404	-0.003480913945650625	0.0006272540597357999
2.631578947368421	0.04035392077039876	-0.0031821279459130192	0.000585655978352111
2.756892230576441	0.035562803243093494	-0.0029037685005915037	0.00054662334801644
2.882205513784461	0.0313441355170295	-0.0026466253052167678	0.0005100714085019644
3.007518796992481	0.027629870702702803	-0.0024101063084862617	0.0004761025224588429
3.132832080200501	0.024357492146538484	-0.002192791460693139	0.00044445794638221835
3.258145363408521	0.02147646838641054	-0.0019932599473309644	0.0004145125202678161
3.3834586466165413	0.018938563771616557	-0.0018103524244061245	0.0003856643397017846
3.508771929824561	0.01670250420363117	-0.001643058633294229	0.0003576586491098655
3.634085213032581	0.014732135969621068	-0.0014903159403535377	0.0003306082954089395
3.7593984962406015	0.012995652844928929	-0.0013509154451845555	0.00030477326170947033
3.8847117794486214	0.011465076465385905	-0.001223609722897822	0.0002803511542271506
4.010025062656641	0.010115903866527467	-0.0011073007395523697	0.0002574113269616322
4.135338345864661	0.008926805985364009	-0.0010011183619020934	0.00023592142730972956
4.260651629072681	0.007878256791988971	-0.0009043462757222216	0.00021581511776498082
4.385964912280701	0.006953460749902604	-0.0008163147472124742	0.00019705885699073026
4.511278195488721	0.006137790035783174	-0.0007363543429380811	0.000179671148765889
4.636591478696742	0.005418371518607882	-0.0006637992729686388	0.00016368547611381862
4.761904761904762	0.004783768265827645	-0.0005980117526232564	0.00014909663269436856
4.887218045112782	0.00422391924175545	-0.0005384101243802984	0.00013583649066147753
5.012531328320802	0.003729966824056415	-0.00048448156025678827	0.00012379068047840914
5.137844611528822	0.0032941081409115294	-0.0004357688113047079	0.00011283238353975006
5.263157894736842	0.0029094534794245237	-0.0003918419097086553	0.00010284651371648437
5.3884711779448615	0.002569901653986954	-0.0003522786827281011	9.37385502636359e-05
5.513784461152882	0.0022701493309024512	-0.00031666655272127896	8.543340846820764e-05
5.639097744360902	0.0020056279429149547	-0.00028461649072056885	7.786826411056295e-05
5.764411027568922	0.0017721470553678277	-0.00025577385839941323	7.098333021074862e-05
5.889724310776942	0.0015659840895154546	-0.00022982122866517586	6.47154491439614e-05
6.015037593984962	0.0013839352627621519	-0.00020647590368575445	5.8998021819967044e-05
6.140350877192982	0.001223167080410355	-0.00018548460711189272	5.376692228077209e-05
6.265664160401002	0.0010811790747881922	-0.00016661716968080324	4.896771548547059e-05
6.390977443609022	0.000955765770846046	-0.00014966139102644236	4.455899221994507e-05
6.516290726817042	0.000844982339592687	-0.00013442090482805913	4.051046106445834e-05
6.641604010025063	0.0007471150735572207	-0.00012071626928210874	3.679839719094653e-05
6.7669172932330826	0.0006606574016233325	-0.00010838725505676974	3.340159178005791e-05
6.8922305764411025	0.000584282774557413	-9.729351079525252e-05	3.0298997818221993e-05
7.017543859649122	0.0005167994896477453	-8.731250163710354e-05	2.746888325821673e-05
7.142857142857142	0.00045712255235725956	-7.833595496574692e-05	2.4889133457091405e-05
7.268170426065162	0.00040437540005479534	-7.026662145548911e-05	2.253826281363891e-05
7.393483709273182	0.00035775290487575974	-6.301610472068622e-05	2.0396564337026148e-05
7.518796992481203	0.0003165406728531323	-5.650360447184876e-05	1.844689982093923e-05
7.644110275689223	0.00028010617087804047	-5.065529438988503e-05	1.667478676731364e-05
7.769423558897243	0.0002478921187370933	-4.5404111657351274e-05	1.5067706158137232e-05
7.894736842105263	0.00021940678183644832	-4.068969477203429e-05	1.3613980025151423e-05
8.020050125313283	0.00019421605705382646	-3.6458206853792134e-05	1.230183633707539e-05
8.145363408521304	0.0001719365454945459	-3.266184820497807e-05	1.1119094641221175e-05
8.270676691729323	0.00015222931269764846	-2.9258007427776666e-05	1.005344215019876e-05
8.395989974937343	0.00013479405584824824	-2.6208229378160394e-05	9.092963167235933e-06
8.521303258145362	0.00011936436952865398	-2.347733225285492e-05	8.226616185456995e-06
8.646616541353383	0.00010570625777273227	-2.10329137447865e-05	7.444528687523458e-06
8.771929824561402	9.364584835064814e-05	-1.8845222086332943e-05	6.738085668625589e-06
8.897243107769423	8.295025878431144e-05	-1.6887184680548407e-05	6.0998328402883e-06
9.022556390977442	7.349916767975808e-05	-1.5134409554142847e-05	5.5232612305039095e-06
9.147869674185463	6.513041268447196e-05	-1.356509452436372e-05	5.002559173454599e-06
9.273182957393484	5.77214317418065e-05	-1.2159851580320371e-05	4.532395442187937e-06
9.398496240601503	5.116173162569146e-05	-1.090146732601218e-05	4.107770853602487e-06
9.523809523809524	4.535341507074587e-05	-9.77462679958951e-06	3.7239618770773747e-06
9.649122807017543	4.020988084948291e-05	-8.765636093148869e-06	3.3765589167670125e-06
9.774436090225564	3.5654551924189255e-05	-7.86217558527426e-06	3.061564284886996e-06
9.899749373433583	3.161973411317407e-05	-7.053106014522853e-06	2.7754851680156976e-06
10.025062656641603	2.80456165029546e-05	-6.3283403413038525e-06	2.5153651140618728e-06
10.150375939849624	2.4879430272503465e-05	-5.6787790065755555e-06	2.278738898481856e-06
10.275689223057643	2.207478059702213e-05	-5.0962834831958765e-06	2.063534898884528e-06
10.401002506265664	1.959104077771363e-05	-4.573648136638485e-06	1.8679615233196516e-06
10.526315789473683	1.7390166918903024e-05	-4.104539201304208e-06	1.6904062591861606e-06
10.651629072681704	1.543755479730779e-05	-3.68339686282984e-06	1.5293645355466585e-06
10.776942355889723	1.3700502121277314e-05	-3.3053194298177845e-06	1.3834048666467908e-06
10.902255639097744	1.216730981114007e-05	-2.9659524144776635e-06	1.2511647449092638e-06
11.027568922305765	1.0805061281429581e-05	-2.661395649177791e-06	1.1313635788044904e-06
11.152882205513784	9.597272644124606e-06	-2.388132020506012e-06	1.0228195194390245e-06
11.278195488721805	8.526095016866218e-06	-2.1429769804428043e-06	9.24462693172498e-07
11.403508771929824	7.575899305897959e-06	-1.923045416751833e-06	8.353418483386406e-07
11.528822055137844	6.732882129272666e-06	-1.7257301446863537e-06	7.546227702155454e-07
11.654135338345863	5.984835081900208e-06	-1.548685895679856e-06	6.815771354093514e-07
11.779448621553884	5.320952841853069e-06	-1.3898143373322858e-06	6.155622925901573e-07
11.904761904761903	4.731666331595098e-06	-1.2472474577413527e-06	5.55995922160056e-07
12.030075187969924	4.208494152503222e-06	-1.1193276094485814e-06	5.023322420570945e-07
12.155388471177945	3.7439049198600197e-06	-1.0045834040215477e-06	4.5404596925480997e-07
12.280701754385964	3.331179097032602e-06	-9.017024175639986e-07	4.1062681350738464e-07
12.406015037593985	2.9642511671789913e-06	-8.095038774522201e-07	3.715833045742958e-07
12.531328320802004	2.636311049215817e-06	-7.269155064764235e-07	3.3645221204431915e-07
12.656641604010025	2.3508604508971977e-06	-6.529573996784756e-07	3.0480893566581627e-07
12.781954887218044	2.0919788253882454e-06	-5.867330185354189e-07	2.762747276855337e-07
12.907268170426065	1.8636171374471786e-06	-5.274251016982865e-07	2.505184632632286e-07
13.032581453634084	1.6608795732264625e-06	-4.7429370099970843e-07	2.2725325636330588e-07
13.157894736842104	1.4805278591549014e-06	-4.2667421852421355e-07	2.0623003382759124e-07
13.283208020050125	1.3200557211215662e-06	-3.8397421890361466e-07	1.8723038151563223e-07
13.408521303258144	1.1772741276772102e-06	-3.456685122216787e-07	1.7006009783404167e-07
13.533834586466165	1.0502189055605785e-06	-3.1129266482445757e-07	1.54543939628749e-07
13.659147869674184	9.371385119706785e-07	-2.804356389727419e-07	1.4052155674555956e-07
13.784461152882205	8.364758455629842e-07	-2.5273242940353463e-07	1.27844557968821e-07
13.909774436090224	7.468482055019908e-07	-2.2785734138147126e-07	1.163747670966782e-07
14.035087719298245	6.670285159240209e-07	-2.0551821391017674e-07	1.0598375555041087e-07
14.160401002506266	5.959284570145833e-07	-1.8545167619711976e-07	9.655355012207505e-08
14.285714285714285	5.325838426260885e-07	-1.6741946732916762e-07	8.797807303894804e-08
14.411027568922306	4.7614296740648247e-07	-1.5120583295790504e-07	8.016458251622542e-08
14.536340852130325	4.258600584068813e-07	-1.366159173881704e-07	7.303433922870025e-08
14.661654135338345	3.811021508051967e-07	-1.234748762358601e-07	6.652197474947219e-08
14.786967418546364	3.417704930392847e-07	-1.1162725189338883e-07	6.057349320574961e-08
14.912280701754385	3.074529247089635e-07	-1.0093612870220205e-07	5.514334553301003e-08
15.037593984962406	2.740257767382793e-07	-9.128176427110961e-08	5.019137096723793e-08
15.162907268170425	2.4555951118749425e-07	-8.255967395466648e-08	4.5680393609468845e-08
15.288220551378446	2.1968484850064383e-07	-7.46783699404004e-08	4.1574877618210845e-08
15.413533834586465	1.9692231853104165e-07	-6.755704766463607e-08	3.784054937700099e-08
15.538847117794486	1.7658215104349176e-07	-6.112349537475093e-08	3.444460145113108e-08
15.664160401002505	1.5842546292085052e-07	-5.5312425278314856e-08	3.13560867979263e-08
15.789473684210526	1.4219923637896143e-07	-5.006430873459574e-08	2.854626444296126e-08
15.914786967418545	1.27690636821632e-07	-4.5324668980960454e-08	2.5988815038356325e-08
16.040100250626566	1.1471231810988498e-07	-4.104369301902361e-08	2.3659935482797948e-08
16.165413533834585	1.0309834065834491e-07	-3.7176005447068794e-08	2.153834775014584e-08
16.290726817042607	9.270133770978965e-08	-3.3680488192570536e-08	1.9605245099300278e-08
16.416040100250626	8.339022914743574e-08	-3.052008825263444e-08	1.784417375007466e-08
16.541353383458645	7.504827127897671e-08	-2.7661596830187037e-08	1.6240827713150857e-08
16.666666666666664	6.757132895510023e-08	-2.5075398775073226e-08	1.4782731632420606e-08
16.791979949874687	6.086625224279012e-08	-2.2735189472424324e-08	1.3458808565556153e-08
16.917293233082706	5.484913817014479e-08	-2.0617651014476916e-08	1.2258874179488115e-08
17.042606516290725	4.94428477899618e-08	-1.8702081968923665e-08	1.1173150060365211e-08
17.167919799498748	4.457073398252741e-08	-1.6969989608254977e-08	1.0191918682609153e-08
17.293233082706767	4.0025491075816434e-08	-1.5404674924856766e-08	9.305420791213176e-09
17.418546365914786	3.4413758936876166e-08	-1.3990856917481142e-08	8.504012783542473e-09
17.543859649122805	3.2715858510846855e-08	-1.2714382402692657e-08	7.7784922570973e-09
17.669172932330827	2.940755788914111e-08	-1.1562049207130956e-08	7.120434171560014e-09
17.794486215538846	2.683443022325162e-08	-1.0521542195541428e-08	6.522403919495812e-09
17.919799498746865	2.4261620495660808e-08	-9.581454497122572e-09	5.9780011302935305e-09
18.045112781954884	2.197100044556956e-08	-8.73134891772775e-09	5.481770299647874e-09
18.170426065162907	1.990848514259171e-08	-7.961811582698876e-09	5.029047181028001e-09
18.295739348370926	1.804671555057123e-08	-7.2644623720936044e-09	4.615798603059666e-09
18.421052631578945	1.6366776818549924e-08	-6.6319095872935475e-09	4.238485994584616e-09
18.546365914786968	1.4850653113558788e-08	-6.057658671997819e-09	3.893960182949809e-09
18.671679197994987	1.3481907220552103e-08	-5.535996892454878e-09	3.5793830479232277e-09
18.796992481203006	1.224569878995939e-08	-5.061875566712186e-09	3.292168046186254e-09
18.922305764411025	1.1128686183973858e-08	-4.63080374031546e-09	3.0299325322472272e-09
19.047619047619047	1.0118901458991894e-08	-4.238758622388354e-09	2.7904575176275666e-09
19.172932330827066	9.205623857734253e-09	-3.882112364164772e-09	2.571653818688798e-09
19.298245614035086	8.379262063638845e-09	-3.5575724778378616e-09	2.3715369465837558e-09
19.423558897243108	7.631253243679779e-09	-3.2621333410977574e-09	2.1882159542675965e-09
19.548872180451127	6.953992469374045e-09	-2.9930375188665594e-09	2.0199023674359205e-09
19.674185463659146	6.340828841090234e-09	-2.747746999349601e-09	1.8649421612205803e-09
19.799498746867165	5.78625913796048e-09	-2.523925096195903e-09	1.7218651318016471e-09
19.924812030075188	5.2870572568143715e-09	-2.3194292070079307e-09	1.589434238896422e-09
20.050125313283207	4.883436981188431e-09	-2.1323127920115075e-09	1.4666702288634872e-09
20.175438596491226	4.448313664628461e-09	-1.9608324311009857e-09	1.3528330583658364e-09
20.30075187969925	4.0247793594489326e-09	-1.803453760288844e-09	1.247361785695886e-09
20.426065162907268	3.6968367400008807e-09	-1.6588496952483315e-09	1.1497957588644022e-09
20.551378446115287	3.3899058404593586e-09	-1.5258863206971517e-09	1.059706198675006e-09
20.676691729323306	3.0952539149356088e-09	-1.4035958776778268e-09	9.76655913275119e-10
20.80200501253133	2.8289058724183075e-09	-1.2911409967320394e-09	9.001876588401159e-10
20.927318295739347	2.5891684286081233e-09	-1.1877775594918957e-09	8.298309570203214e-10
21.052631578947366	2.372221754737284e-09	-1.0928236362954183e-09	7.651158872443837e-10
21.17794486215539	2.1747915363795913e-09	-1.0056389210440366e-09	7.05586276777754e-10
21.303258145363408	1.994856908022217e-09	-9.256148874010175e-10	6.508091369315948e-10
21.428571428571427	1.8307169190684354e-09	-8.521727960639166e-10	6.003800472005286e-10
21.553884711779446	1.6808800153650955e-09	-7.847657275708428e-10	5.539254170788181e-10
21.67919799498747	1.5440180487847009e-09	-7.228815497217226e-10	5.111027983903929e-10
21.804511278195488	1.4189392357130173e-09	-6.660450899169488e-10	4.716002501709536e-10
21.929824561403507	1.3045692168301897e-09	-6.138189576279037e-10	4.3513548786618414e-10
22.05513784461153	1.1999365228181379e-09	-5.658031534931513e-10	4.014552875168708e-10
22.18045112781955	1.1041607257546109e-09	-5.216338621925892e-10	3.7033534985855356e-10
22.305764411027567	1.0164421130285904e-09	-4.809818213628342e-10	3.4158048419779343e-10
22.431077694235587	9.36051720118097e-10	-4.4355052896708806e-10	3.150244770932219e-10
22.55639097744361	8.623199119353833e-10	-4.090743794602172e-10	2.9052841808059695e-10
22.681704260651628	7.946191657496871e-10	-3.7731664766063253e-10	2.6797590695357975e-10
22.807017543859647	7.323264859167714e-10	-3.480671010780811e-10	2.472641330262305e-10
22.932330827067666	6.7469486448046e-10	-3.211389603346206e-10	2.282918135906582e-10
23.05764411027569	6.198307552703354e-10	-2.963650002225575e-10	2.1094775299345912e-10
23.182957393483708	5.725051069864834e-10	-2.735928352301021e-10	1.9510510211824566e-10
23.308270676691727	5.326027826566662e-10	-2.5267984176879743e-10	1.8062421251945166e-10
23.43358395989975	2.2747006920513823e-09	-2.3348859353013643e-10	1.6736225626442448e-10
23.55889724310777	4.5631712482556063e-10	-2.1588387059533174e-10	1.551843318455972e-10
23.684210526315788	4.1782052220114395e-10	-1.9973200750968444e-10	1.4397122531845693e-10
23.809523809523807	3.8615298638463553e-10	-1.8490257274429025e-10	1.3362212191806272e-10
23.93483709273183	3.577631691112894e-10	-1.712714873656087e-10	1.240533711043784e-10
24.06015037593985	3.3129126521005704e-10	-1.5872422273120552e-10	1.1519537210783776e-10
24.185463659147867	3.067586805547951e-10	-1.4715793170231394e-10	1.0698921225926643e-10
24.31077694235589	2.8408251892798827e-10	-1.3648204825189834e-10	9.938387093381325e-11
24.43609022556391	2.6313551889963284e-10	-1.2661756496284815e-10	9.233418909063684e-11
24.561403508771928	2.437874449284463e-10	-1.1749554097041996e-10	8.579950549156656e-11
24.686716791979947	2.2591369513480937e-10	-1.0905538727895993e-10	7.974277550447917e-11
24.81203007518797	2.093978547526792e-10	-1.0124328886710084e-10	7.413000208069981e-11
24.93734335839599	1.941323469414162e-10	-9.401091895559343e-11	6.892985033992645e-11
25.062656641604008	1.8001832497844277e-10	-8.731446072027612e-11	6.411335574396393e-11
25.18796992481203	1.6696521493891334e-10	-8.111388388086792e-11	5.965366152327e-11
25.31328320802005	1.5489010140548491e-10	-7.537240533703504e-11	5.5525734064170223e-11
25.43859649122807	1.4371707438591445e-10	-7.005606957341199e-11	5.1706010589974906e-11
25.563909774436087	1.3337661995211942e-10	-6.513339958475776e-11	4.8171942617881277e-11
25.68922305764411	1.2380511822939887e-10	-6.057508495628346e-11	4.4901431398269926e-11
25.81453634085213	1.1494452159313704e-10	-5.635368866134678e-11	4.18722356336984e-11
25.939849624060148	1.0674236621836765e-10	-5.244336930424857e-11	3.906157967090089e-11
26.065162907268167	9.915256651092602e-11	-4.8819632874730315e-11	3.644633920445397e-11
26.19047619047619	9.213858202612921e-11	-4.545914782680751e-11	3.400414009127643e-11
26.31578947368421	8.568629510680321e-11	-4.233967476250053e-11	3.171526487325984e-11
26.441102756892228	7.988994961637448e-11	-3.944016470874524e-11	2.9564550759314646e-11
26.56641604010025	7.368061132754355e-11	-3.67410496513999e-11	2.7542134156922063e-11
26.69172932330827	6.795810824106845e-11	-3.4224674966197455e-11	2.5642504704476708e-11
26.81704260651629	6.421461450584102e-11	-3.187572603268382e-11	2.386245116758149e-11
26.942355889724308	5.853944679947719e-11	-2.968144293427624e-11	2.2199051853321607e-11
27.06766917293233	5.5484889489338334e-11	-2.76314667818387e-11	2.064849320139778e-11
27.19298245614035	5.1533242998785e-11	-2.5717321046402306e-11	1.9205782343226516e-11
27.31829573934837	4.786572525829321e-11	-2.3931704549328496e-11	1.786500134424303e-11
27.44360902255639	4.4493738621742726e-11	-2.2267838534043326e-11	1.661973243023865e-11
27.56892230576441	4.137643800411828e-11	-2.071903727913613e-11	1.5463439361953452e-11
27.69423558897243	3.848743756516366e-11	-1.9278536470913676e-11	1.4389733387783503e-11
27.819548872180448	3.580723262428663e-11	-1.7939512105536166e-11	1.3392528424294376e-11
27.94486215538847	3.3319384301384304e-11	-1.6695192461759823e-11	1.2466114981146948e-11
28.07017543859649	3.1009337576949944e-11	-1.553898629566499e-11	1.160518246634576e-11
28.19548872180451	2.8863900017462167e-11	-1.4464586145298138e-11	1.0804811933105364e-11
28.32080200501253	2.687096368828563e-11	-1.3466034221901589e-11	1.0060453538659564e-11
28.44611528822055	2.5019343103508448e-11	-1.2537754079611257e-11	9.367897198376246e-12
28.57142857142857	2.329867733586776e-11	-1.1674556957853866e-11	8.723241266170918e-12
28.69674185463659	2.1699367286932236e-11	-1.0871631944845798e-11	8.122862154575552e-12
28.82205513784461	2.0212529105613955e-11	-1.0124527280708579e-11	7.56338730548172e-12
28.94736842105263	1.882995218287607e-11	-9.429128000252695e-12	7.041674777898686e-12
29.07268170426065	1.754405636612118e-11	-8.781633424221451e-12	6.554805073988747e-12
29.19799498746867	1.6347847293788034e-11	-8.178536893832573e-12	6.100094546383965e-12
29.32330827067669	1.5234870774995392e-11	-7.616609503057947e-12	5.675142942601221e-12
29.44862155388471	1.4199167327610306e-11	-7.0928891787598e-12	5.277923713502546e-12
29.57393483709273	1.323522671170223e-11	-6.604675909550524e-12	4.906901034203087e-12
29.69924812030075	1.2337938826503982e-11	-6.1495326474388076e-12	4.561101625219636e-12
29.82456140350877	1.1502527093951103e-11	-5.725288674524168e-12	4.2400130327404984e-12
29.94987468671679	1.072441289240724e-11	-5.330037664275981e-12	3.9432239167463665e-12
30.075187969924812	9.998793415900356e-12	-4.9621175235301486e-12	3.669931641938162e-12
30.20050125313283	9.318833780313378e-12	-4.620057817284778e-12	3.4186419356902362e-12
30.32581453634085	8.66501083391001e-12	-4.302489982409067e-12	3.18727916128622e-12
30.45112781954887	7.901389709513924e-12	-4.008038030186927e-12	2.9735809099687595e-12
30.576441102756892	7.579131604884194e-12	-3.735231144962149e-12	2.775472092340609e-12
30.70175438596491	6.986608311387136e-12	-3.4824809090925567e-12	2.591241717250895e-12
30.82706766917293	6.551578925979565e-12	-3.248133978330926e-12	2.4195427383006106e-12
30.95238095238095	6.1212777469147075e-12	-3.0305682056756944e-12	2.2593115265044227e-12
31.07769423558897	5.7148446508478954e-12	-2.8282823495013255e-12	2.109679387146833e-12
31.20300751879699	5.334422480374508e-12	-2.639946332230072e-12	1.9699051029092678e-12
31.32832080200501	4.979024435701862e-12	-2.464408598399762e-12	1.839331441147755e-12
31.453634085213032	4.647217963668119e-12	-2.300675736079785e-12	1.7173596288426827e-12
31.57894736842105	4.337500676141778e-12	-2.1478819798814717e-12	1.6034351582351738e-12
31.70426065162907	4.048413235982288e-12	-2.005260124688406e-12	1.4970400719067921e-12
31.82957393483709	3.778579199886436e-12	-1.8721185988884146e-12	1.3976887167598817e-12
31.954887218045112	3.5267164522334488e-12	-1.7478251927444593e-12	1.3049252634420275e-12
32.08020050125313	3.2916352593306235e-12	-1.6317961596552853e-12	1.2183220920725383e-12
32.205513784461154	3.072230328232351e-12	-1.5234890793899373e-12	1.1374786061733357e-12
32.33082706766917	2.8674713864092057e-12	-1.422398137526811e-12	1.0620202930020843e-12
32.45614035087719	2.676394802696044e-12	-1.328050870585475e-12	9.915979928674251e-13
32.581453634085214	2.4980971525527787e-12	-1.2400057674502083e-12	9.258874281070626e-13
32.70676691729323	2.3317305930679948e-12	-1.1578503607050558e-12	8.645891027729344e-13
32.83208020050125	2.1764994845074823e-12	-1.0811995957018662e-12	8.074287182654482e-13
32.95739348370927	2.0316576792742637e-12	-1.0096943516131108e-12	7.541582107254488e-13
33.08270676691729	1.896506057251848e-12	-9.43000024171382e-13	7.045572361178232e-13
33.20802005012531	1.7703900565635838e-12	-8.808050720100569e-13	6.584339640390355e-13
33.33333333333333	1.6526970564364207e-12	-8.228193762908253e-13	6.156214783651884e-13
33.45864661654135	1.5428534859143982e-12	-7.687721618632995e-13	5.759610849526593e-13
33.583959899749374	1.4403214197557463e-12	-7.184090882472011e-13	5.392599236725998e-13
33.70927318295739	1.3445940339013792e-12	-6.71488017275701e-13	5.052255776184844e-13
33.83458646616541	1.2551880368016478e-12	-6.277731410555631e-13	4.734359771170812e-13
33.959899749373434	1.1716262037834708e-12	-5.870280836288287e-13	4.434349820147944e-13
34.08521303258145	1.09337119492592e-12	-5.490106986732697e-13	4.1491604092907087e-13
34.21052631578947	1.0194588442451136e-12	-5.134747829714511e-13	3.8780315660722437e-13
34.335839598997495	9.31960082184802e-13	-4.801834056393923e-13	3.621583323563039e-13
34.46115288220551	8.78197260023638e-13	-4.489312266655021e-13	3.3804880319764596e-13
34.58646616541353	8.50057896077759e-13	-4.1956276317076846e-13	3.1548526633265917e-13
34.71177944862155	7.833101937125239e-13	-3.9197277802799337e-13	2.944240459249693e-13
34.83709273182957	6.938980793433474e-13	-3.660885546239504e-13	2.7478942903371117e-13
34.962406015037594	6.722702107049315e-13	-3.418472661979812e-13	2.564925984090981e-13
35.08771929824561	6.322048603087332e-13	-3.191810134599506e-13	2.394427085717146e-13
35.21303258145363	5.910115155237542e-13	-2.9801242994937365e-13	2.2355220181087042e-13
35.338345864661655	5.521917786137212e-13	-2.782569313812075e-13	2.0873891903068048e-13
35.46365914786967	5.15871882151877e-13	-2.598269841672302e-13	1.9492665545047283e-13
35.58897243107769	4.819485477993724e-13	-2.426358241081201e-13	1.8204503619487783e-13
35.714285714285715	4.5027826555783836e-13	-2.2659989202267616e-13	1.7002913280545484e-13
35.83959899749373	4.207127546230118e-13	-2.1164012746950502e-13	1.5881901005653945e-13
35.96491228070175	3.93109021715097e-13	-1.9768248452921823e-13	1.4835928218602746e-13
36.09022556390977	3.6733270903477523e-13	-1.846579900037871e-13	1.385987075919372e-13
36.21553884711779	3.432589770939463e-13	-1.7250256192272571e-13	1.2948982947144023e-13
36.340852130325814	3.2077231234043384e-13	-1.6115671879951986e-13	1.2098866140810466e-13
36.46616541353383	2.997658825455869e-13	-1.5056525134132107e-13	1.1305441436319408e-13
36.59147869674185	2.801407584955916e-13	-1.4067689303731293e-13	1.0564926166931717e-13
36.716791979949875	2.618051567382412e-13	-1.31444006210692e-13	9.873814013750191e-14
36.84210526315789	2.44673764572024e-13	-1.228222894280684e-13	9.228858793726821e-14
36.96741854636591	2.2866715968464505e-13	-1.14770506516694e-13	8.627062381964102e-14
37.092731829573935	2.1371131562124362e-13	-1.0725023435609371e-13	8.065667858340029e-14
37.21804511278195	1.9973717798700523e-13	-1.0022562459398211e-13	7.542160084253779e-14
37.34335839598997	1.866802969638837e-13	-9.366317255044856e-14	7.054278134779429e-14
37.468671679197996	1.744805050710654e-13	-8.753148421571605e-14	6.600049777339035e-14
37.59398496240601	1.6308163338021702e-13	-8.180102924434578e-14	6.177886696576972e-14
37.719298245614034	1.5243126460410406e-13	-7.644386535573369e-14	5.787099129541554e-14
37.84461152882205	1.424805294505836e-13	-7.143332320293e-14	5.4816546772751113e-14
37.96992481203007	1.3318396927844758e-13	-6.674366989226833e-14	5.0762193896398764e-14
38.095238095238095	1.244995332628001e-13	-6.23498781129723e-14	4.7196271383228785e-14
38.22055137844611	1.163889359235302e-13	-5.822792609895633e-14	4.351632309242171e-14
38.34586466165413	1.088194214114885e-13	-5.435657931027245e-14	4.035076319069408e-14
38.471177944862156	1.0177735634058012e-13	-5.072156050296236e-14	3.764218516230316e-14
38.59649122807017	9.477275970572856e-14	-4.731983998415324e-14	3.5200898505598385e-14
38.721804511278194	8.882314214813554e-14	-4.4156251334433653e-14	3.2937834563953046e-14
38.847117794486216	8.285108807148513e-14	-4.123001721107858e-14	3.082071387261144e-14
38.97243107769423	7.735435540584083e-14	-3.852559366821934e-14	2.883607384150683e-14
39.097744360902254	7.232808881928428e-14	-3.601818471740906e-14	2.6975602278710154e-14
39.22305764411028	6.764071557941837e-14	-3.368394783648478e-14	2.5232303992533168e-14
39.34837092731829	6.322492969873808e-14	-3.1504497406020545e-14	2.3599557800016215e-14
39.473684210526315	5.907903881564258e-14	-2.946634879281176e-14	2.2070940830896497e-14
39.59899749373433	5.5183179640699985e-14	-2.7559091179481745e-14	2.0640235947230676e-14
39.72431077694235	5.150341955068205e-14	-2.5774017829658718e-14	1.9301468313528275e-14
39.849624060150376	4.7971201653623654e-14	-2.4103381063168996e-14	1.8048934510633086e-14
39.97493734335839	4.3604618901286534e-14	-2.2540041262555165e-14	1.687721881019847e-14
40.100250626566414	4.343996601708778e-14	-2.1077312907311543e-14	1.5781198665802875e-14
40.225563909774436	3.9875830565090585e-14	-1.9708898266304007e-14	1.4756042497857783e-14
40.35087719298245	3.7151888633648034e-14	-1.842885685613835e-14	1.3797202334185883e-14
40.476190476190474	3.4681026909900815e-14	-1.7231588023322124e-14	1.2900403149391055e-14
40.6015037593985	3.2395646391497286e-14	-1.6111817424053762e-14	1.2061630139014403e-14
40.72681704260651	3.027017927216399e-14	-1.5064583983349648e-14	1.1277114700056786e-14
40.852130325814535	2.8289112683656977e-14	-1.4085226306751435e-14	1.054331952605366e-14
40.97744360902255	2.6440679647177836e-14	-1.316936843198237e-14	9.85692290169768e-15
41.10275689223057	2.471498737299994e-14	-1.2312905102314434e-14	9.21480191962219e-15
41.228070175438596	2.310330635014111e-14	-1.1511986786725822e-14	8.614013811666719e-15
41.35338345864661	2.159774629659603e-14	-1.076300461649472e-14	8.051773628413576e-15
41.478696741854634	2.0191084361082618e-14	-1.0062575309399658e-14	7.525424500262926e-15
41.60401002506266	1.8876661330104045e-14	-9.407526019389191e-15	7.032392042468662e-15
41.72932330827067	1.7648311559260393e-14	-8.794878856068704e-15	6.570102249801111e-15
41.854636591478695	1.6500311239435586e-14	-8.221834493908342e-15	6.135805519548235e-15
41.97994987468672	1.5427337500453207e-14	-7.685753668370285e-15	5.726115965259062e-15
42.10526315789473	1.442443442317893e-14	-7.18413401924186e-15	5.335419981081971e-15
42.230576441102755	1.3486983746191889e-14	-6.714576553720168e-15	4.945930074809179e-15
42.35588972431078	1.2610678905312275e-14	-6.27472745013389e-15	4.40753534078904e-15
42.48120300751879	1.1791501443875598e-14	-5.8621542047342935e-15	3.081338870052441e-15
42.606516290726816	1.1025698916432894e-14	-5.474010778070946e-15	4.207224190106264e-15
42.73182957393483	1.0309763092005241e-14	-5.1057326404459854e-15	3.9435749900991616e-15
42.857142857142854	9.640405971771064e-15	-4.7545060539023915e-15	3.663027107956731e-15
42.98245614035088	9.014526338032059e-15	-4.378592467543626e-15	3.4171420303819662e-15
43.10776942355889	8.429136821549843e-15	-4.2067515420964204e-15	3.2038332201905707e-15
43.233082706766915	7.881033388642114e-15	-3.831786976808802e-15	2.95923488247325e-15
43.35839598997494	7.365915131365065e-15	-3.749161181882978e-15	2.773513403492866e-15
43.48370927318295	6.875575561182275e-15	-3.479506670779604e-15	2.5936532673486823e-15
43.609022556390975	6.456450389658983e-15	-3.2403306527372876e-15	2.4249134809973588e-15
43.734335839599	6.03579767613793e-15	-3.027248462714461e-15	2.2671047487417432e-15
43.859649122807014	5.64444015988811e-15	-2.828789947416344e-15	2.1196104247852343e-15
43.984962406015036	5.2791360570464605e-15	-2.643925562155604e-15	1.981771364503239e-15
44.11027568922306	4.937874351290348e-15	-2.471517006459324e-15	1.8529527177467306e-15
44.235588972431074	4.6190117758822366e-15	-2.310598529563827e-15	1.7325576618673526e-15
44.3609022556391	4.32109465826703e-15	-2.1603287357399775e-15	1.6200289003854728e-15
44.48621553884711	4.042829280526246e-15	-2.0199559782181416e-15	1.5148469646519227e-15
44.611528822055135	3.783106698014521e-15	-1.888798013920718e-15	1.4165277389604708e-15
44.73684210526316	3.541115314201962e-15	-1.7662295003807033e-15	1.3246199199970515e-15
44.86215538847117	3.3168779343164133e-15	-1.6516737241545184e-15	1.238702618382062e-15
44.987468671679196	3.0979815998356266e-15	-1.5445967142592997e-15	1.1583831512393894e-15
45.11278195488722	2.95668050626538e-15	-1.444502777208583e-15	1.083295024158459e-15
45.238095238095234	2.641882140694337e-15	-1.3509309300557106e-15	1.0130960863315431e-15
45.363408521303256	2.507888086779669e-15	-1.2634519340459637e-15	9.474668401666656e-16
45.48872180451128	2.3526499139387057e-15	-1.181665752423124e-15	8.861088880340176e-16
45.614035087719294	2.2033609424308234e-15	-1.1051993231746857e-15	8.28743501098611e-16
45.73934837092732	2.0624010677463387e-15	-1.0337045763133767e-15	7.751102974338029e-16
45.86466165413533	1.92997412611416e-15	-9.668566485385367e-16	7.249660184868622e-16
45.989974937343355	1.8058086854266612e-15	-9.043522625819609e-16	6.7808339438504e-16
46.11528822055138	1.6894985429387867e-15	-8.459082479312737e-16	6.34250089459233e-16
46.24060150375939	1.5806018506634894e-15	-7.912601860597791e-16	5.932677195582459e-16
46.365914786967416	1.4786764282491519e-15	-7.401611680647537e-16	5.549509318435905e-16
46.49122807017544	1.3832937864789236e-15	-6.923806566073135e-16	5.191265349461481e-16
46.616541353383454	1.2940448645013057e-15	-6.477034480028103e-16	4.856326608806242e-16
46.741854636591476	1.2105421768234868e-15	-6.059287350870312e-16	4.543179264535171e-16
46.8671679197995	1.1324202855263776e-15	-5.668692783747386e-16	4.2504053448522966e-16
46.992481203007515	1.0593354549987733e-15	-5.303507043644839e-16	3.9766720329957045e-16
47.11779448621554	9.909649017114349e-16	-4.962109702522884e-16	3.7207172658207986e-16
47.24310776942356	9.270058491541676e-16	-4.643000735503535e-16	3.4813287026198216e-16
47.368421052631575	8.67174499833912e-16	-4.3448016472193445e-16	3.25731411210409e-16
47.4937343358396	8.11204986054664e-16	-4.0662639031814644e-16	3.047471618034765e-16
47.61904761904761	7.588483346825885e-16	-3.806291675152001e-16	2.850602005735337e-16
47.744360902255636	7.098714672869513e-16	-3.5639941236582644e-16	2.6656459470678104e-16
47.86967418546366	6.640562517640391e-16	-3.338797701620635e-16	2.491933710414279e-16
47.994987468671674	6.211986270844492e-16	-3.1306432406316187e-16	2.3292308764238573e-16
48.1203007518797	5.811078608030456e-16	-2.939867779114782e-16	2.1773586701103058e-16
48.24561403508772	5.436062103998674e-16	-2.762799235482095e-16	2.035840335612866e-16
48.370927318295735	5.085311480254159e-16	-2.5810975660850293e-16	1.9039483436500041e-16
48.49624060150376	4.750768948260869e-16	-2.3971563665323993e-16	1.7809091301870763e-16
48.62155388471178	4.449500719451638e-16	-2.231901607209681e-16	1.6660175402899172e-16
48.746867167919795	4.162432704194205e-16	-2.0837674215499177e-16	1.5586575645196763e-16
48.87218045112782	3.8937600087238186e-16	-1.9478690780803938e-16	1.4582885007478794e-16
48.99749373433583	3.6423839002720147e-16	-1.8217578913562354e-16	1.3644274795805697e-16
49.122807017543856	3.4071990299651414e-16	-1.704187979553295e-16	1.2766363596413027e-16
49.24812030075188	3.1871595228724487e-16	-1.594371124340686e-16	1.1945130452140182e-16
49.373433583959894	2.981281690751707e-16	-1.4917087453519256e-16	1.1176858104907915e-16
49.49874686716792	2.788640093245938e-16	-1.3956957362497617e-16	1.0458094496105649e-16
49.62406015037594	2.6083615761309935e-16	-1.3058829002971654e-16	9.785625030683392e-17
49.749373433583955	2.439617054330195e-16	-1.22186058222035e-16	9.156451249707252e-17
49.87468671679198	2.2816083323999057e-16	-1.1432505932418148e-16	8.567773452045887e-17
50.0	2.1335430215538776e-16	-1.0697016476403685e-16	8.016975879021298e-17


==> anc/rhom1l0.dat <==
1.	0.10132118364233778	0.1013211836
2.	0.01863699020858615	0.02675439315
3.	0.004570777028701545	0.008219195698
4.	0.001261121174278492	0.002676782658
5.	0.00037115244227443607	0.0008989387413
6.	0.00011378279421111291	0.0003076222397
7.	0.00003587858635655091	0.000106610301
8.	0.000011549120011510636	0.00003728325373
9.	3.776607836316851e-6	0.00001312729341
10.	1.250402742313139e-6	4.64645421e-6
11.	4.181795109830871e-7	1.651538535e-6
12.	1.4101967440898796e-7	5.89031145e-7
13.	4.788760524531439e-8	2.106768916e-7
14.	1.635851792406455e-8	7.553183397e-8
15.	5.616764936811363e-9	2.713470354e-8
16.	1.9371490745114222e-9	9.765181991e-9
17.	6.70717476703096e-10	3.519631712e-9
18.	2.3303521659603976e-10	1.270266366e-9
19.	8.121681971490069e-11	4.58992796e-10
20.	2.838409833791738e-11	1.660252109e-10
21.	9.944691652103177e-12	6.011066785e-11
22.	3.492154534525381e-12	2.178199323e-11
23.	1.2288356908783233e-12	7.899091407e-12
24.	4.3322741278301293e-13	2.866551223e-12
25.	1.5300044017417443e-13	1.04092349e-12
26.	5.412088118294207e-14	3.782084261e-13
27.	1.9172553616942788e-14	1.374916706e-13
28.	6.801288727915091e-15	5.000762454e-14
29.	2.4157765621099696e-15	1.81967806e-14
30.	8.590907139419446e-16	6.624253758e-15
31.	3.0584691460697164e-16	2.412406488e-15
32.	1.0899870477869684e-16	8.788676691e-16
33.	3.8883280099295066e-17	3.202915178e-16
34.	1.38836429022578e-17	1.167634176e-16
35.	4.961578026811969e-18	4.257933761e-17
36.	1.7745608142812088e-18	1.553151592e-17
37.	6.35180536880281e-19	5.666885175e-18
38.	2.2752065408337583e-19	2.068159295e-18
39.	8.155401284635451e-20	7.549644321e-19
40.	2.9251993554425346e-20	2.756552941e-19
41.	1.0498738577514816e-20	1.006696057e-19
42.	3.770311269451167e-21	3.67720477e-20
43.	1.3547637237120891e-21	1.343446159e-20
44.	4.870626824713056e-22	4.909097147e-21
45.	1.7519856194427357e-22	1.794147281e-21
46.	6.305081973466272e-23	6.558222069e-22
47.	2.270158755642335e-23	2.39763133e-22
48.	8.177458857629102e-24	8.766855886e-23
49.	2.9469247295481205e-24	3.206030297e-23
50.	1.0624307622268614e-24	1.172602912e-23
51.	3.8318277950134026e-25	4.2893489e-24
52.	1.382542001204447e-25	1.569229488e-24
53.	4.9901238674632453e-26	5.741614024e-25
54.	1.8017683504842403e-26	2.101028144e-25
55.	6.507820150984134e-27	7.689145985e-26
56.	2.351341575381353e-27	2.814302868e-26
57.	8.498346067763246e-28	1.030168544e-26
58.	3.0724639263887046e-28	3.77128012e-27
59.	1.1111387476447306e-28	1.380736402e-27
60.	4.019523498550228e-29	5.055600381e-28
61.	1.454459073857839e-29	1.851284918e-28
62.	5.26435501115336e-30	6.779708238e-29
63.	1.9059075355100502e-30	2.48304554e-29
64.	6.9018882097713125e-31	9.094798662e-30
65.	2.5000002733670795e-31	3.331463523e-30
66.	9.057638746539044e-32	1.22042053e-30
67.	3.2823859598064487e-32	4.471110144e-31
68.	1.1897646315349037e-32	1.638142414e-31
69.	4.313466151981627e-33	6.00229603e-32
70.	1.5641664386814643e-33	2.199438011e-32
71.	5.673201024688485e-34	8.059975696e-33
72.	2.058067161190434e-34	2.95381028e-33
73.	7.467490821225574e-35	1.082573838e-33
74.	2.710012886072559e-35	3.967872979e-34
75.	9.836652524145052e-36	1.454395658e-34
76.	3.571087730506707e-36	5.331277075e-35
77.	1.2966683332356906e-36	1.954353612e-35
78.	4.709020112793567e-37	7.164693259e-36
79.	1.7104231851854042e-37	2.626721358e-36
80.	6.213641564635276e-38	9.630564947e-37
81.	2.257650356975479e-38	3.53110238e-37
82.	8.204145766641025e-39	1.294759463e-37
83.	2.981773468837558e-39	4.747747248e-38
84.	1.0838744293513213e-39	1.741026149e-38
85.	3.9404411796543e-40	6.384717936e-39
86.	1.432751400312955e-40	2.341511993e-39
87.	5.210213961573191e-41	8.587541596e-40
88.	1.8949495710152946e-41	3.149623782e-40
89.	6.892802590170666e-42	1.155221991e-40
90.	2.507545694255091e-42	4.237295457e-41
91.	9.123374262010746e-43	1.554276171e-41
92.	3.3198202835291846e-43	5.701424702e-42
93.	1.208161441116974e-43	2.091481343e-42
94.	4.397294818050945e-44	7.672548474e-43
95.	1.6006462091692856e-44	2.81475105e-43
96.	5.82711032599234e-45	1.032653714e-43
97.	2.1215743574799834e-45	3.78864127e-44
98.	7.725194707779541e-46	1.39003586e-44
99.	2.8132338442401648e-46	5.100138471e-45
100.	1.0245815855586225e-46	1.871333041e-45

==> anc/rhom60l10.dat <==
1.	0.	0
2.	4.8248016030883855e79	4.793748236e79
3.	2.2437649945462328e79	2.557214172e79
4.	7.406827944769194e78	9.722627929e78
5.	2.3537377722736243e78	3.501810104e78
6.	7.511444033485784e77	1.246769411e78
7.	2.4253903818229645e77	4.432881156e77
8.	7.926741035623742e76	1.578472288e77
9.	2.6189908977574502e76	5.633368291e76
10.	8.735186137368291e75	2.015175139e76
11.	2.9372118593961427e75	7.224482021e75
12.	9.94567130822008e74	2.595125736e75
13.	3.3881359747769833e74	9.338446868e74
14.	1.1603183915006757e74	3.365654216e74
15.	3.9921046254937e73	1.214693616e74
16.	1.3791135475224554e73	4.389348192e73
17.	4.78160612830605e72	1.58785883e73
18.	1.663243220120891e72	5.749798804e72
19.	5.802338395573024e71	2.083911765e72
20.	2.0295184111022519e71	7.558830645e71
21.	7.115731670973572e70	2.743759356e71
22.	2.5002910772032508e70	9.96609728e70
23.	8.802892848469128e69	3.622154567e70
24.	3.1049402253335145e69	1.317193556e70
25.	1.0970122247419578e69	4.792405007e69
26.	3.8819017708116054e68	1.744461677e69
27.	1.375634189315091e68	6.352693973e68
28.	4.88137781136143e67	2.314350944e68
29.	1.7342956308611518e67	8.434568696e67
30.	6.1689209728541344e66	3.0750187e67
31.	2.196687116806261e66	1.121434126e67
32.	7.830160704035366e65	4.091021417e66
33.	2.793764728801803e65	1.492840482e66
34.	9.977028554731167e64	5.448928929e65
35.	3.566009190194061e64	1.989381393e65
36.	1.2755956723739721e64	7.264869037e64
37.	4.5664013966493246e63	2.65359439e64
38.	1.635867832356245e63	9.694668247e63
39.	5.864343030714198e62	3.542567156e63
40.	2.103646142425956e62	1.294748462e63
41.	7.550825004280592e61	4.732936439e62
42.	2.7118878432773663e61	1.730413875e62
43.	9.745244559741013e60	6.3276103e61
44.	3.503856944050039e60	2.314176628e61
45.	1.2604401872799496e60	8.464809338e60
46.	4.536393161513922e59	3.096697773e60
47.	1.6334379426946734e59	1.133022894e60
48.	5.884229475867014e58	4.146046851e59
49.	2.120623621175248e58	1.517340249e59
50.	7.645697663324153e57	5.553704244e58
51.	2.7576752471758783e57	2.032972e58
52.	9.950271818030336e56	7.442638624e57
53.	3.591586396043379e56	2.725006096e57
54.	1.2968546828209031e56	9.978178437e56
55.	4.684296025137576e55	3.65406802e56
56.	1.692544399665489e55	1.338264588e56
57.	6.117493331031812e54	4.901690119e55
58.	2.211769543293176e54	1.795505808e55
59.	7.998980839955358e53	6.577540594e54
60.	2.8937003719411593e53	2.409765337e54
61.	1.0471104693362957e53	8.829157417e53
62.	3.7900731937065846e52	3.235161129e53
63.	1.3721928332031212e52	1.185505669e53
64.	4.969258909504637e51	4.344515834e52
65.	1.8000048259582377e51	1.59223872e52
66.	6.521658753316714e50	5.835836119e51
67.	2.3634246603967437e50	2.139071055e51
68.	8.56686288582153e49	7.841040535e50
69.	3.1059569219210676e49	2.874403529e50
70.	1.1263151262299376e49	1.053771743e50
71.	4.085194264788391e48	3.863397456e49
72.	1.4820107618977994e48	1.41649664e49
73.	5.377414182841203e47	5.193789513e48
74.	1.9515372365409984e47	1.904474346e48
75.	7.083685091282132e46	6.983727244e47
76.	2.5716899793482256e46	2.561062474e47
77.	9.337979924634329e45	9.392328252e46
78.	3.39125375476501e45	3.444657019e46
79.	1.2317960658097088e45	1.263391103e46
80.	4.474934942122951e44	4.633916855e45
81.	1.6259317358903192e44	1.699717575e45
82.	5.908590653612337e43	6.234805747e44
83.	2.147483894400843e43	2.287105876e44
84.	7.806184395987499e42	8.390084923e43
85.	2.837978429009392e42	3.077958554e43
86.	1.0319040944913148e42	1.129210993e43
87.	3.752564446678657e41	4.142885735e42
88.	1.3648163798519075e41	1.520008319e42
89.	4.964508339070202e40	5.577040044e41
90.	1.806063299682005e40	2.046331541e41
91.	6.571177356217307e39	7.50865815e40
92.	2.3911440594728333e39	2.755259055e40
93.	8.702008381797041e38	1.011057837e40
94.	3.167257419564583e38	3.710246046e39
95.	1.152912315293728e38	1.361577219e39
96.	4.197176382445836e37	4.996828116e38
97.	1.5281472180581564e37	1.833828999e38
98.	5.564411501046245e36	6.730313369e37
99.	2.026368473689486e36	2.470150985e37
100.	7.380092939050148e35	9.066156825e36
